The minimum number of vertices of a triangulation of $\mathbb{RP}^5$

We give a computer-assisted proof that every finite simplicial triangulation of real projective five-space has at least twenty-four vertices. Together with the construction of Guyer, Steinerberger, and Yang, this determines the minimum. A cup-product argument produces an induced subcomplex on sixteen or seventeen vertices. Transfer to the spherical double cover then imposes a covering condition on its lifted faces. In the sixteen-vertex case, a direct capacity bound excludes twenty-two vertices. For twenty-three vertices, a cochain extension argument reduces every relevant completion to one of 115 critical signed complexes; integer weights and exact covering certificates exclude all of them. The argument requires no assumption that the triangulation is combinatorial.

==> anc/README.txt <==
COMPUTATIONAL SUPPLEMENT: RP^5 MANUSCRIPT

terminal/ contains the compact independently replayable certificates.
Run: python terminal/verify.py
Python 3.11 or later, standard library only. See terminal/README.txt.

full_classification_manifest.json inventories the historical classification
files retained in the research workspace (787 files, 1,739,617,703 bytes).
Those large files are NOT included here. A hash inventory identifies files;
it does not itself verify or supply their mathematical contents.
The inventory is a historical workspace inventory, not a tested minimal
standalone dependency closure and not a public data deposit.

The terminal checker verifies the stated representatives, ranks, integer
cover bounds and residual exclusion trees. It does not prove that the
catalogue exhausts all relevant signatures or formalize the topology.
The universal theorem also uses the separate exhaustive classification
records and the analytic arguments in the paper. The historical records
have not all been rerun in preparing this compact manuscript.

Before public distribution as a fully reproducible computational proof,
the complete classification evidence or a tested regeneration package
should be supplied and cited. This review draft has not been submitted.


==> anc/full_classification_manifest.json <==
{
  "scope": "Historical workspace inventory, not a minimal dependency closure and not a public data deposit.",
  "files": 787,
  "total_bytes": 1739617703,
  "entries": [
    {
      "path": "research/rp5_round2/artifact_hashes.json",
      "bytes": 16383,
      "sha256": "26fe73eb0a48ff748a8d33a9529d314598fbb82ba5c0b152f8e001f515dcc685"
    },
    {
      "path": "research/rp5_round2/bistellar_fano24_continuation.json",
      "bytes": 2398222,
      "sha256": "eb8fd44afe377f00260eaef028d13689068f046642e8c68c5f86651303a99263"
    },
    {
      "path": "research/rp5_round2/bistellar_fano27_continuation.json",
      "bytes": 7106663,
      "sha256": "bd1192fe7aeb92a616da0bba05d98abb4379bfd1ebd7b2af3b35d4c6f6aeb5b3"
    },
    {
      "path": "research/rp5_round2/bistellar_fano28_tabu.json",
      "bytes": 3915778,
      "sha256": "f0055ba3ecacd8d49bb64f34d7ac52a45eb3abc27120fe16fe6291fb381fcbcd"
    },
    {
      "path": "research/rp5_round2/bistellar_gsy_pilot.json",
      "bytes": 296143,
      "sha256": "2a6246763f4f943c7523cb9025d7ec2dc7d6754f18d3c6ec54a49c3602659319"
    },
    {
      "path": "research/rp5_round2/bistellar_gsy_tabu.json",
      "bytes": 2406434,
      "sha256": "2cfa46aa41c1f76d587dbc81095f1f7ebdfc6427882dca3ab70a08e9f51199a5"
    },
    {
      "path": "research/rp5_round2/bistellar_gsy_target.json",
      "bytes": 2381991,
      "sha256": "b9ffb9628ec1f3f81dc14dfa9879af7d2115cfcbbb6610f31f1e2d371ea17981"
    },
    {
      "path": "research/rp5_round2/bistellar_lutz_anneal.json",
      "bytes": 2392433,
      "sha256": "67f686093193335db2a3545132a014f09fad61a16d2c796d6065973cf7734293"
    },
    {
      "path": "research/rp5_round2/bistellar_lutz_tabu.json",
      "bytes": 2397877,
      "sha256": "dde910e4e932f0eae6629c0f6a4e428e7581a9644183ce87ac8df58aba65bfcf"
    },
    {
      "path": "research/rp5_round2/bistellar_lutz_tabu_2.json",
      "bytes": 3723739,
      "sha256": "078ab079d39ba61e4112f009d5f8a171e2e78b52e3519509ea31ef841245033d"
    },
    {
      "path": "research/rp5_round2/bistellar_search.py",
      "bytes": 11548,
      "sha256": "e97c824b6bea31cb6aad40e2e294f24fd51f19ca9154cac902a1d9f2a664dcde"
    },
    {
      "path": "research/rp5_round2/bistellar_search_v1.py",
      "bytes": 10654,
      "sha256": "05a9bcd9015014fd83689536a0eec71af20f952b50d5f6c1630be1ea385e44bb"
    },
    {
      "path": "research/rp5_round2/CLAIMS.json",
      "bytes": 12102,
      "sha256": "355f3830b90aec79e3315b0dc6b5e1821ace6153fc9a54ec69edd42d62179622"
    },
    {
      "path": "research/rp5_round2/compress_bridge.py",
      "bytes": 1692,
      "sha256": "ae6e58852aefa075e5f557637db9e1bcab188d7efdbdc644db78696adab77cc4"
    },
    {
      "path": "research/rp5_round2/configurations/balagopalan28_run.log",
      "bytes": 28556,
      "sha256": "c0f122731aaad4e8e9a8473b068c3696a6ea0e6a8ce7b4fb24bd09d7131825fd"
    },
    {
      "path": "research/rp5_round2/configurations/Balagopalan28_verification.json",
      "bytes": 762690,
      "sha256": "a77c6e1156e1308cebcfa39605d96074377d07a027794de096d3ba6114a8f68d"
    },
    {
      "path": "research/rp5_round2/configurations/Balagopalan_RP5_28.json",
      "bytes": 87469,
      "sha256": "f33e333df5a042ae6d9680da7254376531ea588d4f2e8e89fc4520bbf248fd30"
    },
    {
      "path": "research/rp5_round2/configurations/check_isomorphism.py",
      "bytes": 1342,
      "sha256": "3c9e51a3452936ee93493966ac87c62179e8352d82f472c7695fec22d8de74d3"
    },
    {
      "path": "research/rp5_round2/configurations/configuration_notes.txt",
      "bytes": 8528,
      "sha256": "51818afa7a7f5f827b7dc4dd1dc077f4ac46f6dab0ef6287665633f379f1ced1"
    },
    {
      "path": "research/rp5_round2/configurations/fano_tabu_to_lutz_isomorphism.json",
      "bytes": 542,
      "sha256": "9c1b89d3f2493e7b18812e78aa92e86cb70a4200b88e07723d209de7bf5ba727"
    },
    {
      "path": "research/rp5_round2/configurations/generate_rp4.py",
      "bytes": 1307,
      "sha256": "92d8ec2c0f3435af04a2a61516aeeb6756dfa39dd1aa01332eff21accc75af71"
    },
    {
      "path": "research/rp5_round2/configurations/gsy_tabu_to_lutz_isomorphism.json",
      "bytes": 533,
      "sha256": "64af1beaa2b5c0fb84aaec0456af6765cd6f79f95913f2942d2a2faf50930e5b"
    },
    {
      "path": "research/rp5_round2/configurations/Lutz_RP4_16.json",
      "bytes": 10666,
      "sha256": "6c8538e3a9d02214688a564da31d73b13a0d3e3959103dce64fa65605fe53970"
    },
    {
      "path": "research/rp5_round2/configurations/Lutz_RP5_24.json",
      "bytes": 52840,
      "sha256": "60eebdc2b0ba9b5d4f621a68b40489704cc535df75ad7ce63755d53559c4cbcc"
    },
    {
      "path": "research/rp5_round2/configurations/Lutz_RP5_24.txt",
      "bytes": 21570,
      "sha256": "9777fa665c5943292f5581730048016eda2bdfb5474b9edd585477cd4455dbf3"
    },
    {
      "path": "research/rp5_round2/configurations/parse_lutz.py",
      "bytes": 1157,
      "sha256": "00e1f57570b002e6bdc43781e95f0c5126e05ead3fa787d19cb05a7d68358cde"
    },
    {
      "path": "research/rp5_round2/configurations/reconstruct_balagopalan28.py",
      "bytes": 3543,
      "sha256": "60cc518cf9107f9264d1ea91d6ac9666cbbe2a2b66d43475fffdb4163a347a4b"
    },
    {
      "path": "research/rp5_round2/configurations/rp4_boundary_cover.json",
      "bytes": 22112,
      "sha256": "72299ceaf46da457dfdfe3774fe8ea2c7db31c8ef28bd6907940fcb55dffafe7"
    },
    {
      "path": "research/rp5_round2/configurations/rp4_boundary_cover.py",
      "bytes": 3267,
      "sha256": "d15b33dcb7635676b9dcbd09faf79ece2cdedc5258957ec90e919adb4955d715"
    },
    {
      "path": "research/rp5_round2/configurations/rp4_cover_certificate.json",
      "bytes": 12587,
      "sha256": "3def9f9fe6c1c6a488d27bfbb3efe5ca4840a4dac3b7bb291fc54ca27523f0eb"
    },
    {
      "path": "research/rp5_round2/configurations/rp4_cover_certificate.py",
      "bytes": 4628,
      "sha256": "45ae89c4eb8d8ea5093c068172ec49242658d7295e0fdc28a9201d12307138ae"
    },
    {
      "path": "research/rp5_round2/configurations/rp4_cover_verified.json",
      "bytes": 927,
      "sha256": "d7e62d7d87ff4ec5a8cbf818cfe814a121faca85e0e14c6de2c4b305db6477c5"
    },
    {
      "path": "research/rp5_round2/configurations/rp4_seven_cover.py",
      "bytes": 3962,
      "sha256": "703d2449560040bfbb631225fbe5819518ec97c2781e4ae9b5c556920c9a16d8"
    },
    {
      "path": "research/rp5_round2/configurations/rp4_seven_cover_results.json",
      "bytes": 14235,
      "sha256": "371aa40affe440c0e1d6b3c3a5bb1ae750447b775cbb67d364a558ddb4d8c4b1"
    },
    {
      "path": "research/rp5_round2/configurations/verify_rp4_cover_certificate.py",
      "bytes": 5883,
      "sha256": "15b68372ef19c9f1b7f34dcaa6810d4fa2ddbee51c6f251cf261a1d7d79d3032"
    },
    {
      "path": "research/rp5_round2/cup3_catalog_verified.json",
      "bytes": 308940,
      "sha256": "d9be2c2a48704d353e2658c5c7cb7e1100b5314343a81d8e482249c8a20655c1"
    },
    {
      "path": "research/rp5_round2/fano24_seed.json",
      "bytes": 16385,
      "sha256": "3a840a5368c0eed1d9e8a4d563438cd18216e716bf3309617a120e927313de6f"
    },
    {
      "path": "research/rp5_round2/fano27_seed.json",
      "bytes": 18918,
      "sha256": "d17ad291b81dae1a702272666f5a0291d78d28ab3385703196a9ebb759053a47"
    },
    {
      "path": "research/rp5_round2/finalize_records.py",
      "bytes": 11439,
      "sha256": "701cf90db7d3bb1bb5314fe539ef0f6fe0a4faa66f656c1bb724563c25c274cb"
    },
    {
      "path": "research/rp5_round2/find_rp4_core.py",
      "bytes": 3245,
      "sha256": "452d7160522bf4017cd3adede499d1fce8f59b0b6ade278a7c59a60cb191e98a"
    },
    {
      "path": "research/rp5_round2/global_routes/artifact_hashes.json",
      "bytes": 1825,
      "sha256": "088190226567e60365ae492ed46a9f61c33ae4c68a7f7faae5ee68cd19a8ac29"
    },
    {
      "path": "research/rp5_round2/global_routes/audit_critical_cup3.py",
      "bytes": 2818,
      "sha256": "c6b15009ec24d95dda519a474365c5900f9ac8dea000ea00549d495fe4bf049a"
    },
    {
      "path": "research/rp5_round2/global_routes/CLAIMS.json",
      "bytes": 6908,
      "sha256": "1c23203692eb1b9440740b89dd4a4e1801fcd2f7422674c2bf7b09d2a269e1d0"
    },
    {
      "path": "research/rp5_round2/global_routes/complement_profiles.json",
      "bytes": 1027603,
      "sha256": "24bd6af68aee8b5dd872f4be1042405b6aeef5ddd306839a27d2ea0a78135ed9"
    },
    {
      "path": "research/rp5_round2/global_routes/complement_profiles.py",
      "bytes": 6063,
      "sha256": "bd02d03de8f577f05f41136114ffa2c5f69e7bc45da46b4caec51aedc510ac9c"
    },
    {
      "path": "research/rp5_round2/global_routes/critical_cup3.json",
      "bytes": 841,
      "sha256": "999d57d58e62f3585844b449f0c0f1354c93a1a336c258fb1029c7b99aec1d6d"
    },
    {
      "path": "research/rp5_round2/global_routes/critical_cup3.py",
      "bytes": 3768,
      "sha256": "ba5410a2e71dd490dded1db8d3f5a35996c21d2ece8e4703268111cd91e82b09"
    },
    {
      "path": "research/rp5_round2/global_routes/critical_cup3_certificates.json",
      "bytes": 5796812,
      "sha256": "2b98172cbe0bbd7eb7fdaf9ea831373ce3a4d7c86e9e6147665a1448d0cbaa35"
    },
    {
      "path": "research/rp5_round2/global_routes/finalize_global.py",
      "bytes": 4576,
      "sha256": "4f0e138501e0e5a0addfb44039b0ba2314ba97546b45f6e0e948f128e3203aca"
    },
    {
      "path": "research/rp5_round2/global_routes/report.txt",
      "bytes": 12973,
      "sha256": "e9d286867df267821ef5e467740b4f067da29d7e8240654615ad1673feb5647e"
    },
    {
      "path": "research/rp5_round2/global_routes/rp4_local_sign_edits.json",
      "bytes": 1571600,
      "sha256": "c0b7210b6066a282c830ebf50cc65dade7862c8e12cb414988d1d5bc8c361356"
    },
    {
      "path": "research/rp5_round2/global_routes/rp4_local_sign_edits.py",
      "bytes": 3927,
      "sha256": "3f5c56d634cc6de6a796dae099662f7326a72df8b7c5ed304e3e7e88641b4eba"
    },
    {
      "path": "research/rp5_round2/global_routes/seven_vertex_cores.json",
      "bytes": 8350,
      "sha256": "5b248d0a771d0715bc20b035f4bd7102dc0c5633aebef3ecc28d5ff3898bc86e"
    },
    {
      "path": "research/rp5_round2/global_routes/seven_vertex_cores.py",
      "bytes": 3428,
      "sha256": "d9df2556deff530aa32ed6113e420aab2bd5f13f99aa5117eda2119c852dc66b"
    },
    {
      "path": "research/rp5_round2/global_routes/six_vertex_core.json",
      "bytes": 10318,
      "sha256": "5843f6cc35ae8eac6fe6836740423971ea350da5d649669fe958fb71da810703"
    },
    {
      "path": "research/rp5_round2/global_routes/six_vertex_core.py",
      "bytes": 2641,
      "sha256": "f3ae2229b7a34d3a82a2ae28bb6f6bef3e6f11dc013f06d0813db8cfd829cc60"
    },
    {
      "path": "research/rp5_round2/global_routes/switching_core_catalog.json",
      "bytes": 706242,
      "sha256": "be5ccef852361fe302c591961bfbdc54b8d4a96c39384733d898d4ed33d7fb0a"
    },
    {
      "path": "research/rp5_round2/global_routes/switching_core_catalog.py",
      "bytes": 3629,
      "sha256": "b2a123f7fef85bad05e8694a738a17225906294d730188cb636587c2b4b8e069"
    },
    {
      "path": "research/rp5_round2/global_routes/switching_reps_10.json",
      "bytes": 521108,
      "sha256": "407b1daaf5af350305953641f22675f2f27d57f855101bf61d863bc5310fb78f"
    },
    {
      "path": "research/rp5_round2/global_routes/switching_reps_9.json",
      "bytes": 25927,
      "sha256": "ad22cbc7fc28be75e786e2ae0f3fc2a0dfff79a874bd8250f5832b78f10c4e21"
    },
    {
      "path": "research/rp5_round2/gsy_to_lutz_bridge.json",
      "bytes": 1196469,
      "sha256": "a40008bba7ad0509a023c4dbc25c3b42df3eaa7c98f3c1464bc2af5b51603676"
    },
    {
      "path": "research/rp5_round2/induced_rp4_cores.json",
      "bytes": 1105,
      "sha256": "723e5bc76af72821b90b415136ec22cb9704f7b2bf278df71e3a905070c1fc62"
    },
    {
      "path": "research/rp5_round2/invariants/artifact_hashes.json",
      "bytes": 1524,
      "sha256": "69a9e5dc1263a925805099e27f5e9c765f27d746795104c3fc2eb45034065b98"
    },
    {
      "path": "research/rp5_round2/invariants/CLAIMS.json",
      "bytes": 6133,
      "sha256": "f49359ff59fb3d2ddc1962454c146e4b150dd8fdf54cf749449253beef199158"
    },
    {
      "path": "research/rp5_round2/invariants/fano24_CLAIMS.json",
      "bytes": 1810,
      "sha256": "7538e5a372c64230369d12c69061b7bfa2ab5899c4fa29a3b8d04a307b309ce3"
    },
    {
      "path": "research/rp5_round2/invariants/fano24_overlap.json",
      "bytes": 387,
      "sha256": "40d61c938d423ca43b368a812800ea168cbd5304ac843654c05abae57d7b3f04"
    },
    {
      "path": "research/rp5_round2/invariants/fano24_pattern.json",
      "bytes": 468395,
      "sha256": "b5e2fa0954d98140d2335bd70c5abaa7a030cba976f6bcd0fc480557c3312977"
    },
    {
      "path": "research/rp5_round2/invariants/fano24_pattern.py",
      "bytes": 4205,
      "sha256": "51ff3d5f9ab7a26b7261306742813fee6dbe71f747685445ad76bd3edb324625"
    },
    {
      "path": "research/rp5_round2/invariants/fano24_pattern_hashes.json",
      "bytes": 476,
      "sha256": "40a7af2555b108a22c92e109d7929d938c6c91a0298ab7fa73d487739a064177"
    },
    {
      "path": "research/rp5_round2/invariants/fano24_pattern_report.txt",
      "bytes": 2180,
      "sha256": "4a2b0451dabf313b1fb23e56b22cfcb5303474f837e158fb8de876efcba724a2"
    },
    {
      "path": "research/rp5_round2/invariants/finalize_records.py",
      "bytes": 4106,
      "sha256": "4070b7f094157e435cfaa5cc5d65b00f06a7db568ed285db4f761a6bead8bfda"
    },
    {
      "path": "research/rp5_round2/invariants/invariant_certificates.json",
      "bytes": 2981865,
      "sha256": "30d7cd36f5e6580f950a55020a695060f5e547b540a968071e3fd436a22489e7"
    },
    {
      "path": "research/rp5_round2/invariants/invariant_certificates.py",
      "bytes": 3336,
      "sha256": "0f8dbb13e1a4759c91409a572d4bc4af5ff1c4c7f722174b0779ed895c88360b"
    },
    {
      "path": "research/rp5_round2/invariants/invariants_report.txt",
      "bytes": 8629,
      "sha256": "8a4955860dd16eb596175662b04c0b923b12ed07dbca88d364b5139b4201823e"
    },
    {
      "path": "research/rp5_round2/invariants/known_patterns.json",
      "bytes": 908472,
      "sha256": "1f8958edefa7aacba94ea7dc34aaddd9c39b7b10bf3a0678678016985d8b7105"
    },
    {
      "path": "research/rp5_round2/invariants/known_patterns.py",
      "bytes": 3056,
      "sha256": "67b6e1a1e2e91e3c7b9bda6047154fe0ae97159e08373ab836bd70a36d7aaaef"
    },
    {
      "path": "research/rp5_round2/invariants/local_sign_search.json",
      "bytes": 476158,
      "sha256": "6b2120c9026991247a077d79c159868151d514b928f2f97901709bb90b52100e"
    },
    {
      "path": "research/rp5_round2/invariants/local_sign_search.py",
      "bytes": 1854,
      "sha256": "ff2f3f9d1fc1f5cfc6ac75755e17d03963f15d255fb977d0f7c14858c6c476ab"
    },
    {
      "path": "research/rp5_round2/invariants/relative_collapse.json",
      "bytes": 114124,
      "sha256": "9165054ba3e2656a1d981aaad3e38ac6c707510326c7846fb39cfe1027f765f6"
    },
    {
      "path": "research/rp5_round2/invariants/relative_collapse.py",
      "bytes": 3978,
      "sha256": "16cff24967a38997472df6c92cc6c004e60549a3dd0b4a7a0122c552150d5e5a"
    },
    {
      "path": "research/rp5_round2/invariants/seidel_spectra.json",
      "bytes": 2076,
      "sha256": "aa1dd489571c75040222591234eb05063f415381d32911724007aa41677569ee"
    },
    {
      "path": "research/rp5_round2/invariants/switching_filter.py",
      "bytes": 6015,
      "sha256": "b4841f2c7724078d2467789a8f2b21ee028cdf207c8cc1fcf13f36f11e376202"
    },
    {
      "path": "research/rp5_round2/invariants/switching_results.json",
      "bytes": 363582,
      "sha256": "0ed1ca8e596510a0292628c37eb38fb0864be0258cd054d1a04e5954637583ad"
    },
    {
      "path": "research/rp5_round2/invariants/two_edge_search.json",
      "bytes": 627418,
      "sha256": "bfc20a7fea3ad8ab73d97d6db5539c1e6b57bbb300aa12448dd9b9a386c4cc8a"
    },
    {
      "path": "research/rp5_round2/invariants/two_edge_search.py",
      "bytes": 2625,
      "sha256": "f361ae5003477645d5fd2d9d329d6c1c26d76fd6d21d863f0b6727edf032f0f0"
    },
    {
      "path": "research/rp5_round2/research_summary.json",
      "bytes": 5616,
      "sha256": "765220667ff8a2e0edb6372032138169590983456807a74250dab80dfa3e9ca8"
    },
    {
      "path": "research/rp5_round2/verify_cup3_catalog.py",
      "bytes": 2673,
      "sha256": "1947718c89524162920209438f5a0d6b88a3bc393ec80e948bf12922f4c01c9c"
    },
    {
      "path": "research/rp5_round3/artifact_hashes.json",
      "bytes": 36066,
      "sha256": "c5d0cdb72b9d9b608beede3713885cf205dd298b7866e0956836962184ee5c1f"
    },
    {
      "path": "research/rp5_round3/audit_no5_extension_coverage.py",
      "bytes": 2022,
      "sha256": "f36b6086eb66c3bc00aa8397ce83a2f04a29f5237fad6936c7d5511ba1b706c8"
    },
    {
      "path": "research/rp5_round3/audit_transversal_capacity.py",
      "bytes": 1940,
      "sha256": "504e5d965e0dd0d2f565be0404765a5b31f06dad7f51a8d79b303ccd81cc5220"
    },
    {
      "path": "research/rp5_round3/capacity_from_signing.py",
      "bytes": 4129,
      "sha256": "a4d32d7ccf7f33ce35d4a07b3bea29232e3446bccbefba1eb05cc3d9ce09e7d4"
    },
    {
      "path": "research/rp5_round3/certify_five_cup3.py",
      "bytes": 4156,
      "sha256": "2131bd39b60646ef55715e8cdb3af428523f2bcd55aa5cafd73a0870af3803c5"
    },
    {
      "path": "research/rp5_round3/CLAIMS.json",
      "bytes": 10442,
      "sha256": "e8dc24217de695a3b3ede9a769fa1c99ea4ccb651d350ddce27f956422abf6e5"
    },
    {
      "path": "research/rp5_round3/classify_five_survivors.py",
      "bytes": 2902,
      "sha256": "de5a9ad846bc5ac8380d5dc3c204481f9aff1fd93727bca4abaf739f5b9baa82"
    },
    {
      "path": "research/rp5_round3/configurations/core_extension_claims.json",
      "bytes": 2430,
      "sha256": "bd6a4a7a7451972c5657ed06ddec0f80d6833ca8973f6a0e2900876b3a6c300b"
    },
    {
      "path": "research/rp5_round3/configurations/core_extension_theorem.txt",
      "bytes": 10562,
      "sha256": "27db0fa54b05e4e7a9fbf91be4e845e4d016c3c535a061e90c38b1dc168a41c9"
    },
    {
      "path": "research/rp5_round3/configurations/core_obstruction_verified.json",
      "bytes": 1552,
      "sha256": "18e4d2eedda153d7bce80ffe0657d5f9e101756a45be2674cd2472c791995457"
    },
    {
      "path": "research/rp5_round3/configurations/verify_core_obstruction.py",
      "bytes": 7091,
      "sha256": "2534d0b0c596a3504029de7b72d1438e1965b3d0e84f77c8e6b6dd48c783b4e8"
    },
    {
      "path": "research/rp5_round3/cores/artifact_hashes.json",
      "bytes": 2728,
      "sha256": "91b2c92bb47e9bced8d7e9adb374e186a7f2a5f723335edb473246b71fbbc975"
    },
    {
      "path": "research/rp5_round3/cores/CLAIMS.json",
      "bytes": 4931,
      "sha256": "64cfd415103f387a6f0a35720ef3472d562be8290f1a61c4a8b5484e9c68a9c4"
    },
    {
      "path": "research/rp5_round3/cores/core_component.json",
      "bytes": 56049,
      "sha256": "c4f56128791e3e5be600d90291a74586f811d3d2575d4d02db97847a0ca9fcdd"
    },
    {
      "path": "research/rp5_round3/cores/core_component.py",
      "bytes": 2342,
      "sha256": "fc296787686bb6b10cdd85e4509ed8e683754f1143e3751d300ebed66a60be97"
    },
    {
      "path": "research/rp5_round3/cores/core_neighborhood.py",
      "bytes": 2620,
      "sha256": "0fc0980e572d9c2a238c33be51ad27fc4daaf3a2b58f80079f131a5ab4b5714a"
    },
    {
      "path": "research/rp5_round3/cores/core_radius2.json",
      "bytes": 114880,
      "sha256": "63a9ffd17292956b8ba251a576ef8ff16caadddaa7c5c56381793621a92b75f3"
    },
    {
      "path": "research/rp5_round3/cores/core_templates_verified.json",
      "bytes": 3509,
      "sha256": "b2d359662247956e77896cc904e923191e81c965b8cfa5ed60b677b3271687f7"
    },
    {
      "path": "research/rp5_round3/cores/extract_11_cores.py",
      "bytes": 4802,
      "sha256": "4102f435cc583518aa41a6f763d82a76e042cc2429e26a9ea8e40ad5694c8273"
    },
    {
      "path": "research/rp5_round3/cores/finalize_assets.py",
      "bytes": 4880,
      "sha256": "5f39c57bde46b5f23b29e11786b2ac11eb7099e2b7802f470b60d4e523fb6fad"
    },
    {
      "path": "research/rp5_round3/cores/find_core_spine.py",
      "bytes": 3301,
      "sha256": "f6a816ae0bcafcd9ffa2f8049cab399f175ca20a1b16c7f9a650a6c6c11d972e"
    },
    {
      "path": "research/rp5_round3/cores/fourth_core_spine.json",
      "bytes": 5421,
      "sha256": "45aa009fb97db99d7f03532c1213071f6137917cab6958353859b58efaaf828b"
    },
    {
      "path": "research/rp5_round3/cores/fourth_spine_pachner_path.json",
      "bytes": 4815,
      "sha256": "701d511c1979dcc9f30a8696457477eb9e0e5fbe3c982dbf13de01ae712132f6"
    },
    {
      "path": "research/rp5_round3/cores/fourth_spine_PL_identification.json",
      "bytes": 166,
      "sha256": "7b7597bd2deb3fbb9f460e3c32fa17aff6c5216a91e741ae565644a395fb958f"
    },
    {
      "path": "research/rp5_round3/cores/identify_spine.py",
      "bytes": 1911,
      "sha256": "58ab1114352d5b7637e6b2c2e37edad286fa29a9e5969717d835cfadc912513d"
    },
    {
      "path": "research/rp5_round3/cores/no5_base10_screen.json",
      "bytes": 86377,
      "sha256": "716726becccb592f4f84809e0e81bb7fae279cf9c92e90016456b139d1fb0af0"
    },
    {
      "path": "research/rp5_round3/cores/no5_branch_results.json",
      "bytes": 2251409,
      "sha256": "1efd32a67cb756350eb34851f75f6bb1bbf5c608d069027ff0a98f2f14df1c9b"
    },
    {
      "path": "research/rp5_round3/cores/no5_branch_verified.json",
      "bytes": 598,
      "sha256": "f5f52b3082f1718400b2516a302988f08179a66dd45b919e2ab9254bcc7be744"
    },
    {
      "path": "research/rp5_round3/cores/no5_cup3_primitives.bin",
      "bytes": 31761093,
      "sha256": "bd4e6f9dbdb915b3bf951d8ec83319a5e3b5c04ed9611f827de96bceb6ea9138"
    },
    {
      "path": "research/rp5_round3/cores/no_five_face_branch.py",
      "bytes": 4798,
      "sha256": "82ba021c14701b9c59a353724a3a5d43062d7beabac060b54fb36f271cb166ff"
    },
    {
      "path": "research/rp5_round3/cores/report.txt",
      "bytes": 10177,
      "sha256": "4f2a142ba5e440655aff95619b4333d569dbd2eaac376e1ad54d2adc27bb4f01"
    },
    {
      "path": "research/rp5_round3/cores/rp4_induced11_cores.json",
      "bytes": 143118,
      "sha256": "55aa87be0499101cc22480590675a0a8b3a908ba7590a37c7c3071c426c2a0a8"
    },
    {
      "path": "research/rp5_round3/cores/sixteen_csp_semantic_audit.txt",
      "bytes": 7002,
      "sha256": "5dcfd7c11841e0cbd992058374a44ec86f44c4119f128bbe01342179c7b9ff94"
    },
    {
      "path": "research/rp5_round3/cores/sixteen_extension_constraints.json",
      "bytes": 496579,
      "sha256": "3c57c5476dbce033b1b3cf0e2f6aa765b3ffd009b086de50032e95ac82a86875"
    },
    {
      "path": "research/rp5_round3/cores/sixteen_extension_constraints.py",
      "bytes": 3382,
      "sha256": "c56672b7a1effb9618fd351603f041da394dff5a96bafbdc90aee9750e92b7dd"
    },
    {
      "path": "research/rp5_round3/cores/spine_pachner_bfs.py",
      "bytes": 5375,
      "sha256": "ef9cf436583551fda0c39074d56849925d3afea6178e9ea03473aebd01ba5dd6"
    },
    {
      "path": "research/rp5_round3/cores/verify_core_templates.py",
      "bytes": 6521,
      "sha256": "f2eb91089ae511721d24c9e52075225006485931879f5f71b0420a3338c8805d"
    },
    {
      "path": "research/rp5_round3/cores/verify_no5_branch.py",
      "bytes": 4145,
      "sha256": "d163a5df3a02d8b5ceb8cb3762484ba6c5e66d3fb16cdfa8f87c1bbdbd19ad2c"
    },
    {
      "path": "research/rp5_round3/cores/walkup11_completions.json",
      "bytes": 72966,
      "sha256": "5eeb8be28a4e0f36f2157d3ebe45cbec15c90037357e412bf2b045e8b6a15cb8"
    },
    {
      "path": "research/rp5_round3/cores/walkup_completions.py",
      "bytes": 3183,
      "sha256": "f2bbac6c4731579f3b6c62e1605bb3b40ec80597037c3c1229d8864497a1fccb"
    },
    {
      "path": "research/rp5_round3/explicit_core_and_capacity.json",
      "bytes": 31689,
      "sha256": "b34d4a1972858bbb72456b791b632163bba16750957780686b36fcb898cb03c4"
    },
    {
      "path": "research/rp5_round3/extension_with_five.cs",
      "bytes": 4650,
      "sha256": "c7132eabebcd32f2da7216c53946c0bda39b285bcae90bf2a263146d9b9a5490"
    },
    {
      "path": "research/rp5_round3/finalize_round3.py",
      "bytes": 13592,
      "sha256": "c8c1c38b29538ff81d1bdafa2b5a6f86aea3c85f357951e178b3e9fd6c68d83a"
    },
    {
      "path": "research/rp5_round3/five_cup3_certificates.bin",
      "bytes": 3608130,
      "sha256": "fa82e12af2465abfebcf9f154a51da52821cb1979006cfb4e4a894deec50649d"
    },
    {
      "path": "research/rp5_round3/five_cup3_verified.json",
      "bytes": 55494,
      "sha256": "99eb1c67b0c88d9d735002c6f48ca2ce02027c1e222d5f222941270e8c9f414d"
    },
    {
      "path": "research/rp5_round3/five_extension_classification.json",
      "bytes": 25644,
      "sha256": "776ff5b75fdce202d69b1069fd45bf82516baa710851176bb218f02b2aea64ee"
    },
    {
      "path": "research/rp5_round3/five_extension_counts.json",
      "bytes": 203,
      "sha256": "c2422d3593b79c06f913b8844040086ecc6df65c6a9f3d3f928b5f37f7e7945b"
    },
    {
      "path": "research/rp5_round3/five_extension_obstructions.bin",
      "bytes": 7624512,
      "sha256": "8da0b24ee318262b1d954088ec88440db21d9c4512649546214ebf03efe4c62d"
    },
    {
      "path": "research/rp5_round3/five_extension_survivors.tsv",
      "bytes": 1510380,
      "sha256": "5c0e6638a298976d0565d08dd195b23e9cc7e777cdbe9a74ba226ff2c288ab89"
    },
    {
      "path": "research/rp5_round3/five_extension_verified.json",
      "bytes": 177,
      "sha256": "612ec9c0b4a657484d0149be38d943adffff9524f23c90bd885817a4b3283f28"
    },
    {
      "path": "research/rp5_round3/initial_claims.json",
      "bytes": 877,
      "sha256": "05bc7c415ce8b35c7f0baff7511470131757765546cb1c0115a560f44f8c1096"
    },
    {
      "path": "research/rp5_round3/no5_extension_coverage_verified.json",
      "bytes": 404,
      "sha256": "999d4b7ab12771b47df453154a9e07537471e9f7bae0174c3ecf6f1099d7141f"
    },
    {
      "path": "research/rp5_round3/replay_small_catalog_coverage.py",
      "bytes": 3024,
      "sha256": "088b7194dc6d7ebdf5fdc3a4775af3d7540765b11a75144241448288d4178455"
    },
    {
      "path": "research/rp5_round3/REPRODUCE.txt",
      "bytes": 8726,
      "sha256": "ab82439ca1c12ddb01d36d32b60f1e0a4e31ae2dd8a1ad4db7428b73647f2d5c"
    },
    {
      "path": "research/rp5_round3/research_summary.json",
      "bytes": 827,
      "sha256": "e06fc50aa0016222d80c5311a7e98c26c210343ac3baba53026e6321c6dce763"
    },
    {
      "path": "research/rp5_round3/run_five_extension.ps1",
      "bytes": 194,
      "sha256": "8922c657205df03218d4d9206e876bc457f2a640e241d3b1cc08eb2f08785ded"
    },
    {
      "path": "research/rp5_round3/sixteen/all_pairs_all_relation_solutions.tsv",
      "bytes": 87109,
      "sha256": "0d5e07a75ef421309cd23d5ece14461e7e46ed5165bf6ec0d2264041d016b2ea"
    },
    {
      "path": "research/rp5_round3/sixteen/all_pairs_branches.tsv",
      "bytes": 322134,
      "sha256": "4f1a77d706caaf0c8ef98500db6829d607838db56c975d3dbc958931d5dc27bd"
    },
    {
      "path": "research/rp5_round3/sixteen/all_pairs_counts.json",
      "bytes": 320,
      "sha256": "d924bf4df3c656850a6deddb7af371b0daf041420e6b5a8086e3d1dd172ef449"
    },
    {
      "path": "research/rp5_round3/sixteen/all_pairs_survivors.tsv",
      "bytes": 4228,
      "sha256": "60c45887f3278be9735d12553d8a618004437696860594f40101a8d35f6df71b"
    },
    {
      "path": "research/rp5_round3/sixteen/CLAIMS.json",
      "bytes": 3166,
      "sha256": "4bf38111bdd6b494d4f17c5324c45fa15c58e61bc748743fc824594e99a5d7cc"
    },
    {
      "path": "research/rp5_round3/sixteen/classify_sixteen.py",
      "bytes": 4300,
      "sha256": "8bcc62d778eae3c7900ec74d4b3e5353f92c811fb7b0918d73729bc6865e3528"
    },
    {
      "path": "research/rp5_round3/sixteen/coverage_and_corollary.txt",
      "bytes": 12015,
      "sha256": "e55b7d848d86ea6a55b14ac54d12bdf8812bcaebb979a9e5863772a663b22a43"
    },
    {
      "path": "research/rp5_round3/sixteen/double_five_csp.cs",
      "bytes": 7780,
      "sha256": "cc08d5154ada74af43c47dd74e9632bdc95fbd6ad496d4751a55f45ab0156e54"
    },
    {
      "path": "research/rp5_round3/sixteen/non_PL_scope_extension.txt",
      "bytes": 6302,
      "sha256": "bc5c5013ad9cbf578816ac4342cdc0522a56c1dd6fa07acb3bf92eba6e6c0e4e"
    },
    {
      "path": "research/rp5_round3/sixteen/pilot_branches.tsv",
      "bytes": 2198,
      "sha256": "940035f44856121067f7589ffa03553269b869f4a176a3ea0b9e763b78768900"
    },
    {
      "path": "research/rp5_round3/sixteen/pilot_counts.json",
      "bytes": 305,
      "sha256": "310b96835c3f7224b2c90af468e857d09ed48d70ee2e5598fa39e34acf788885"
    },
    {
      "path": "research/rp5_round3/sixteen/pilot_survivors.tsv",
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "path": "research/rp5_round3/sixteen/positive_control.py",
      "bytes": 4667,
      "sha256": "7d8de31eaba4434a8d57b82f3ea99fa341eaa65fde4a62a40f05aa042e851efd"
    },
    {
      "path": "research/rp5_round3/sixteen/prepare_relations.py",
      "bytes": 3018,
      "sha256": "987921d4bbd6137f0758aa479c61ef99554fca9a52bd4f9cb44ad46dc7b80202"
    },
    {
      "path": "research/rp5_round3/sixteen/relations_input.json",
      "bytes": 357917,
      "sha256": "41630cfbc1421359911642ab05ee0dae8aad4079851ccc75c15bf98b940f34ad"
    },
    {
      "path": "research/rp5_round3/sixteen/relations_input.txt",
      "bytes": 23736,
      "sha256": "cea2d4432178dd70af8fa04683d13cb94e5734e85f2f0fa5148a0128e26426ad"
    },
    {
      "path": "research/rp5_round3/sixteen/RP4_positive_control.json",
      "bytes": 4763,
      "sha256": "f5b7df55c17461e7410c284793bc475a95b3a7f07e00bd83a3787c18e3739ed1"
    },
    {
      "path": "research/rp5_round3/sixteen/run_csp.ps1",
      "bytes": 268,
      "sha256": "166a4f072bd564c9ffbffeadffb84285fd8f3fa9dc6a5fb8cf266024b1d18b20"
    },
    {
      "path": "research/rp5_round3/sixteen/sixteen_classification.json",
      "bytes": 31349,
      "sha256": "e61725cc0d0a1892ba72ad9aa8c2091e9d076987c693151d429678484a154139"
    },
    {
      "path": "research/rp5_round3/sixteen_join_verified.json",
      "bytes": 380312,
      "sha256": "a481aea008a3887be45572aec4098e5ac45c21fa8585ee08f612efe82876b138"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_claims.json",
      "bytes": 1125,
      "sha256": "2f29f82fc2c60cbd3274808a66ddb983bfa432959baf280aab686a94db99f3a7"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_hashes.json",
      "bytes": 1489,
      "sha256": "89146bf44946e890bfa38de55710a5098965bf0cd8f87d060556ab7040e969af"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_n10.bin",
      "bytes": 8347672,
      "sha256": "18d4c34e7199c20c9a2258d5f29b1a423693fe57bfc2a9a9a6e6727fba63272a"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_n3.bin",
      "bytes": 42,
      "sha256": "9e371fc3f0d92389b983918ec9ad584f7e8dd2c53a2fe8429bc4c288dfdcaa06"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_n4.bin",
      "bytes": 104,
      "sha256": "87a729c64a145906006b8063b2c4f7aba8ac7293f8d8a4c1aa28b92d9fcf1c4c"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_n5.bin",
      "bytes": 288,
      "sha256": "8f4601a128869c06d0ab30ff0bf1658b2c4017be838ab59baa7a3da9dc5aed73"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_n6.bin",
      "bytes": 1368,
      "sha256": "996d2b4e7a7997d23458438169a2766dd73fda1d3ef5323c58e3e52eb21ea373"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_n7.bin",
      "bytes": 6680,
      "sha256": "63e8016d149f4d002b66097df1a3a00ea20fe608acf872f303139c5a7c98c897"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_n8.bin",
      "bytes": 48408,
      "sha256": "a2567f555cdde48b35ff7cfae660f53f0893bc5aa5b3d0f7cb46fde72214594e"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_n9.bin",
      "bytes": 466584,
      "sha256": "0bb8c52a575614074f6f77d3fcc4a8ac16807bb6d20c17aba312ba63ff3cfe6f"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_replayed.json",
      "bytes": 2206,
      "sha256": "a581d89d28a394e5a5e71d868cd4d881e97704ded2f2104575462bde795e9640"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_report.txt",
      "bytes": 3573,
      "sha256": "236194d2c3e4089b621d0171e0c48d704838cb40881d1b0199c8106321735029"
    },
    {
      "path": "research/rp5_round3/small_catalog_coverage_verified.json",
      "bytes": 8715,
      "sha256": "2713d95053acfc57960ef6440cd8ef918ac03dbcecb3f6e8637bfac2efc29169"
    },
    {
      "path": "research/rp5_round3/theory/artifact_hashes.json",
      "bytes": 1103,
      "sha256": "a0ddf22b73166baa303ce22524533729df4ad4b95194b7178c253874893ca0b3"
    },
    {
      "path": "research/rp5_round3/theory/CLAIMS.json",
      "bytes": 8663,
      "sha256": "c140a2489b798ca952783becee1bee011919961e0dfa4dea8f7c4f65101d80d5"
    },
    {
      "path": "research/rp5_round3/theory/core_signature_verified.json",
      "bytes": 12211,
      "sha256": "d8505694eec14f85505fd2ad288d97bde7b8482a401b8d3330d55832adcb31d5"
    },
    {
      "path": "research/rp5_round3/theory/four_core_peeling_verified.json",
      "bytes": 30363,
      "sha256": "c7cd2672efec0dbacc046baa8e72225b5a44ec3812816bb41605ded7f8eb565b"
    },
    {
      "path": "research/rp5_round3/theory/local_constraint_checks.json",
      "bytes": 129178,
      "sha256": "6830ef687c9c371803e422d13c7b5e8ed456498e8805a3f35dfaea98e57a4632"
    },
    {
      "path": "research/rp5_round3/theory/local_constraint_checks.py",
      "bytes": 6334,
      "sha256": "a9db936d1ba0879355a1aaf8d32376865dac52c1709181a0bfeaae53045c675c"
    },
    {
      "path": "research/rp5_round3/theory/report.txt",
      "bytes": 23775,
      "sha256": "0b1f9122ac63dd1f4b87f8762d24bfb4593df8809689033a8637fda9d2ea87cc"
    },
    {
      "path": "research/rp5_round3/theory/sixteen_classification_audit.txt",
      "bytes": 10335,
      "sha256": "4d400117d4ab1a9c40c31e7a43b77a19359fce0fcf75f8ad308e5f7df361bd9d"
    },
    {
      "path": "research/rp5_round3/theory/sixteen_survivors_verified.json",
      "bytes": 89108,
      "sha256": "52f061a4b81765bbc3174c7358769678fff8242943768e52cf0d9f7a738f6cf6"
    },
    {
      "path": "research/rp5_round3/theory/verify_core_signature.py",
      "bytes": 3417,
      "sha256": "80a73dfa94234b8f0fff0b7c370416c61da075cfc2950bc7da4bddc917075e40"
    },
    {
      "path": "research/rp5_round3/theory/verify_four_core_peeling.py",
      "bytes": 2116,
      "sha256": "c097b97a9d502a8996699d050f5ece01763c147593596b19ee3f7fa6b6e9b97b"
    },
    {
      "path": "research/rp5_round3/theory/verify_sixteen_survivors.py",
      "bytes": 4470,
      "sha256": "ca576b0f502b6f8bddd87055286fe7daec89bc8c2d48149be4e5910d795ed057"
    },
    {
      "path": "research/rp5_round3/transversal_capacity_verified.json",
      "bytes": 1360,
      "sha256": "90c216170775b18c3637f8feac1cf9a2b02d87622f1fbd55d3ed1766b92ba04b"
    },
    {
      "path": "research/rp5_round3/verify_five_extension.cs",
      "bytes": 3656,
      "sha256": "f61de0087fdcb84139ac0fc1821aaaa5d0f69adc293901feb3c96109b2f8457f"
    },
    {
      "path": "research/rp5_round3/verify_five_extension.ps1",
      "bytes": 198,
      "sha256": "1c023785833d63b8003b5fe066b2406cef09c9393d31523c66bae95392283bd5"
    },
    {
      "path": "research/rp5_round3/verify_sixteen_join.py",
      "bytes": 8055,
      "sha256": "8f96cd6b4b55f87e974b0eecf8e2d0951741e56ce7086489daa0f07a3d91add1"
    },
    {
      "path": "research/rp5_round3/verify_small_catalog_coverage.py",
      "bytes": 9644,
      "sha256": "28f12c385c2c0732b479767616ff5263c4a44dd34c902dc75435dd5c81b4a398"
    },
    {
      "path": "research/rp5_round4/artifact_hashes.json",
      "bytes": 108742,
      "sha256": "b17d0ceeb6b7b246deb140c87afe044402f4d986470268bec5a1c75b5cdaf5dc"
    },
    {
      "path": "research/rp5_round4/CLAIMS.json",
      "bytes": 16006,
      "sha256": "c63e1ce5a574b6432be2eb53d14fe44b737f8e7b8687c681153cf3850542bfdc"
    },
    {
      "path": "research/rp5_round4/cover23/antipodal_pair_all_duals.json",
      "bytes": 1075119,
      "sha256": "ece63bcd2ba95a43a7d6282e29ba86b9bfaf9b040ad09321945d2e4ffaa09383"
    },
    {
      "path": "research/rp5_round4/cover23/antipodal_pair_all_duals.py",
      "bytes": 3341,
      "sha256": "c0ae3db9ebfb99902678c9ae99e3aae3d2c8c8c8865cd7d39bc6e0bef301a360"
    },
    {
      "path": "research/rp5_round4/cover23/antipodal_pair_cover.py",
      "bytes": 2245,
      "sha256": "d5be3cc2bdc434ff5dd6c6f1cc61e8039d783e3e9d106f99f27b3f767cdbd65e"
    },
    {
      "path": "research/rp5_round4/cover23/antipodal_pair_cover_certificate.json",
      "bytes": 1058415,
      "sha256": "3d32df508af626dbfd900b542e93c30153b623829932e35f2f61db99786ef336"
    },
    {
      "path": "research/rp5_round4/cover23/antipodal_pair_cover_search.json",
      "bytes": 2613,
      "sha256": "d97fe9a4e84cef72682c2b6ee35707ba10fe30f9f8cb234f1c1098307fcacf99"
    },
    {
      "path": "research/rp5_round4/cover23/antipodal_pair_invariant.txt",
      "bytes": 5442,
      "sha256": "4a48bc05a6db3a33adca1f6de0395bafd87b554be6aa704025ee8c9967c35728"
    },
    {
      "path": "research/rp5_round4/cover23/antipodal_pair_verified.json",
      "bytes": 28944,
      "sha256": "0fc12e8959a91fa74541d3ef7ecdb4fd6e9161a8f126f1675ec4def2431b4afd"
    },
    {
      "path": "research/rp5_round4/cover23/artifact_hashes.json",
      "bytes": 2909,
      "sha256": "16691dbfb0d092b430d18682a4046656a86174dc6f7ca7ff0bf63accd31e8dbf"
    },
    {
      "path": "research/rp5_round4/cover23/CLAIMS.json",
      "bytes": 12484,
      "sha256": "26b5d65362026ff823d5998c2a3d308c438abd3a55090eccdbbf3a730124a282"
    },
    {
      "path": "research/rp5_round4/cover23/core_link_normality_verified.json",
      "bytes": 152871,
      "sha256": "a356e88f575939e137dd1aed975a77e22c073b23ecee866bc6116748ccf3417e"
    },
    {
      "path": "research/rp5_round4/cover23/core_obstruction.txt",
      "bytes": 5573,
      "sha256": "f8030f652fd7b09bcd7f59d3fef0a7013ca7ffd9afd81c566e9b8ff9e9a392b1"
    },
    {
      "path": "research/rp5_round4/cover23/cycle_cavity_obstruction.txt",
      "bytes": 6039,
      "sha256": "7e65e8e5b7ec3b2c919bc8c765c0c4caf6948f50211554b606aaa369233ea5b1"
    },
    {
      "path": "research/rp5_round4/cover23/cycle_cavity_obstruction_all_dimensions.txt",
      "bytes": 6888,
      "sha256": "0ede046f8852aaa5cbca091e46d8c6cdc7e798fc33681ef7e822c2b6071b5805"
    },
    {
      "path": "research/rp5_round4/cover23/cycle_cavity_obstruction_dim4_previous.txt",
      "bytes": 5896,
      "sha256": "fc3e4fec36b1ac28163bd238104e11e3fb85fb9938f0c0eba3a81aa7c65b6417"
    },
    {
      "path": "research/rp5_round4/cover23/independent_cover_verified.json",
      "bytes": 2125,
      "sha256": "29ab2d5099a26adad76085446fd5a71ca04b4e5e8e4025d3837fabf9da829401"
    },
    {
      "path": "research/rp5_round4/cover23/rectangular_no7_equivalence.txt",
      "bytes": 5317,
      "sha256": "5c5ba7deefb035e219be485f11717962788105e5892b8fb7d4a8df1d0660f47e"
    },
    {
      "path": "research/rp5_round4/cover23/seventeen_no6_branch.txt",
      "bytes": 5580,
      "sha256": "9dd34f8a56379f71c79a77fba961eb02efd1221a660f29793d79e53fe92e3c69"
    },
    {
      "path": "research/rp5_round4/cover23/short_global_constraints.txt",
      "bytes": 5549,
      "sha256": "a6b3638c70310e239d4c94990ab80ddb107081ae70dff10778d2f6db22c38fe4"
    },
    {
      "path": "research/rp5_round4/cover23/short_global_constraints_verified.json",
      "bytes": 1240,
      "sha256": "dc8d1d33e756651319d77943741d0bafc9b4aead9dea3fd8ce708724d0f8a5d7"
    },
    {
      "path": "research/rp5_round4/cover23/stellar_edge_lp.py",
      "bytes": 2877,
      "sha256": "6509dadbafd032877b24dfe326605e510db9c5c2e9c1979ee28cb7a8d388b27e"
    },
    {
      "path": "research/rp5_round4/cover23/stellar_edge_lp_certificate.json",
      "bytes": 21903,
      "sha256": "6e65d430d37dc929d646474c13e08d69185cf663c1dcbc0850afbbb52e8ce647"
    },
    {
      "path": "research/rp5_round4/cover23/stellar_edge_no6_probe.json",
      "bytes": 136208,
      "sha256": "4827bca471e29334d13318695f829f1d359646dfbcd90b048d47307b21f01855"
    },
    {
      "path": "research/rp5_round4/cover23/stellar_edge_no6_probe.py",
      "bytes": 2354,
      "sha256": "e00f0825fe1bcfbc2efc30f986100ecf4aaa8651afc3101cc3114461e530b59b"
    },
    {
      "path": "research/rp5_round4/cover23/stellar_edge_no6_verified.json",
      "bytes": 661,
      "sha256": "04b20683492d0e62a2f560105ecea251c0906cc4deec3de0e2d23fdf6ffa7d33"
    },
    {
      "path": "research/rp5_round4/cover23/verify_antipodal_pair.py",
      "bytes": 5264,
      "sha256": "6310632db28e0a1c2496342fa172bc723db5af504d3888b9f51e74f4b93a88b8"
    },
    {
      "path": "research/rp5_round4/cover23/verify_core_link_normality.py",
      "bytes": 1824,
      "sha256": "a22f9b500e2f694e734bdb671b28cf9c6148ff0a57c5ebf86db9db6256299fa5"
    },
    {
      "path": "research/rp5_round4/cover23/verify_cover_certificates.py",
      "bytes": 6444,
      "sha256": "89e8058e814564d574181c5b3abb74159d080aacbb241cc8c128b2ed394d4669"
    },
    {
      "path": "research/rp5_round4/cover23/verify_short_global_constraints.py",
      "bytes": 3264,
      "sha256": "511d04c0a25f1f3f0351b2386f2eee91565f88cb78359517f0f8bb880feef9f7"
    },
    {
      "path": "research/rp5_round4/cover23/verify_stellar_edge_no6.py",
      "bytes": 2235,
      "sha256": "5c9384e8409187af1b9532c644711fa4af95f4df786bc5062b5b8d5205156f6c"
    },
    {
      "path": "research/rp5_round4/cover_model_identification.json",
      "bytes": 93283,
      "sha256": "74777cbfa8ea61a78fafe5aac768bd513024a0168f000d5c26744c0567e97e9e"
    },
    {
      "path": "research/rp5_round4/critical17/adaptive_cycle_diagnostic.json",
      "bytes": 406002,
      "sha256": "3984b81b37cdd2dc5f806de433a7932c843852ea78dbe6caf85f0e364f98c0fe"
    },
    {
      "path": "research/rp5_round4/critical17/adaptive_cycle_diagnostic.py",
      "bytes": 7425,
      "sha256": "ce55fc444727d99d4861b2701ce367f62535d6de85f09977fd15f4ab1f5d04b4"
    },
    {
      "path": "research/rp5_round4/critical17/adaptive_cycles_audited.json",
      "bytes": 510,
      "sha256": "f10f06e41bff473cd105e6cc26f2f7ca05d5919dff12452d5bf02a1d67016cd6"
    },
    {
      "path": "research/rp5_round4/critical17/adaptive_rejected_solver_witness.json",
      "bytes": 6270,
      "sha256": "c9fc67ef08140fab6c9aea6ab22513f1eb3719a678c21c8fba1dc6b07621ccae"
    },
    {
      "path": "research/rp5_round4/critical17/adaptive_weights_verified.json",
      "bytes": 1998,
      "sha256": "f4d0dea733538817be192b5a2963a88895fcd8324e811102a75b4c15c88b52fc"
    },
    {
      "path": "research/rp5_round4/critical17/artifact_hashes.json",
      "bytes": 10215,
      "sha256": "0d06abac2d4e230cbde2bb603ade50047c36e65389a43a4e4c31d128f054a33e"
    },
    {
      "path": "research/rp5_round4/critical17/audit_adaptive_cycles.py",
      "bytes": 2284,
      "sha256": "3ffc022c9836ba6940af9f7559a6483706ca839b9221422fda83a0186ec2e722"
    },
    {
      "path": "research/rp5_round4/critical17/audit_certificates.py",
      "bytes": 5011,
      "sha256": "f6e4af85b94e904e13cd4071323c533992ba1eb5008eb9a463ac8d1ecb442ef1"
    },
    {
      "path": "research/rp5_round4/critical17/audit_join_preparation.py",
      "bytes": 5603,
      "sha256": "1908136082d4a689319c053b6cdc2cc51cebccfb57c0e9ac74f9119399de5480"
    },
    {
      "path": "research/rp5_round4/critical17/bistellar_probe.json",
      "bytes": 606223,
      "sha256": "937e6431c3f0d855fa0f1119c1979e923d3116be411055c201248b4e5ca1ef23"
    },
    {
      "path": "research/rp5_round4/critical17/bistellar_probe.py",
      "bytes": 4581,
      "sha256": "3a34f72ded6c112f06d1ca24783b11d05af38c02fc7af657333758aa7a804640"
    },
    {
      "path": "research/rp5_round4/critical17/bistellar_probe_verified.json",
      "bytes": 27645,
      "sha256": "cc1ccfee43ebbb6f644f18eb0af8b089db80ea5629ae13ce949a2a8884574083"
    },
    {
      "path": "research/rp5_round4/critical17/certificates_audited.json",
      "bytes": 808,
      "sha256": "4ab7cca4c471c13ba1d6fec9a89f33c6b53dbe5c6ab244aa3302217cd92563d0"
    },
    {
      "path": "research/rp5_round4/critical17/CLAIMS.json",
      "bytes": 16261,
      "sha256": "fb9b0f42281ca0ac4d6ab2270662a95b94dd70265c4c810c3aeaa1259260b869"
    },
    {
      "path": "research/rp5_round4/critical17/classify_sampled_critical.py",
      "bytes": 3744,
      "sha256": "a6c10edfd935027c500730be3c45fc0d3d54e5a18afa4a9d9fb6a4eecba571c5"
    },
    {
      "path": "research/rp5_round4/critical17/compress_cover_certificates.py",
      "bytes": 1580,
      "sha256": "350d2dc871a84a0c89c343e9087fd59d6550bce2338744f3dfe820dacc69d202"
    },
    {
      "path": "research/rp5_round4/critical17/control_cylinders_verified.json",
      "bytes": 792,
      "sha256": "1acea68f1aa5aa9a2bca0705a94843b4bd2dbd9156067141fab5ce3ee2369656"
    },
    {
      "path": "research/rp5_round4/critical17/control_final_critical_membership_verified.json",
      "bytes": 2636,
      "sha256": "8540548a6544626b443f082148a4c56625f122013819e6189130da7b05de935f"
    },
    {
      "path": "research/rp5_round4/critical17/control_no7_cylinders_verified.json",
      "bytes": 788,
      "sha256": "983f44408c76ad17197092c4271ef86b206505f8344df67ffa3899da719295a8"
    },
    {
      "path": "research/rp5_round4/critical17/control_six_survivors_verified.json",
      "bytes": 1660,
      "sha256": "0e3da71735f94d3e7e981c65ed6135da1b30ac2bfd1358ca6f9ecfeefe12440e"
    },
    {
      "path": "research/rp5_round4/critical17/coset_witness_lp.json",
      "bytes": 14404,
      "sha256": "e3660d571a64c004ba36710a5923845cfa182544993899d05019a8f3d24cc602"
    },
    {
      "path": "research/rp5_round4/critical17/coset_witness_lp.py",
      "bytes": 1809,
      "sha256": "d7d5ff7ff5e7fb0f0ca5286c0784b986b5c6d2aa0e780e0835c50b1fd659d274"
    },
    {
      "path": "research/rp5_round4/critical17/coset_witness_lp_verified.json",
      "bytes": 426,
      "sha256": "34d88dbd1ed0ad3244af6198c8ddedab5782edc86fb105d61bd34b3e5a3e3a20"
    },
    {
      "path": "research/rp5_round4/critical17/critical_cover_lp.json",
      "bytes": 623405,
      "sha256": "10520af77991b5c4859f0d5649c9eae5c5f7784a2071c3eef261b8351beee0c1"
    },
    {
      "path": "research/rp5_round4/critical17/critical_cover_lp.py",
      "bytes": 3113,
      "sha256": "7be0c5da9dd91b5d2e997888f2fc1b06db9e329e65c9de44d63602457b918afc"
    },
    {
      "path": "research/rp5_round4/critical17/cycle_coset_probe.json",
      "bytes": 15356,
      "sha256": "ad45ce29260aa131cf34ea98fbfdf411da86c80c96608655ea843422ec9c834b"
    },
    {
      "path": "research/rp5_round4/critical17/cycle_coset_probe.py",
      "bytes": 3086,
      "sha256": "ad5de09cc0f15cfeef6119f5c6ad421a1eec6e60c11f63d8725d56c3d9a5f134"
    },
    {
      "path": "research/rp5_round4/critical17/eleven_source_masks.txt",
      "bytes": 64,
      "sha256": "e606b273f1f2f8ee6ca42e77a4bdc808857bbcbf29c1c71010d3176790acb014"
    },
    {
      "path": "research/rp5_round4/critical17/envelope_invariants.json",
      "bytes": 103001,
      "sha256": "f99fdecf0aab8121cc06b3b9c563a24a558a312f4de205fb31254df278fdd2d1"
    },
    {
      "path": "research/rp5_round4/critical17/envelope_invariants.py",
      "bytes": 2246,
      "sha256": "51089dcf5590e8c8388c6922d5023652b824b555e5f3bc103d28f4f257e4b7c2"
    },
    {
      "path": "research/rp5_round4/critical17/explicit_critical17.json",
      "bytes": 585041,
      "sha256": "aca7902838bfe596be07218417a3cbd8bfa8ac2a4f527f6f0968f14e8c7c9461"
    },
    {
      "path": "research/rp5_round4/critical17/extract_critical17.py",
      "bytes": 4067,
      "sha256": "c0cc32aaa08b29171beb7958f15f45722f9956199561908188826faa6619041f"
    },
    {
      "path": "research/rp5_round4/critical17/finalize_join_audit.py",
      "bytes": 6674,
      "sha256": "82ddb915777b3600dd370bf9c1a1bf174882538711c531d4ea9921574842604e"
    },
    {
      "path": "research/rp5_round4/critical17/join_bdd_pairs.tsv",
      "bytes": 746240,
      "sha256": "c7834c2c9051b40ccfa98e6dcd68a803d776163dbaf72f2df9f15e1f8b198463"
    },
    {
      "path": "research/rp5_round4/critical17/join_bdd_pilot_pairs.tsv",
      "bytes": 2487,
      "sha256": "06283e09f658a6683e93b047218c2ad2744e93fa19e791a086038b3952b661f0"
    },
    {
      "path": "research/rp5_round4/critical17/join_bdd_pilot_verified.json",
      "bytes": 531,
      "sha256": "47d9e93d93f9c7a39c2cdfd173e1e63ac55a796a95d51257e92a4e56d9876005"
    },
    {
      "path": "research/rp5_round4/critical17/join_bdd_verified.json",
      "bytes": 549,
      "sha256": "0a1e1dc75ec635a0f6790d67038524cffdb5d6ed8632fcc8fb04ff19e04357be"
    },
    {
      "path": "research/rp5_round4/critical17/join_external_inputs_sha256.json",
      "bytes": 1713,
      "sha256": "1e465e56fde31e46d959a92562433a69f563df7b545a4da32ecb2c9b0cb5a2bf"
    },
    {
      "path": "research/rp5_round4/critical17/join_positive_controls.json",
      "bytes": 29895,
      "sha256": "40d6a6fd80d62aa5b81dfab6fe90739ed7b7a18b16dbcca9a5403a72bf1d1db6"
    },
    {
      "path": "research/rp5_round4/critical17/join_positive_controls.py",
      "bytes": 5811,
      "sha256": "a83d54c5eb9121a5e2abaafc3e0981ae58534807d8f7c85425aec2aaf52e122a"
    },
    {
      "path": "research/rp5_round4/critical17/join_positive_controls.tsv",
      "bytes": 542,
      "sha256": "fba8e38ee1ff0b5f8ad9e267b6a170331c7865983807816880dec0f01a0f06a5"
    },
    {
      "path": "research/rp5_round4/critical17/join_preparation_audited.json",
      "bytes": 642,
      "sha256": "57ec8253d147f4ab0cf278f64886d7a3827035328f5cacbbfd5ba445f0b7720b"
    },
    {
      "path": "research/rp5_round4/critical17/no7_bdd_pairs.tsv",
      "bytes": 519465,
      "sha256": "7d9f439542f65b52da216619b3b83f7570f0e9f715005c0a6744fb3e690aebf8"
    },
    {
      "path": "research/rp5_round4/critical17/no7_bdd_pilot_pairs.tsv",
      "bytes": 2356,
      "sha256": "f46d820942b1f0dcaa59224d1c98087ea7e83b778de58cb28982f226c3c44c33"
    },
    {
      "path": "research/rp5_round4/critical17/no7_bdd_pilot_verified.json",
      "bytes": 578,
      "sha256": "f553726476abe0e13cac6f4bd6618baa1de8fd6311147468b14dd08dbd68ce54"
    },
    {
      "path": "research/rp5_round4/critical17/no7_bdd_verified.json",
      "bytes": 615,
      "sha256": "ad365441bd88802c6ef6a6514913f3f638c5f17b9e63fbd508ff926e3291d95f"
    },
    {
      "path": "research/rp5_round4/critical17/no7_compact_bdd_pairs.tsv",
      "bytes": 818515,
      "sha256": "150d9cfdef4b034c12fd306162b0e1539ac78af803920f43610441a09fac161a"
    },
    {
      "path": "research/rp5_round4/critical17/no7_compact_bdd_verified.json",
      "bytes": 598,
      "sha256": "7fe9534e9a685f90e175d581861afe9e90e07fa908614c4e493dc9c369f732b6"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_algorithm_audit.txt",
      "bytes": 7268,
      "sha256": "29e0ed4a093a1ccc9b91621651bf8ea8a7c665002d43918d382124d599d6cc9c"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_class105_verified.json",
      "bytes": 1852,
      "sha256": "a397d3cda631705e4a861fe1dbd6a4935eb3c13171d7bdfc867a046c49216356"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_class16_verified.json",
      "bytes": 3350,
      "sha256": "b1b6a990bd01cdd76108d01770f7a7a292058f3ebf983fb96853a4f99acbc7de"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_class18_verified.json",
      "bytes": 4241,
      "sha256": "1a0894f4b3790117fb8717370d6a554c4347af13b2852bb620c49fe3c711b502"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_class39_verified.json",
      "bytes": 1526,
      "sha256": "423355bd5e925fad3e0119433e7ee5dc03558140ec0e7921f0249d6421e938d5"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_class3_verified.json",
      "bytes": 1523,
      "sha256": "a011ffafaee0f150db639d81461861d98363bab158c11408794c3fcbfb068f70"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_class42_verified.json",
      "bytes": 2448,
      "sha256": "92d87d72db1451e84ab89b18f7c1eed6b0b34001886d3283ab94bd5785385f0d"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_class53_verified.json",
      "bytes": 1580,
      "sha256": "cfe513da314b1a7087efa88f846a82aa03df6bf14a6a95ad75460bb57e822cac"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_class54_verified.json",
      "bytes": 1402,
      "sha256": "23292bc7c62e7beaeb1209fc3188b143fa3c74e46d2bc8096ea8e8ce9a47d9c0"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_class59_verified.json",
      "bytes": 1444,
      "sha256": "7e1bc80ff4969f6453936b5d4bd8a4152a6e64ea6783caf99981972522fee7ca"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_class67_verified.json",
      "bytes": 320016,
      "sha256": "40314496c1b9796d25c50ccb3daa0e9fe30f87d66e834db570efdd1c08c9c449"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_class86_verified.json",
      "bytes": 1163,
      "sha256": "8a4a526948f2f6f4f870173cdd1ab69945263b0b5ca3afab29ed75a9007a936e"
    },
    {
      "path": "research/rp5_round4/critical17/no7_residual11_independent_verified.json",
      "bytes": 11200,
      "sha256": "37b8ecc796664f057c44e0d423a6ffbcd13879635d5bb2cf5a9b2b850ec80fbf"
    },
    {
      "path": "research/rp5_round4/critical17/outside_zero_completion_audit.txt",
      "bytes": 7696,
      "sha256": "80c5784ec67912b451b87907f5a2614cd0ae22a6314b298f356333430103c6d4"
    },
    {
      "path": "research/rp5_round4/critical17/report.txt",
      "bytes": 12783,
      "sha256": "b7cdd82815ab542e44d81d839f2c9b57963dbce5228b92ac0a490ea300b6065b"
    },
    {
      "path": "research/rp5_round4/critical17/reverse_query_domains_verified.json",
      "bytes": 535,
      "sha256": "8b138622792b9a469175c39d806ed365b2e5a684279515f649d1d23766edc5b0"
    },
    {
      "path": "research/rp5_round4/critical17/reverse_query_inputs.json",
      "bytes": 1869762,
      "sha256": "5b51c5e43033bb6ad939ef003e0598a9e1bce88145842b9e7d49b14a601adbb6"
    },
    {
      "path": "research/rp5_round4/critical17/rigid115_independent_audit.txt",
      "bytes": 3407,
      "sha256": "5c81914c8d2e8dd7dbca66fa0c186a914ab661da25b5751a7ecc673a5ef37312"
    },
    {
      "path": "research/rp5_round4/critical17/rigid115_independent_verified.json",
      "bytes": 140123,
      "sha256": "26e369c6216f34ff4aff406c9c14f05251a5fe45076812e153bfb55e32490ebb"
    },
    {
      "path": "research/rp5_round4/critical17/rigid115_proofs_prepared.json",
      "bytes": 106555,
      "sha256": "66548b867e557fd17f6c5cc12209c6fa914065f8f88fc12910b73d0f48f5a5a3"
    },
    {
      "path": "research/rp5_round4/critical17/rigid115_scan_input.txt",
      "bytes": 70614,
      "sha256": "6146f23ba060918663e6262b9456d5662189a868cfb5b8b4ec56b3bdda0373ac"
    },
    {
      "path": "research/rp5_round4/critical17/rigid115_transversal_scan.tsv",
      "bytes": 4126,
      "sha256": "4a5953714aead3eff9a6d29bf64774a98c637805d408ee9290e895984d977f0d"
    },
    {
      "path": "research/rp5_round4/critical17/sample_envelopes.json",
      "bytes": 11226,
      "sha256": "0b1215ab96860d7b6884e643ed25c69ef0e6d000e58f6f79836843cce62386ca"
    },
    {
      "path": "research/rp5_round4/critical17/sample_envelopes.py",
      "bytes": 1790,
      "sha256": "782609e61f626f63acbf1c0df282dfa15aae04a3f4158826481cfb952739178d"
    },
    {
      "path": "research/rp5_round4/critical17/sampled_critical_classes.json",
      "bytes": 1324657,
      "sha256": "e38b4d21508c7e93cb34aa78c9e1ac5401cf115193db25696e689a57c7f4f352"
    },
    {
      "path": "research/rp5_round4/critical17/seventeen_join_independent_audit.txt",
      "bytes": 9083,
      "sha256": "bca2efbefd9487567607bddb827b74c23b024ac87806da30f290c372a901898b"
    },
    {
      "path": "research/rp5_round4/critical17/six_certificates_pilot_verified.json",
      "bytes": 338,
      "sha256": "13f3a0dc989afaa12585419ceaf2a8bf8d03ccc7b69521bd56864ab8a630ec86"
    },
    {
      "path": "research/rp5_round4/critical17/six_certificates_verified.json",
      "bytes": 346,
      "sha256": "8c86b183fb84bc9ed7043400c25654edfbfb24fd6dafa047aa790cd720eea7b8"
    },
    {
      "path": "research/rp5_round4/critical17/small_integer_cover_certificates.json",
      "bytes": 854215,
      "sha256": "c020ef4d36ff2fc788b14576b49f7d3d87318c693be80cabe6f507ba2d19b3d8"
    },
    {
      "path": "research/rp5_round4/critical17/small_integer_cover_verified.json",
      "bytes": 19084,
      "sha256": "a7b0b24480fc46ab2fb0acfddc3fa2a45019a74c975782aaf67e1fc6fb4cecff"
    },
    {
      "path": "research/rp5_round4/critical17/stellar_counterexample.json",
      "bytes": 32736,
      "sha256": "3035e884e5b968a57c9a023b04e54192a3c133033ee54d952e35d4f5e8cdbf18"
    },
    {
      "path": "research/rp5_round4/critical17/stellar_counterexample.py",
      "bytes": 3428,
      "sha256": "931e395699f42769f83c921b7f8af066520e54a185ebf0ec29a2aecae7753087"
    },
    {
      "path": "research/rp5_round4/critical17/twelve_gluing_adversarial_audit.txt",
      "bytes": 10447,
      "sha256": "d9ae0174efd40bd79f1c79166820cc8a1727b1200040b84f695ab8ee9f358b61"
    },
    {
      "path": "research/rp5_round4/critical17/two_weight_diagnostic.json",
      "bytes": 13049,
      "sha256": "9eb845fe874626fcbf5cdbd94a1ec5f5b00bac8ffb7ba74011e1646eb2a11064"
    },
    {
      "path": "research/rp5_round4/critical17/two_weight_diagnostic.py",
      "bytes": 3643,
      "sha256": "22e75339a7a9a68ee1f463b8a42d6e1b746c1a246cd6e4697fc4f40583c93151"
    },
    {
      "path": "research/rp5_round4/critical17/verify_adaptive_weights.ps1",
      "bytes": 1149,
      "sha256": "d56d4865b2306ae62172dbe2c14d9a9855e3edcbf7dcd1b6b66e2df54a567f1c"
    },
    {
      "path": "research/rp5_round4/critical17/verify_bistellar_probe.py",
      "bytes": 4601,
      "sha256": "33603ff77861604141a1d6a3d412179a75ab5e812a4c2fff86dd31db014ae0f3"
    },
    {
      "path": "research/rp5_round4/critical17/verify_control_cylinders.py",
      "bytes": 1301,
      "sha256": "40a85da910b5a5c0fa1832e80e052f084fc2d209cd937c4f2e10914d6894e5d8"
    },
    {
      "path": "research/rp5_round4/critical17/verify_control_survivors.py",
      "bytes": 1561,
      "sha256": "63cf0a9fee942ff065cdc9b5332e2f437df989cc83fdcf07f9347a136b5c6689"
    },
    {
      "path": "research/rp5_round4/critical17/verify_coset_witness_lp.ps1",
      "bytes": 1136,
      "sha256": "5ee858e21cb778db5d9f2488c4fd5a71453cb212fa8d734f8c81b7fb9f0462b6"
    },
    {
      "path": "research/rp5_round4/critical17/verify_join_bdd.cs",
      "bytes": 14579,
      "sha256": "6ca317a868e6b8f28a9c01951d5bdbc065faf934b109d2b81114aef4e154c084"
    },
    {
      "path": "research/rp5_round4/critical17/verify_join_bdd.ps1",
      "bytes": 341,
      "sha256": "fbedb3effe8bc20da1521f8539b2680bf441492913f6f79535b9658d6a7f260f"
    },
    {
      "path": "research/rp5_round4/critical17/verify_no7_bdd.ps1",
      "bytes": 347,
      "sha256": "988d3da63fe6f46dd7de9c8283eb23e15d621c910a4fb8f9cbf44a86cdbf44c2"
    },
    {
      "path": "research/rp5_round4/critical17/verify_no7_residual11.py",
      "bytes": 8558,
      "sha256": "18ea6cb6a3b00356b5cec51a2895894df93dff8e3a22c7d1b875f40902802641"
    },
    {
      "path": "research/rp5_round4/critical17/verify_reverse_queries.cs",
      "bytes": 4181,
      "sha256": "2cbcd0b94265fde63a7abaab768c11ccfbf4417ec5df2c507ed76fab55782849"
    },
    {
      "path": "research/rp5_round4/critical17/verify_reverse_queries.ps1",
      "bytes": 356,
      "sha256": "c833cc1998d5d0f169ae90f30d0f5e766ea04f69719ed616cd91a1c814192e76"
    },
    {
      "path": "research/rp5_round4/critical17/verify_rigid115.ps1",
      "bytes": 542,
      "sha256": "90e52dd88367de4a94e99ea844bc49e5396660dae66cf56137f0953703d121a5"
    },
    {
      "path": "research/rp5_round4/critical17/verify_rigid115.py",
      "bytes": 8778,
      "sha256": "081449592cc6a45ac152ede318308e51d3a2450d5960d5a67215bc145f6bd499"
    },
    {
      "path": "research/rp5_round4/critical17/verify_rigid115_scan.cs",
      "bytes": 1875,
      "sha256": "d8874440d0a641101f3102192843b777f30c6a89753883164a5d98abfe4cc840"
    },
    {
      "path": "research/rp5_round4/critical17/verify_six_certificates.cs",
      "bytes": 7190,
      "sha256": "37a7195d2465fc42d807d91634cbe9cdc45efaa7b113250cff9a6c484293af27"
    },
    {
      "path": "research/rp5_round4/critical17/verify_six_certificates.ps1",
      "bytes": 611,
      "sha256": "f733278104e27531feb97dd7dcfdc9bf786e9fb8151c6067fcc151fffe20d2a5"
    },
    {
      "path": "research/rp5_round4/critical17/verify_small_cover.cs",
      "bytes": 947,
      "sha256": "378c1c9d2eb97f447c117137af1b813aa219056b710dc36b3ebd7f70a662ed2e"
    },
    {
      "path": "research/rp5_round4/critical17/verify_small_cover.ps1",
      "bytes": 1839,
      "sha256": "eca36bc9d68d1960928b1d28a1d17c90c124bdbb0c42bf4a57137754a3220933"
    },
    {
      "path": "research/rp5_round4/cycle_boundary_components.json",
      "bytes": 22296,
      "sha256": "7452774b77207b16ff07cdc84eea42c6613b57b2a06d7696db13ff4776239e76"
    },
    {
      "path": "research/rp5_round4/cycle_boundary_components.py",
      "bytes": 1730,
      "sha256": "bc31994bee40da5fb2dd841e95a10855bb1c7912f8f9e74fa6de1231e6f96074"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_artifact_hashes.json",
      "bytes": 18226,
      "sha256": "d396a362dc9c2a7bff12384742ffa524e75546df687b840b20b5a74230529030"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_batch_verify.log",
      "bytes": 17574,
      "sha256": "8d31b85ff24c4c279350cfe643d06ca26d83f10b1d18dc8d894d8f5aadf20b4e"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_CLAIMS.json",
      "bytes": 8704,
      "sha256": "6b107edfd86de9e38498cc495f925f2bd415dffef6fff57f133d1ad1877ec9ee"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_cycle_dp.py",
      "bytes": 6721,
      "sha256": "378f0be87e946aba0fb9fe0519f07acfb21062a1584d9be2c960b43fb8009d1f"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_eight_weight_dp.json",
      "bytes": 263497,
      "sha256": "346377a6e225ac014f1d982f38ceeb80b591ca1f1eee82348947fe4265782796"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_geometry_verified.json",
      "bytes": 81641,
      "sha256": "d7aee2606d454cea7f340048025a8a535421e155836b3f54ddac0987c7737638"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_class105.json",
      "bytes": 2116,
      "sha256": "e20342109b086ce7bf09d7d8846363dbd4e265fc82ecb644b7793f0c4aedfc73"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_class16.json",
      "bytes": 3841,
      "sha256": "0d22fd756314c2e7217d00d2a23d12e7074406a8920f73d4dfe458a712b90f75"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_class18.json",
      "bytes": 4739,
      "sha256": "3515c2cef0a39e1866366a89b7d3f62653df3329e61c8bf63351b550660f3cc8"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_class3.json",
      "bytes": 1788,
      "sha256": "2d0649207f57569088a9e6762f685cda9a5162097d9c2cc3567893ef8d10329e"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_class39.json",
      "bytes": 1790,
      "sha256": "64873dde6250610072a699a46e30ca211c28c7d8e5875d1962682f984a350035"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_class42.json",
      "bytes": 2711,
      "sha256": "e0f408afa721bc0fcbff8bec64c7aa2f9f76d1d70d98e70c0de5838d1a0c4745"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_class53.json",
      "bytes": 1954,
      "sha256": "a843f3f1a501440338f1b73e206657805d28cc50f168d25485655da70264b013"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_class54.json",
      "bytes": 1667,
      "sha256": "35ebc02f5efe8ab3c0afc9ffb6e14d042104ea8e4d6832b191bb5d5f8a6384c8"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_class59.json",
      "bytes": 1706,
      "sha256": "c8dedd5ab9b7fc83f49f51d033da01fbd90c7878849f9b94858db0466a8ef813"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_class67.json",
      "bytes": 441209,
      "sha256": "cabcccc4a253753361e11a6cc455d02df0a2a4516dddfab6d7dbf0996d263a9d"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_class86.json",
      "bytes": 1426,
      "sha256": "f31317ece5446e39be73f63e520f8f9ad1c5dfa9a2abb02922e8b4dd3674f172"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_cover.log",
      "bytes": 5834,
      "sha256": "83fc979adf3c2bd586bc52310969ce8b1537e671406680e0766097679a4c1426"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_cover.py",
      "bytes": 9897,
      "sha256": "b2feaf84d7e0d0e5ef9e58187fe6e3134fa8650e4a648fdf557bfc4ba7d81221"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_proof.txt",
      "bytes": 11374,
      "sha256": "5e72ef95298975c292dbcd35264858541c118c4fbf7a260ada2f96dde92925dd"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_replay.log",
      "bytes": 3955,
      "sha256": "8ccfb01ffda9392c9be3918b3241b3b23810756c06078004e1eccd1ad1413271"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_replay.py",
      "bytes": 6119,
      "sha256": "acc07e080d4ef6289bbae2fd8b2d502360462ebc71f74c8142ba3e11249c6f4e"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_replay_results.json",
      "bytes": 4752,
      "sha256": "c4a7ad117ff5d97b13f68ab69cbc18c28d896cab4e50acb95c7ed8692024a765"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_no7_search_summary.json",
      "bytes": 7023,
      "sha256": "07cdaed31a20e224c4e3b2ee8ef926970e8c47ca221e18878436dbb5613fe960"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_replay_certificate.py",
      "bytes": 2211,
      "sha256": "ae912eb5d199fc7417d1404f094bc8b16ae6b20ab47f44a31231a5b280a8e065"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_replay_results.json",
      "bytes": 1567,
      "sha256": "9f52dd9ff693c5e8929e1400b8d071a06a773adeccaf2a7a06ce584d46982468"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class0_verified.json",
      "bytes": 19851,
      "sha256": "87219234e55b162c158222e8d8a68b9a03f9d308b1140714a5f0923c41760e7f"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class100_verified.json",
      "bytes": 19492,
      "sha256": "50f53853c27f4bf363dd891b6645fd315682f93f8eb7271f199a07bc14b3a079"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class101_verified.json",
      "bytes": 20428,
      "sha256": "549ef2257617d01368ef42960bf5c71ef8143cf5fe1ceac273b4e2bfa12e3e28"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class102_verified.json",
      "bytes": 20116,
      "sha256": "3c2618a5f4e3e19884913f285ec13fc9c26d448766100be1601f6ec6c5262d4c"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class103_verified.json",
      "bytes": 20135,
      "sha256": "315a8ee14f5372a34e9fcd5765d7f2189bede210a295fd1e048466d10ab2e6ee"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class104_verified.json",
      "bytes": 22115,
      "sha256": "b95bff8b1a034eab41efc98e013dedba872cfa1e31993531c67e02f604ef0575"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class105_verified.json",
      "bytes": 21433,
      "sha256": "b889458e44110858a9dabaa28298bfce7b6c3be9e7201992e11cee209d0d48de"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class106_verified.json",
      "bytes": 20676,
      "sha256": "bf57b18df71ed8d47567f37dd5939ee9df015525cc2e268b8584977458a846de"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class107_verified.json",
      "bytes": 21216,
      "sha256": "918cc99bf8068b172227f789b9c4c2590e71c33654f0c4370a7dc154799260ce"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class108_verified.json",
      "bytes": 21233,
      "sha256": "ab7177eabe13973bde869e0407b2c77fc65dd0d0c6bafa1abe70d014ef4ccf18"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class109_verified.json",
      "bytes": 20079,
      "sha256": "5e2c9a7c6da4cac173ef9401775f99db6d30400edc8c2e3072d89b32c7d6807b"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class10_verified.json",
      "bytes": 19502,
      "sha256": "bcd501d17a1009250faa2e37782da4c3f84b50ede9eef5e51e4ed913c0efa276"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class110_verified.json",
      "bytes": 19936,
      "sha256": "e3b4f812891e6835d2484f53711be3bb1ca9f990d9ba0742061fa07827a65a79"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class111_verified.json",
      "bytes": 22537,
      "sha256": "34951700c5a333794a9e6ffce80093c86de01d41ddf06c45bc0276b831488892"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class112_verified.json",
      "bytes": 21107,
      "sha256": "99bbdb77740bd7b354b6f0b41a51a7210faa7e8545157ad7cebb4268cfbafdc7"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class113_verified.json",
      "bytes": 20930,
      "sha256": "3d0f8149f70c721705868ecb19db43662a683c746c8a373381affeaa5cce7d5a"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class114_verified.json",
      "bytes": 23493,
      "sha256": "c32b1ecc5c4898dc5e0f2a705e733a808ceba94e4a6f9a193783c584d485c62e"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class11_verified.json",
      "bytes": 20163,
      "sha256": "7186a9c6ad5b44c27c61302c6187a17d3554ba3c0d8d6f0bb63b5f3c8eba77f4"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class12_verified.json",
      "bytes": 19673,
      "sha256": "0e5b8fa827a3713d1532b6dec137083efd6cf890357825cb7c18b77b12770189"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class13_verified.json",
      "bytes": 18601,
      "sha256": "d23d81a126af029b62576b8ad7c876f13e47269241378741a1628627f4b0b985"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class14_verified.json",
      "bytes": 20839,
      "sha256": "5a44b5c693af635908d3b5a57bd4fc440e469f4201c9564853c4a58151882fd3"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class15_verified.json",
      "bytes": 20446,
      "sha256": "49bff1ce93233de57c9ef8aa9c41a6c55bfe78dfc8393d496ae093d7470239b8"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class16_verified.json",
      "bytes": 19176,
      "sha256": "5259dbd47fe619e848b453a3b3d29866632d07bc65602b092d8dc87af8b6c2cc"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class17_verified.json",
      "bytes": 20728,
      "sha256": "aaa3c387c9e529684d16ac3415f96881f34223b614f712d7a535ca5105cd4980"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class18_verified.json",
      "bytes": 19801,
      "sha256": "2e8ba305aaf620c81c48dc6e1e5b3e8d69522ddf356e4ace28f0a9fb38387921"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class19_verified.json",
      "bytes": 19192,
      "sha256": "f98cbac38eff94cb6f392596b3e7a21135ea6acf02bcd883b31aee0cda464c3a"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class1_verified.json",
      "bytes": 20102,
      "sha256": "5e3c24e0f890afbbab203de95f3622a1fa286310b54b6484f37ecf3b973b37af"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class20_verified.json",
      "bytes": 19738,
      "sha256": "83dbeec49bc2f6fa60ae2dd08b8c59159debec09b9aa8d237b1427be2bbc364d"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class21_verified.json",
      "bytes": 19235,
      "sha256": "e53838d666fb100306620db7705589fa4f20d169293e5e0418aa2dbfd4af325d"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class22_verified.json",
      "bytes": 19681,
      "sha256": "360be18018eab61f357d7f5986ed0a4036584c68d88909c2ab9a427ff3a33f99"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class23_verified.json",
      "bytes": 19913,
      "sha256": "5c97ca2be4f2b1b51d256a8ad87913d037e310fb6cc4979f2293fe6eaa05a8af"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class24_verified.json",
      "bytes": 18692,
      "sha256": "ec84a2e05e0886708cc43f2924705da23b7eca43dc1d1d4a98537b7cded0257d"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class25_verified.json",
      "bytes": 19123,
      "sha256": "9105bfdc1addd014a357e37cb1b4fbf987c39adf3b9eb4d9acdcdd8f94bd239a"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class26_verified.json",
      "bytes": 19715,
      "sha256": "223bdc00404dc4f197a23a5e8820c364186cd096f2bb641dcc9928a619f93362"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class27_verified.json",
      "bytes": 18358,
      "sha256": "6cc97943ebda446c97886dc38f4d0c56438d3844a3cd61a43a0df735e310c78b"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class28_verified.json",
      "bytes": 18779,
      "sha256": "8bdc5fb262b17e7c3b7682c3b91e3a5061658a8e9b60ecade78bf621d19016da"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class29_verified.json",
      "bytes": 19337,
      "sha256": "c2055d5aaa1a889cf2bf37dccebe0575e259ac423b03485598667e9fb9f9553d"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class2_verified.json",
      "bytes": 19362,
      "sha256": "fe6ce47457503ab95f3708f6070ea680b40192de2a3784a58a80c0350276654f"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class30_verified.json",
      "bytes": 19290,
      "sha256": "efb1a22d82fc7db4a5b94fd4f270bcabe3ae82a95bd46759f0b998874ae0607a"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class31_verified.json",
      "bytes": 18839,
      "sha256": "99a96322f1d6874f7b84877d1bfe60e6975926d18428897e07e45e83bd934566"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class32_verified.json",
      "bytes": 18704,
      "sha256": "b18f7589989a60782163f9e2600aba97bccf9e68640e1329565429ee7b34502e"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class33_verified.json",
      "bytes": 18822,
      "sha256": "0ad3e3e1751749cc12de039229dd933fca1fc62accafe5bc94d38599d05d19dc"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class34_verified.json",
      "bytes": 19549,
      "sha256": "7d223a9acc2d74d2b4c210a8fe86023a2f046f3cbba45e3639c1c008267cbf52"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class35_verified.json",
      "bytes": 20263,
      "sha256": "1608a03c3bd38f73730ba1516a6cb3513e9f85d6f25f2a9a133e3c8da29b571e"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class36_verified.json",
      "bytes": 18523,
      "sha256": "c061477279de3abef343d97f6c1dafcf6706a3de3bafa81593e48333485a9e6d"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class37_verified.json",
      "bytes": 19376,
      "sha256": "f868f1964f0800c90709c0a764af7ddf28e865ce09ed6e98cd7c0db04e02f1e8"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class38_verified.json",
      "bytes": 19193,
      "sha256": "df25258939e9f829ecfcc54e1d221b9fae27879185092611d658e1a08416c33b"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class39_verified.json",
      "bytes": 19743,
      "sha256": "3f07b41ee080d1ca3cf3dcbd14ff6afc3d707e859ebb99216a39a5921110dceb"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class3_verified.json",
      "bytes": 18892,
      "sha256": "4b6016eb6af05e89bd8eba6228e3e71ccfde5c53bf1f876aa63b144937de3ca3"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class40_verified.json",
      "bytes": 20851,
      "sha256": "ab8ba647fad586f6058142a39ef7b854e3809f978a0d897d6bc65a0e73a01b1a"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class41_verified.json",
      "bytes": 20937,
      "sha256": "5f76c1695b08587e60aa1b7c14e5c8d0f633282a3e4147bbc34361ac29dc4ac2"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class42_verified.json",
      "bytes": 18984,
      "sha256": "95f9c903e563ca84722d686c0b247284c197eeaa38056faa7beefa3d665e0de1"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class43_verified.json",
      "bytes": 19483,
      "sha256": "bea511b3763114ee968edb92bf70ee64e4569374cf0c52da8c23c0d9d3c8420f"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class44_verified.json",
      "bytes": 20096,
      "sha256": "5360ee5bf33d5451f4ebf2e3c6422488a53e0edace68f1427e5e3ea55fd6293a"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class45_verified.json",
      "bytes": 19251,
      "sha256": "40d5f86f65914b44ae2d0f5908021bc6e9e9be021932fe687d18bca5a33af24f"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class46_verified.json",
      "bytes": 20412,
      "sha256": "1918d1e7fa3fa4571230997f86f3865d406b2db4e202f7f9abf75927a1fe6d6e"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class47_verified.json",
      "bytes": 19915,
      "sha256": "b5ea6b6a93707934649a4b4788c71c25a2a530702d60bd2479588519858a2485"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class48_verified.json",
      "bytes": 19181,
      "sha256": "6b9825c758d7b7eeb8ca97a032ac1499bfbdfba32df596e5c2583145ee52d8d3"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class49_verified.json",
      "bytes": 19320,
      "sha256": "d2ec80c314f062749c3a3a5f8ef2adfd806d0a3ce9393e03868bb1eb2a2753a6"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class4_verified.json",
      "bytes": 20122,
      "sha256": "e041e7f488845f74c93c86e2aa2ad7148e08f98564a2ec01bdd6ade13d5476da"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class50_verified.json",
      "bytes": 20031,
      "sha256": "27a7f200b687cf6f78bca2c7ddcedaf0ba4c8a44dc81a44c4a26b137cc90e466"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class51_verified.json",
      "bytes": 21406,
      "sha256": "e0b123222b922159521da5ff9cde2bf3daf0f12f5c52212182602f606fb7c67d"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class52_verified.json",
      "bytes": 19785,
      "sha256": "49af5cc40fbc331955339e84b44ad4bfd7c815e991946058211a2e61b32be3e2"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class53_verified.json",
      "bytes": 20836,
      "sha256": "24dd791fc3e8c65272ea1d916a63cececddee5c217b8887f444b63f812bfcb2b"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class54_verified.json",
      "bytes": 21103,
      "sha256": "d97cf46e4762bd85f2c869bca976e97706e2e185c6c42e690a18b3d83ddc9113"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class55_verified.json",
      "bytes": 20040,
      "sha256": "f609622cba0f537a5ef6c37748afe73c9e961d795bb1e1d8396d40466e677125"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class56_verified.json",
      "bytes": 19430,
      "sha256": "8a400662b0b2e67a603e489bc767887da83a9e657222ecd4b2773b2bae157a6d"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class57_verified.json",
      "bytes": 19942,
      "sha256": "212e41439b71cd08074f8deacfb7876b447a1f39a17d398de37acbca5d1993eb"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class58_verified.json",
      "bytes": 19620,
      "sha256": "b24bb26a0fbc258ed553cdb15738f8e870a2a529dbd2808e85f4e8d33e3567c7"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class59_verified.json",
      "bytes": 20737,
      "sha256": "c849d9ca2ac54e511f10fe9373d5b201091a645eb6d0865e2b74eef3557e8b14"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class5_verified.json",
      "bytes": 20409,
      "sha256": "d823cad29f58ba00ee35c598091bde9c2777c9d3e164d38f39558f81babb2ce8"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class60_verified.json",
      "bytes": 21517,
      "sha256": "a27ea258f37df5ae37e0d9f9604df18a24726867dfd9d55f7b5c835d8b6b56f8"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class61_verified.json",
      "bytes": 18842,
      "sha256": "e714160c1b8e31a112be18fc76fc92d36eeb1ef60fbe3f162391260d2dae6446"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class62_verified.json",
      "bytes": 19730,
      "sha256": "c7ed433ca45715410c5c2e40ea56b29cfb1dcf201bd7372f21b4483d42fbd6d9"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class63_verified.json",
      "bytes": 20044,
      "sha256": "2af5e79c9e3d598ad81d995bbafa14be0b9212bb4e04c9b45cf653c7d23e2540"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class64_verified.json",
      "bytes": 19387,
      "sha256": "8a9ecd607e146a573023045c932d5d9d04b400a5a0dea39c148de2d13ce84691"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class65_verified.json",
      "bytes": 19433,
      "sha256": "a91f71966714eba8d290e71d49d98186f2e40b83d8d415081d72dbfb9b32708e"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class66_verified.json",
      "bytes": 19130,
      "sha256": "ea7fed1b82108548d899b22bfbc0bac4bdbba28587b3ba0a072f7001449f006a"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class67_verified.json",
      "bytes": 18824,
      "sha256": "69b25af4ed15027e2a32550abfb92bae2319ac825d71736fdd5194ce606e4fba"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class68_verified.json",
      "bytes": 19341,
      "sha256": "bd8bc1d3d590dc040fec9949af92e88bbce303f7143e1da70500aa88f27456ce"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class69_verified.json",
      "bytes": 20884,
      "sha256": "1750d9daf1e8dde05f6462f24d4a982ad011b60449b84c62477a4f0eb3860a92"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class6_verified.json",
      "bytes": 20026,
      "sha256": "a368752447ebb0beabf91673120c23cd031c5a58cb19415f09aae1d1999f5c6d"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class70_verified.json",
      "bytes": 19137,
      "sha256": "784b3e8d24f463465e06f760717a23d1c162cdf4f55a2ad81e6768a185792332"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class71_verified.json",
      "bytes": 19724,
      "sha256": "3282a696ba5e073500b627d7fc338946b325a487efd1e5040a6596e0e3aa2e69"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class72_verified.json",
      "bytes": 19852,
      "sha256": "d17727ff930f716d63c2ce43db7d29f28f9486291c5cdeb61bbd63320e7f2ef6"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class73_verified.json",
      "bytes": 19067,
      "sha256": "b98bb34f5cd6c0cb533f0a6ffa4357722c8f544bd1ad7a4e930958f138b2dafd"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class74_verified.json",
      "bytes": 19855,
      "sha256": "9b038c78ec872f0e1a14eb20badb63039e35d23355cb57fddf716fa1d995df34"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class75_verified.json",
      "bytes": 19055,
      "sha256": "f87babd1be6f478e317e1ef280266ee7dc6636a72ade8abc6c1aa13bd725ef00"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class76_verified.json",
      "bytes": 20264,
      "sha256": "2b909af4ef6a5b75260302e20a94e4bdc0e5ee621c3ee9e22f1f38c480a5e5af"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class77_verified.json",
      "bytes": 19566,
      "sha256": "6e77440f21f250497423d9147ad3463789f6e106713fbbdf18301c8e14dfb2ab"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class78_verified.json",
      "bytes": 19464,
      "sha256": "27172dcee639769aa9f7a9e2022c793e6ad2e75e75d37b4fb7eae45c8580e9dd"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class79_verified.json",
      "bytes": 18724,
      "sha256": "231ffed2b6b5222d3414e3b2a2ea433821c2650a8e1a5d64836c9a61912b34e3"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class7_verified.json",
      "bytes": 18564,
      "sha256": "8cc5972aca5537bbc26126d0c3238724d42e6eed4fb90a9c14b1fd3859f4c5a4"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class80_verified.json",
      "bytes": 19209,
      "sha256": "e6cf2103192bb53a9be0ec2a2f0d13d26a4717ae69401e0c76aff616fa400eb4"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class81_verified.json",
      "bytes": 20391,
      "sha256": "4ce629beb2e12a1d5ed886390d2a291cac648977998233cdd6e93146cc03a78e"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class82_verified.json",
      "bytes": 20204,
      "sha256": "4afca2ad5b6ab0ef68a210ff0c854891d7f2cb2b825841ba511939e9e0676ec0"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class83_verified.json",
      "bytes": 20517,
      "sha256": "fb0aae392349bb09908050c9d67c0a1403adb4a2a0dc814f28dd274f4ca48356"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class84_verified.json",
      "bytes": 20233,
      "sha256": "4358098801dc18c9bd971da48b75cef57338e57a6a4e1a52bfab8014cb2b17f6"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class85_verified.json",
      "bytes": 19631,
      "sha256": "eeb7dcfd82a6a3cd3efe4265bc1a5f2fabae04f4c58802f51534aac1e1743ca6"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class86_verified.json",
      "bytes": 19422,
      "sha256": "ded02032c2e5d68d13d3befb6b3d4f262b47b40e8c34272fb7098bc3e415db40"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class87_verified.json",
      "bytes": 20551,
      "sha256": "0c258f42a9beb1c17269126036b455be2aaafe2fd29735e1f5cdc5a5b40d9acc"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class88_verified.json",
      "bytes": 20395,
      "sha256": "b31c9029f4a142df6b627206afeda140ea28dcb4afbaaa92b9e249ba09846daa"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class89_verified.json",
      "bytes": 19383,
      "sha256": "3237433e78847c751498f2faff3faacf1fce4923878489995be978d8b6dd3b87"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class8_verified.json",
      "bytes": 18653,
      "sha256": "d5eb5523ed263c3f0fcaea555c35e04f61debf52dfde7dacc44ff09c73d73a71"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class90_verified.json",
      "bytes": 20240,
      "sha256": "3b874d112d1f70c36b02b33de1b88bffe4d6fc36e6392f87a2489b6a79fe0ab7"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class91_verified.json",
      "bytes": 18327,
      "sha256": "c2e61e0c53a52a9abcdf411d74dcd941663f3256c7af36eff5a6a293545774b2"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class92_verified.json",
      "bytes": 20861,
      "sha256": "5c64f17a8635be1b89bfdeb28ec25e448898297ea42e831c3ab6f8cb022026d1"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class93_verified.json",
      "bytes": 21240,
      "sha256": "2573293cab4d1b4d847a08efbfb90ecae685252ef270a490258c8f60c25bc976"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class94_verified.json",
      "bytes": 19526,
      "sha256": "e3edb84c82a1bea79da61e850810db353c1a6f126b23b6fb37b04d0f793b3762"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class95_verified.json",
      "bytes": 20591,
      "sha256": "6eef705e3484da07e1810860af25d6570b804db1470a4d65af918c943ec45b95"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class96_verified.json",
      "bytes": 19032,
      "sha256": "2e76062c82dd14c62b3cf5cc4c47127797fc4486cc3f9e69a8d1eb1ef0f67caa"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class97_verified.json",
      "bytes": 21018,
      "sha256": "41437421510626cc6ccd1ffae8dc2d6eeb0caf02d59d6b5e186dfa38bd47ad45"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class98_verified.json",
      "bytes": 20031,
      "sha256": "e9ac12525160a9ea194930cb88503d6c36c5d172c7c88d0034bda0241f32ef2a"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class99_verified.json",
      "bytes": 20512,
      "sha256": "d05013d05f870a9121faf5fd5659671872d98d4da1ae7692de0ee30d9d4952e5"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_class9_verified.json",
      "bytes": 19953,
      "sha256": "1befba509ead539c0608ceed5248408562b1da394fb7a8254eb23b121abf3d54"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_verified_summary.json",
      "bytes": 40444,
      "sha256": "2d47539211a514bebecafe34cb68683990b9bf1fc31ad26be4560c3eac358a0d"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_verify.log",
      "bytes": 32300,
      "sha256": "3e81484be55baa2900379de9e0252f512285fafaed9b75583b1fcb50daa9c34c"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid115_verify.py",
      "bytes": 7933,
      "sha256": "fbc0f74408755cbe7eadb61aafe74d6326b8aa5a73ecb8bf7bac701e172c2df0"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid_class0_certificate.json",
      "bytes": 1233467,
      "sha256": "175732600761ef06bfcd3c453335d20ba6c90083c08d12b586166c710af42228"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid_class15_certificate.json",
      "bytes": 1226846,
      "sha256": "a887c0149dd97ea4a3fd6c454316e6558839016fb59d1443428b1df1a4f28e7c"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid_class2_certificate.json",
      "bytes": 1232324,
      "sha256": "0cbba1245a9685a0a3c164bb25200353c2e8e26bef7dd394fa8412e27377b805"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid_class8_certificate.json",
      "bytes": 1232864,
      "sha256": "8b06d8ef65e26cfed0ae0ae0d50abcdef6b97976d8b3bf92658d11e71c9ad984"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid_replay_results.json",
      "bytes": 618,
      "sha256": "142f868c0bbb0d9ebeddd1f49096f6b7e688bfaa4ba7076a7874a2fb4c590a50"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid_summary.json",
      "bytes": 978,
      "sha256": "661643e86ec45240e0b44d3e46b01107eabc289467d6985bcddc9d6196df63f1"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_rigid_verify.py",
      "bytes": 3608,
      "sha256": "c4025b8412652d47c5157d6c62c7a096c80a673b0330c8f3915f5bd53cfbc3df"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_run_audit.py",
      "bytes": 3049,
      "sha256": "0d1beb91bf4b91c6c13a99c068f7258f214001c4bf358f6f545144c692d4fed0"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_universal_certificate.json",
      "bytes": 1268505,
      "sha256": "12587b3dc1904a9204f9dbc444ce2846f0661a8e8ae825aea848948d8a335bd0"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_universal_class0_certificate.json",
      "bytes": 1270110,
      "sha256": "031640577a4085e461898d23dda838bab3f94820f330286687b1ef1b6f6f0f08"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_universal_class15_certificate.json",
      "bytes": 1259311,
      "sha256": "693c9e40dab51ad754e39752c5afee861c86369b1b44fc2ca7542ce2aa160a36"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_universal_class1_certificate.json",
      "bytes": 1187493,
      "sha256": "ab1d7ef55d7cb17e30878ba248f7f9175645250e794ad5de54c82f432d5251f0"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_universal_class2_certificate.json",
      "bytes": 1264451,
      "sha256": "e4681ed15f4037096809f5da7481b9d2747d446d1384382cd47a167c05f9c9b1"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_universal_class3_certificate.json",
      "bytes": 1214993,
      "sha256": "336ec6e9bb9c6ca33eddc0ccbc951a200c28b2edbad2cbc111fc860a40ccca26"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_universal_class5_certificate.json",
      "bytes": 1374472,
      "sha256": "696172a919e15f64e49e42c11f5ec2e9217166f4b09583f6033f9883c5119d88"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_universal_class8_certificate.json",
      "bytes": 1264385,
      "sha256": "41583e1b16d712831e6e67ea208a0803502bedac67895748514338485135d532"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_universal_proof.txt",
      "bytes": 8890,
      "sha256": "956c1c19c06ab0d705d197ad7f7f651e73fe3cdb4a096f3f521f8baf46400d47"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_universal_verify.py",
      "bytes": 9406,
      "sha256": "438833750dce62ba4188dca8054d2509e8247203a86aafd2129779a3e8718c61"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_update_claims.py",
      "bytes": 9597,
      "sha256": "aec655478b3d4f99041d72a36b1f3e9db82ae854684c4686dcd20183a8fa3ff6"
    },
    {
      "path": "research/rp5_round4/cycle_code/cover23_verify_dp.py",
      "bytes": 2562,
      "sha256": "c0e136944ee4f7ca97a9973bcf2f86d1fadd6da47e5eb11575ea8f9699a25442"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_batch.py",
      "bytes": 1103,
      "sha256": "762062fcc8bcbde50f171d9b76a6d6efa365a3558191736ca27ab861505b3e66"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_batch0_results.json",
      "bytes": 976,
      "sha256": "1e34e504e7220315d773d61c0a706fead495da8d7e06a5b881f436ef160b4095"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_batch1_results.json",
      "bytes": 1432,
      "sha256": "c3753f23704cd8c4a3b2082547f8b1091de9b70f36d0de269057afa62a92e8f0"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_batch_interruption.json",
      "bytes": 579,
      "sha256": "0a4be68935ca2f443b4b591f0841ce682c8df8e735691800ba4d362a3531c669"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_class1_discovery.log",
      "bytes": 7419,
      "sha256": "94e79cbcf164454de837e965b8513be9f3f5e0a004e45351a343e9129d59fdb0"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_class2_discovery.log",
      "bytes": 1187,
      "sha256": "87193a6b4d9d0adcd125285fcdde424e3e21f0d5b0083c0a341877c175fd8728"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_class3_discovery.log",
      "bytes": 2072,
      "sha256": "247ff19b12b571dd0fc4bccce84169e3786765f7bc11e36e3d8a2a45ad9ba4b9"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_class4_discovery.log",
      "bytes": 7399,
      "sha256": "6ebc596d94a80ea7e5e90549f2e0d8f2b51b7f762d7c2ea7c21d058e53d6c9d9"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_class5_discovery.log",
      "bytes": 1202,
      "sha256": "197134cb8fbce7598d710fe3e861658f6380a544ed0b516c06ff70a43ebd8705"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_class6_discovery.log",
      "bytes": 5907,
      "sha256": "bca7be369cf9bf84fd5011f1039b4b4098dfcdfc07643f3e0477c90bf52ba2ea"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_class7_discovery.log",
      "bytes": 3239,
      "sha256": "20fac7d3debb87fd6d6805030b5462eb4d16861889b172ef021e656a43f186e1"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115.py",
      "bytes": 3360,
      "sha256": "26c92b05eb544739227a1018b4d7c6d0793f65dc5d533a7706e7a44c250ac74a"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_batch0.json",
      "bytes": 25672,
      "sha256": "681f4956bd295cd64e63c995b7ef02b5b64dc186947aca0f1b8b8b4d26a4cb05"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_batch1.json",
      "bytes": 25232,
      "sha256": "c73bb30e1db40f40cea007d0f12346d6a3b2c6f05fce51801c9268dc0d0341af"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class0.json",
      "bytes": 10829,
      "sha256": "4ff59a26ea77296a4258f5e6c117e3f63dbd0797c9a25420b37ff4adbe42008d"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class1.json",
      "bytes": 10834,
      "sha256": "ae747e197f101184cb54d8693057c7023feadb87e9e99a64b6fe272ef1fae737"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class10.json",
      "bytes": 11311,
      "sha256": "faf514c144f7ac66295485ebca3118913973a1b23418972c5fe91841b7e6234c"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class100.json",
      "bytes": 11012,
      "sha256": "001167c1ab21c660cbe555c16dbeefa5cc16ed59b208b09283c296fd5ed8aac8"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class101.json",
      "bytes": 11706,
      "sha256": "c37bf205b59b669d5a2f612d26ee6d1175600e34bc203b3f316bf0f05a93f3c4"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class102.json",
      "bytes": 11157,
      "sha256": "a1ec5619753aa5da2ec50b524dbf5d7071a33a9f5e6291c750ea587925ac5427"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class103.json",
      "bytes": 11190,
      "sha256": "3a441df1d437a6c33e52671308b4552cc082c4f166cca8a8d05af7717afd04de"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class104.json",
      "bytes": 12569,
      "sha256": "8b6adeed13f5cd18846d6fcac0d21378c9f73151fac3cee5d1e8bb7ba1771569"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class105.json",
      "bytes": 12130,
      "sha256": "e64d1adbb5cf55c6c9c481e064b930f1f7ad30325b44b66ab1199ba0a0f737fe"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class106.json",
      "bytes": 11826,
      "sha256": "ac7e99d0e5ab0996e9d5b46015b21772b538ce48b8d218e5913c164d67c2ec07"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class107.json",
      "bytes": 12072,
      "sha256": "c879e9dd139e19f308d5a89409c7c3827ae587e53a857fac6eceb8d4a219745e"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class108.json",
      "bytes": 11838,
      "sha256": "c18ddf59a78537a82fa28308be5c2c6abfadf6e0ab82ab360e9a6969d70f8b15"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class109.json",
      "bytes": 11470,
      "sha256": "9701f238ada77f0c9f0dab00e5b1e791d00c07edfc0340e04b6b14578410c5d1"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class11.json",
      "bytes": 11470,
      "sha256": "acc9bc321bc4de651b9473d139dc39d7959bb2f1e54cbc655959bece12846ed1"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class110.json",
      "bytes": 11509,
      "sha256": "7244972fcf4251ef5b78226e6dba9c8d4300241c8be1e705f6626ed70d8f08f7"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class111.json",
      "bytes": 12479,
      "sha256": "e2d6404537d03b9ae6c5376e629364c6687f4f0153acabe93f29446ca6edd258"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class112.json",
      "bytes": 11658,
      "sha256": "2dd634ddf17356a57944d12b0aba9a34938f45b632c387e2fdb029c6ddd17cdd"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class113.json",
      "bytes": 11692,
      "sha256": "761281bc3537369603848395ca32732210099daeac02ebccf483209516ac342d"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class114.json",
      "bytes": 12987,
      "sha256": "dd8f87a5b9e1af36394a06d32a39f6c4084bf15606c187d09f0bc47d6f35d181"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class12.json",
      "bytes": 11210,
      "sha256": "b9478dc8163f877eb0bdf9de10376390dae55b971767f7f07c5f022bd86e126e"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class13.json",
      "bytes": 11043,
      "sha256": "51ee5a56cd27a52feecfcc3524f9b4ba3c338087b87a38d59d4ce7b58daddd1f"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class14.json",
      "bytes": 11437,
      "sha256": "0755acadf9c480c41ae06f67e030e1744a4e82e2714d890c3e177ab22c5658ae"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class15.json",
      "bytes": 11739,
      "sha256": "01432161a807e83d83e138f27a6ec2dba35461295f5c8468ebbd07e92ccc07b6"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class16.json",
      "bytes": 11100,
      "sha256": "2fb0ecb48319d908247169f777e207e5738bc19c151dc82f718085a8485546e5"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class17.json",
      "bytes": 11665,
      "sha256": "a210456cb0b4123db140e04d0ed81cfafac97179127441abcaea230915ba06d6"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class18.json",
      "bytes": 11230,
      "sha256": "231676c7446d537cf181325e97d1f1bcfa8c74d26fffe316172ab40efff4d849"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class19.json",
      "bytes": 11175,
      "sha256": "6252803930cc53ee756aa35677c8eefd1cf6b46a4359f264f9f77de3e59c3728"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class2.json",
      "bytes": 10862,
      "sha256": "af21a27890eb1f151dd7d4467077ee4cd260e9ab4145df31cde8d97cd19f3a46"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class20.json",
      "bytes": 11370,
      "sha256": "fae4a5d395fc59cfff43200bd0c7ede1283bc678ad8fad77e4d9315d6d73385c"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class21.json",
      "bytes": 11128,
      "sha256": "81f41966510897efe8d687ebb1fd47b8b34196604bdace5b77ddce998abc71cf"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class22.json",
      "bytes": 11101,
      "sha256": "8de21a14fd83fcc8a71b755d5eb3719a1e3a58d671e62b4f8851f0337d0836ae"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class23.json",
      "bytes": 11327,
      "sha256": "9e835981777e641a0f065b0cd184ca853136497cb4f430d75063afc3459320ba"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class24.json",
      "bytes": 10695,
      "sha256": "0bbce29bd7cf10492d7784cd81f65fe08848a3d26deaa467575a6952385fa1c9"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class25.json",
      "bytes": 10808,
      "sha256": "a91f2f9e114afff0233e7a20e44daa4a1f4abd95056d5ac6e894ad2727ce52c3"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class26.json",
      "bytes": 11053,
      "sha256": "d3241f9167db5b6e1877de8c9cb700517133101a73237e89cb1d129958167d67"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class27.json",
      "bytes": 10786,
      "sha256": "bcc26b7a7ddca18d9dbfc056c263e6c483dc87dcde3b2c841bdaff1c5b11769c"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class28.json",
      "bytes": 10909,
      "sha256": "8bc66b8dbb4ca74fe86ed331cb69bdbca8bd19bf5cf80095de47e11ccd9b86a1"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class29.json",
      "bytes": 10909,
      "sha256": "63793e927148930f97296ae78dfa218f02c82e95257aa2a6762bfcb894dce02e"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class3.json",
      "bytes": 10726,
      "sha256": "ac6f811038cae8b434f8106d20c13f6a538f75a6d1a64f2ddafb1925dc627193"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class30.json",
      "bytes": 10844,
      "sha256": "6748b5d0484a9ab3edd1ba4a56d08e2872551bb8a18ae95a1d622a34af63ecb7"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class31.json",
      "bytes": 10911,
      "sha256": "51c0227800b131486a6e8927fa7b001d24bbc17ff5ffa05aba6b8c7920231a6d"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class32.json",
      "bytes": 10868,
      "sha256": "eb268e09f37a09830a60f9e2d5623209b6e98f67b954d95487f7c6838972b211"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class33.json",
      "bytes": 10979,
      "sha256": "10bed7be78e34a8e60b99a77a5b2e21c55d413059660c66519151438abb921d0"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class34.json",
      "bytes": 11294,
      "sha256": "9a6ba1a0cfb11becbef13a9d49e408ee8fd14a48d310d449a188f1b218ca9d0a"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class35.json",
      "bytes": 11304,
      "sha256": "e154cb73befcc5be4e40cd895866a82d53ead8b00f66714cb0e43fb773487427"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class36.json",
      "bytes": 10706,
      "sha256": "8b2ec0f6c39b956f0c5a16bd0396ff9018be3de3e6839d0d133ad821368b1a93"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class37.json",
      "bytes": 10984,
      "sha256": "2ea524ac97be8e61e39502e6bb07349ec9c5ccb5ba2b9e913c9553d56d41a9d9"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class38.json",
      "bytes": 10887,
      "sha256": "774cde0d9d887bdd05e26ba4417a0326ce59baf8838751420aa9517cb2f9c629"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class39.json",
      "bytes": 10975,
      "sha256": "45be954990e2f9b48e1681c937424d0e5b77ddf683e8eee3967940395349a074"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class4.json",
      "bytes": 11149,
      "sha256": "0f9b855245dc904718724a79549cfc076b72ef96dfe81dc5ec9ee12a8be26dc4"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class40.json",
      "bytes": 11283,
      "sha256": "16c0454f512068f22e48d0eb80e03db057021e6b37871f402cc80192c37c83e5"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class41.json",
      "bytes": 11605,
      "sha256": "c6399129b26b41c5740f87e0249412f67222b41e9e8f0b8758e7c908724df0b4"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class42.json",
      "bytes": 10547,
      "sha256": "c87316934b9bbb9b633edb45b44bf0e57ac937da4472d135c00fc2e139a56d85"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class43.json",
      "bytes": 10617,
      "sha256": "9ffac7d241fb220f57bdc50f75687de8e37da6c5d4791a9c62e12cba8f196bab"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class44.json",
      "bytes": 10725,
      "sha256": "eb19ba5385a157465da474fbee38bff56af56732077f3ec109f8361be228d4c2"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class45.json",
      "bytes": 10680,
      "sha256": "152d394623a1b8d7a578f7488940847ce6a311693a3f1dc61669c517b5714429"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class46.json",
      "bytes": 11388,
      "sha256": "75f5e8e31a17cbaf137c692af7d070ad9101f9a26eb44ccafe1acb3741de2722"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class47.json",
      "bytes": 10940,
      "sha256": "64e365159bdf0d819a6fc2ebe53eff1e9541791adc7d91fb3b0d0099c77c9ab0"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class48.json",
      "bytes": 11031,
      "sha256": "99631182ed4375976e53d7dc6debb6bc06f293746a908c10e4357606b7165ff8"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class49.json",
      "bytes": 10999,
      "sha256": "4bbb76beab94e2e643a781230cf54932b306fec2a436b36cf40f94aa7df15f61"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class5.json",
      "bytes": 11157,
      "sha256": "bde7bae8819fc978329339bb93392b06cd78b5c4b9bfa5cb6d778bf1506f39a4"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class50.json",
      "bytes": 11430,
      "sha256": "7aa4cbe7d169fd435e3f4251d3c3a22cedf42b1b04121d1b2bbeed5840d452e1"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class51.json",
      "bytes": 11790,
      "sha256": "5ebc8f171367ad92df28beb9d5240137f669df2f52be0b082b98e95b4fa7043a"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class52.json",
      "bytes": 11108,
      "sha256": "53fd8fce940e18db0b0a8bbfdf3bfd8e5661a1aab861a10d29d422fd846d8c3e"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class53.json",
      "bytes": 11842,
      "sha256": "042bb515ddce539888c8af33b09d89413c891e83ac11c99e707b9e7bc593928e"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class54.json",
      "bytes": 11810,
      "sha256": "fc108c4c1e34e8f007aa9a0d4a104bf56f5f1caab38cbfed4d98b316bb5f5741"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class55.json",
      "bytes": 11022,
      "sha256": "332386e37fe75c81121bf112fd6012dc4c590352237f4adc0bd379261daa26ca"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class56.json",
      "bytes": 11182,
      "sha256": "fcee00e49a3540cbe3534f7dfe959eae112652af6b186916793068ddad7993d4"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class57.json",
      "bytes": 11651,
      "sha256": "0cfc22c885f1ed037982bf3249be8ac0ac3bc9492e1a93fa59239fef7ad0d2ad"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class58.json",
      "bytes": 10889,
      "sha256": "d49874829932a011dd72da5b54cdd3b1817e8ed8fd8835362df4eafc8fc87bad"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class59.json",
      "bytes": 11957,
      "sha256": "e29ce8e95f0b7b3bb2599c7af68e87aabb0087cdb8961d068703c8c56c2ca683"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class6.json",
      "bytes": 11398,
      "sha256": "c3dde701e47456b6e7182781f6d3818f6d9f8c3ab69ce436b3c81acb6c8b41c3"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class60.json",
      "bytes": 12022,
      "sha256": "509520833e56104c4fd8259e296ce4837b1fcb64194ee848a08699a5f0a2f278"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class61.json",
      "bytes": 10980,
      "sha256": "9529b35dbe481961d6b3f5d166e23dd993fb984aeb59b65f4b17e8a246179ab9"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class62.json",
      "bytes": 11399,
      "sha256": "1ec6b4f84a2d2e7f03c9994ea2652c9cf30ee12262176224f3696fdfb1b55cd1"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class63.json",
      "bytes": 10678,
      "sha256": "d7a9cb125bf02d5f9a63c158f1be1b795779e3ef74cce07e11b9f1cb60453bd2"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class64.json",
      "bytes": 10696,
      "sha256": "e4c58b5be9810c94e15d1ee0bb1d8576f89ec9a1d41ad191ca269e6b0bca7d76"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class65.json",
      "bytes": 10586,
      "sha256": "066fcf0af02a42acd02ddb10e2b54ab7bbc8117a4454475bc67f231073e788b0"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class66.json",
      "bytes": 10811,
      "sha256": "dcf655f6560749800fd337d512641a663e109483162815c3509718e2220e5560"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class67.json",
      "bytes": 10328,
      "sha256": "8b015b894c4695e3db199ebacb3df8b8aa36efe11279841d372ed7d780ce6e26"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class68.json",
      "bytes": 10927,
      "sha256": "28640e548dc57842ea8b058bfa0e7b7d1756f8815b6756a2e3164a260753c9af"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class69.json",
      "bytes": 11360,
      "sha256": "4f534178f5bf64995ad54d84c6125ff666ce8d9cccc4808ba70fe20d026f6c9e"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class7.json",
      "bytes": 10977,
      "sha256": "4d818d828299a16d9c0039be5109f9a573431ac24775b33d51a47523f0393aed"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class70.json",
      "bytes": 10952,
      "sha256": "23fd5f59f5ca5c2af610522dac660df25b02ecf5eae6efabe840bdf16f0c0ee4"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class71.json",
      "bytes": 11007,
      "sha256": "c002767384d160cc25661a8b1c48377021a9c038b4538a8cc59857617a9a6998"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class72.json",
      "bytes": 10893,
      "sha256": "f0bb7a7c3de411c0f1a1b034b10bd1d70eb43cb67df1a53194c01c6bdac7b081"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class73.json",
      "bytes": 10984,
      "sha256": "4c228d89cdbc8e9dd419cfd0d665d0d9f035de3b439d986a68cd08632acf9419"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class74.json",
      "bytes": 11105,
      "sha256": "7f619aa2cc6d989efb0f92afac2ea5e123e05fd7eac21acc5b69bfc4f888e1ab"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class75.json",
      "bytes": 11172,
      "sha256": "4cbdb727f851e00132753e7d314a787d46f9490b7a8f16dccd1c7cc0d05de6d4"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class76.json",
      "bytes": 11510,
      "sha256": "9116445ed06dba3d6248a5968f72bb65fe40267009fe0de89b13d0a8ef663c02"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class77.json",
      "bytes": 11145,
      "sha256": "a222c912705efa17cb1d176aab9d9b38ce67234671ee50a8757dc776b64d52ff"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class78.json",
      "bytes": 11090,
      "sha256": "a2a8def2c7122f442be5e4ce91e28ddad42ca47e629872f53327d0c406e1d5e9"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class79.json",
      "bytes": 10887,
      "sha256": "e290361bc72da7bd1c8190a9bccee37590f7b551fcf8793756fa0d39df9a81ce"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class8.json",
      "bytes": 11029,
      "sha256": "20bd0ab523f8105f87b1228c88f0c5d752a93ca74f8e06b8b815a471bde4c6ab"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class80.json",
      "bytes": 10919,
      "sha256": "27b885245d776ea979a4c4b1da6bae2053a3f6d5a14157f2eae53d205124db6c"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class81.json",
      "bytes": 11322,
      "sha256": "fad7fdd2a45a0a8a6022885f498100bd333a53958d61dfc375f6cbf870588bf5"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class82.json",
      "bytes": 11418,
      "sha256": "593284b7ab11c6c45b441cbfd406d6cccc6b1b3f0b509e20a8501c726a096d45"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class83.json",
      "bytes": 11373,
      "sha256": "ad52c188cb4713ae4da7935874a848594fec21ead2db96b5d760feb9f6e7e84e"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class84.json",
      "bytes": 10929,
      "sha256": "8cfae548dfdbdd78ec96ddcfe8dfb2556ed57aa175464075e282e8f93ec53389"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class85.json",
      "bytes": 10665,
      "sha256": "d5341bc2cc92eb17beda089330264c86363e99d21115f3822ffbbe30f847fde0"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class86.json",
      "bytes": 10874,
      "sha256": "d9a6a36c7249538c5d6b011961d76d1588e5ff1665b366fb496d935143aec7de"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class87.json",
      "bytes": 11461,
      "sha256": "f62d691055747b123227fdb8801cdc66ed9aa96ac04e62ddfec3b5484fe9efbe"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class88.json",
      "bytes": 11264,
      "sha256": "c15e76cde4a347a284631b6aae6af9cd6941c7799fc57614cc8d6d7c4c9dcf6b"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class89.json",
      "bytes": 11004,
      "sha256": "8c986790ad964d3583ae0b6e3b31f2fe79ea931772fdeadf512fea400bc05783"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class9.json",
      "bytes": 11083,
      "sha256": "06b25060a2aec4101f1b1fb2a30132928a50c93c8fc6acefa39dee7191a833e0"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class90.json",
      "bytes": 11174,
      "sha256": "75f8d02d9c2838207642f09ddd55677a2691695e34a39c7da73590a41f6a8d36"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class91.json",
      "bytes": 10588,
      "sha256": "a136a918444a008151aeaf5566b034ee48d91f2cb1c04ef2f9d8fb35ba5bb490"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class92.json",
      "bytes": 11363,
      "sha256": "571f48e4095d8c0b5c06364267e88f49740fbeb22e9af78be24116aceef192fd"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class93.json",
      "bytes": 11763,
      "sha256": "faa19aad18ff25cc670f5f22c870c43ceaa19025b9f4997259e55ce3b63fd68d"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class94.json",
      "bytes": 11116,
      "sha256": "c388ced83293e583e74ba852d05d10c76dbc26b9bda823410fa837561b9a4eb0"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class95.json",
      "bytes": 11318,
      "sha256": "648866e010c4e0528ce29a8e8c27f5e1e0f017bff8aa6278398abf45a53a0cac"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class96.json",
      "bytes": 10758,
      "sha256": "3cd85ce8b90044edfb803c8c2375fb9aa711bcab6d27dd2eff98cd9e1a586b0f"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class97.json",
      "bytes": 11763,
      "sha256": "b0c17e364f0fd81dcf6f2b4a1765512bbd7689f813b335f243984fe5d167dd9d"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class98.json",
      "bytes": 10832,
      "sha256": "cf64225b8aacd803b863dca9bcc9ece4a852a8c2a59562c8ff698ef1a77973a0"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_rigid115_class99.json",
      "bytes": 11225,
      "sha256": "c0aeffaed0528a83a546e434dedacc6a38a9212d5566267e3ef8c8300825adac"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_universal_class1.json",
      "bytes": 105441,
      "sha256": "01b2f5133532888a4d43eb0b3fce261523fc9911f04d42d5d21595b6ad1d83d8"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_universal_class15.json",
      "bytes": 44031,
      "sha256": "4ebbd9783d247f6bf3ee60464c509687e89f4b0aa552f7c4fb1315d5734af792"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_universal_class2.json",
      "bytes": 46633,
      "sha256": "18d721188f383b12f17a2274ea5a99427cf8cc8fe3f7b8adb376c5a6b3b56442"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_universal_class3.json",
      "bytes": 52418,
      "sha256": "04f91cf15b8426df642829547df685289e9562f3c9e1f900bcc81e30a1aac9dc"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_universal_class4.json",
      "bytes": 107555,
      "sha256": "0d632a9742d520f15cffade61d92c739ffc8a4e978c9498917b1132c4cee2568"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_universal_class5.json",
      "bytes": 43864,
      "sha256": "b3800f4f386e40e50a2be2327b2a4ff7842adfaba940f6e8eabce44b98f09ac7"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_universal_class6.json",
      "bytes": 92211,
      "sha256": "d8b53ef251794cc5fff53caad91176cf6054eeef66ff04836cdc61d1793d95ca"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_universal_class7.json",
      "bytes": 65845,
      "sha256": "df0d5944ca9fa726e89cabe3eb59673b06e069c3960ad7edd0bf25e238feb41f"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_universal_class8.json",
      "bytes": 46937,
      "sha256": "bcf6d7a8b5132214944c806f1a26f99e96c5354d6103af6851f1bbe10d5bc8dc"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_universal_weights.json",
      "bytes": 41436,
      "sha256": "d9e06f066934957255aa4d343f93885ff3998e03c5ee374104fb4babff2ad0fc"
    },
    {
      "path": "research/rp5_round4/cycle_code/root_universal_weights.py",
      "bytes": 6519,
      "sha256": "83b2caeeab07e38fd326de805645925833af391eabb6e907b3faaa8886c3ebb6"
    },
    {
      "path": "research/rp5_round4/finalize_round4.py",
      "bytes": 22316,
      "sha256": "468e2f73bf460e64b376515f10cc3720f70f033c55b3b29f87630d8f5538bad4"
    },
    {
      "path": "research/rp5_round4/general_cycle_and_cavity.txt",
      "bytes": 7961,
      "sha256": "429ca475696870039036efe2c699c1d70276dad6291579903e96a911f126d093"
    },
    {
      "path": "research/rp5_round4/identify_cover_models.py",
      "bytes": 3468,
      "sha256": "6da5ba91c706f99c346e2835c6517726a18f4589bbc86470fc3efb67983d4ce6"
    },
    {
      "path": "research/rp5_round4/no6_interface/artifact_hashes.json",
      "bytes": 1806,
      "sha256": "2564df9672d9ead0a12e0f940aefe355d3166f0c54b582faf1bbd58197ab31fa"
    },
    {
      "path": "research/rp5_round4/no6_interface/build_interfaces.py",
      "bytes": 2617,
      "sha256": "48cd37867cf47d35ca72344510d8e1ca7eeca0cdde3f766a056a339c7baf6f3c"
    },
    {
      "path": "research/rp5_round4/no6_interface/CLAIMS.json",
      "bytes": 1933,
      "sha256": "462337e434bf28ae90813a4fc04331dd483bd25db7e1d8249c2211b9fbc0d897"
    },
    {
      "path": "research/rp5_round4/no6_interface/false_twin_control.json",
      "bytes": 12459,
      "sha256": "09c00d05754caf5eade949f10c42974246935e8444a2d45e8f5558c510a60031"
    },
    {
      "path": "research/rp5_round4/no6_interface/false_twin_control.py",
      "bytes": 1975,
      "sha256": "345d4aacb748fbb0343e445ffdb8283d346535e7d371708e936514f3bc719928"
    },
    {
      "path": "research/rp5_round4/no6_interface/finalize.py",
      "bytes": 10078,
      "sha256": "e85937241241a17219c19db9e591e124a0e99d7d57968140059ad3b4df65037b"
    },
    {
      "path": "research/rp5_round4/no6_interface/interfaces.json",
      "bytes": 6887383,
      "sha256": "5a188419331e09e17485942455b5c02ad0174f8263f94a2aee6af861d6f9b6c2"
    },
    {
      "path": "research/rp5_round4/no6_interface/local_controls_verified.json",
      "bytes": 324,
      "sha256": "322189d8dc587599c0ef60d112b18d7dcf7dd5a32f332618d5eb1aacfe0978a3"
    },
    {
      "path": "research/rp5_round4/no6_interface/report.txt",
      "bytes": 7831,
      "sha256": "dfa8408279d2a87734e0f45072f0f50a05443f8a59c48d57094c5dd35cb81fb4"
    },
    {
      "path": "research/rp5_round4/no6_interface/type_orbit_maps.tsv",
      "bytes": 2129936,
      "sha256": "292be54a67d319e7229a8742edbb016017e03d1ec2eff6389752ac1cca4177be"
    },
    {
      "path": "research/rp5_round4/no6_interface/type_orbits.json",
      "bytes": 754692,
      "sha256": "2b9284c20a7e7125186a910f0f0d121607783bec74da7b28689ab5cdae107294"
    },
    {
      "path": "research/rp5_round4/no6_interface/type_orbits.py",
      "bytes": 2743,
      "sha256": "9bbba45f0359d8abbed29c8b4ba832fb737fea0f8576a058602a02a948b58e4b"
    },
    {
      "path": "research/rp5_round4/no6_interface/verify_local_controls.py",
      "bytes": 2401,
      "sha256": "88dcc76f3242e878783bdc8821e5ab243feac1647779951743e318e8dbdcac6e"
    },
    {
      "path": "research/rp5_round4/pdf_verification.json",
      "bytes": 572,
      "sha256": "fa78aab2f16a63f79bb4fdd53c1eaeb56465bdedbfee181e57ea954b22df3655"
    },
    {
      "path": "research/rp5_round4/report.txt",
      "bytes": 2720,
      "sha256": "c53108ac2a70b07e437ddfc7554fde8b76b44c4d11b1ea0f9c1f109ae96af837"
    },
    {
      "path": "research/rp5_round4/REPRODUCE.txt",
      "bytes": 2582,
      "sha256": "084e4a46ebc1f6c4e3966bd8f9e8f870ac3a9ce7bea6850fd08ef5936f351bd8"
    },
    {
      "path": "research/rp5_round4/research_summary.json",
      "bytes": 1706,
      "sha256": "88bb71c47ad177fb34e60215d9edcedd5740346fd1dc8e1484bcd8e39b20d866"
    },
    {
      "path": "research/rp5_round4/search23/artifact_hashes.json",
      "bytes": 4674,
      "sha256": "41ecf2ec7242a2aeb2a937119d698b2e8100195f2569628c3348faa454348d71"
    },
    {
      "path": "research/rp5_round4/search23/CLAIMS.json",
      "bytes": 4044,
      "sha256": "68d994c74ae0321c16538c7dfdb2e9fd73279542ccc182573786005291d89cd3"
    },
    {
      "path": "research/rp5_round4/search23/finalize.py",
      "bytes": 3783,
      "sha256": "83bf197af97db37a787e1739b62ff4a85e1375d019c421685d0cd8cad731ab3b"
    },
    {
      "path": "research/rp5_round4/search23/gsy_star_boolean_lattice_verified.json",
      "bytes": 12787,
      "sha256": "0c4ba21a976f0eb23f531bdf29c04ac4c3b0b121d5b4c0afdc494e980ffad13a"
    },
    {
      "path": "research/rp5_round4/search23/induced23_h1_matching_verified.json",
      "bytes": 11333,
      "sha256": "f56ae543704b9572a858854b66df0f3cd36b4a272423db5fa22b1cdef1664537"
    },
    {
      "path": "research/rp5_round4/search23/lutz_one_edge.log",
      "bytes": 9356,
      "sha256": "32cc76ae2445b3f32d77cc5aece6305b5989267b79041c94fa1ff161f0d64c29"
    },
    {
      "path": "research/rp5_round4/search23/lutz_one_edge.py",
      "bytes": 1716,
      "sha256": "fa1ffc7c4822beae8daf8f4e314924f6cac2d9afdff285f8d87866f469a4f986"
    },
    {
      "path": "research/rp5_round4/search23/lutz_one_edge_primitives.bin",
      "bytes": 5328422,
      "sha256": "096eee40fd5e9c88c391b4738988a44b1a1f81453c315ef706ced79a6578c303"
    },
    {
      "path": "research/rp5_round4/search23/lutz_one_edge_results.json",
      "bytes": 500,
      "sha256": "6cba849bebb62a80ab17d68aa3d54288abfcf935b74925f35bc42f4434f4c7ba"
    },
    {
      "path": "research/rp5_round4/search23/lutz_one_edge_verified.json",
      "bytes": 265,
      "sha256": "ba1353372c66f0eb0bd8ed78736718f07fc039093353be7fc711ab90fbf32541"
    },
    {
      "path": "research/rp5_round4/search23/one_edge_equivalence_coverage.json",
      "bytes": 6073,
      "sha256": "069ee6e12791a562920131df6f2ca45eb71b6286a74f6f2ba5c4c22f6a9f7327"
    },
    {
      "path": "research/rp5_round4/search23/probe_stars.py",
      "bytes": 482,
      "sha256": "452233878a1a583ee8afe89cbc6ac87491df6b5b0a5012a6c00ca43708ddd610"
    },
    {
      "path": "research/rp5_round4/search23/report.txt",
      "bytes": 6962,
      "sha256": "989a1c554d0c6f047221f629a9549f10700cd6e2e36528f2ce9d434f1de976cb"
    },
    {
      "path": "research/rp5_round4/search23/single_star_certificates.py",
      "bytes": 1848,
      "sha256": "ae031accb88fe67f8e649d45943a2bbcaf9288bf021ea361fd7d5d47fec4b453"
    },
    {
      "path": "research/rp5_round4/search23/single_star_coboundaries.json",
      "bytes": 462598,
      "sha256": "942bde34e4e176efa824a198ec22ab6eae72a3735383121b63ba05e16387c1db"
    },
    {
      "path": "research/rp5_round4/search23/single_star_coverage_verified.json",
      "bytes": 3685,
      "sha256": "d2839e49685c5f3d14f83f812a67bdfd3e712f7a89b589098ebecbdbe6dfc70c"
    },
    {
      "path": "research/rp5_round4/search23/single_star_verified.json",
      "bytes": 493,
      "sha256": "08a0243d5d6438eb2b9e66ccb8279a2166ed62e17e840b2502483d1a0af726e1"
    },
    {
      "path": "research/rp5_round4/search23/star_shelling.py",
      "bytes": 3405,
      "sha256": "4b86e80df064bd2d6d29ce9ffffa18342b377e81011352650ad5aed81ed12c97"
    },
    {
      "path": "research/rp5_round4/search23/star_shelling_Fano_0.json",
      "bytes": 54452,
      "sha256": "199e66b71665cbd0bebe63283bd9a2ceac60822f902d64acbb5795e942272e90"
    },
    {
      "path": "research/rp5_round4/search23/star_shelling_Fano_10.json",
      "bytes": 53902,
      "sha256": "d757feca349b7200cd7b5e80b0c6b56d1b089c3f53c0168d856565157ad7c694"
    },
    {
      "path": "research/rp5_round4/search23/star_shelling_Fano_2.json",
      "bytes": 53890,
      "sha256": "9ead3d344e6100de58116b9ea7379f7207316d29ec0ba547d4cd7b222c41594c"
    },
    {
      "path": "research/rp5_round4/search23/star_shelling_GSY_0.json",
      "bytes": 55798,
      "sha256": "8423a601b46600dd47e23a475c8b718b42b09c539a1b41ec037127b16c9a24cd"
    },
    {
      "path": "research/rp5_round4/search23/star_shelling_Lutz_0.json",
      "bytes": 53293,
      "sha256": "2cf36181e543db5b8b8cc8372cfec3e2d5d705f3bc60e87faee4dbc766663634"
    },
    {
      "path": "research/rp5_round4/search23/star_shelling_Lutz_1.json",
      "bytes": 55379,
      "sha256": "6f8449936d5a5e69bb11ff7ea8b2cd3b5b51e004224066d8d1837d6a1adc71d5"
    },
    {
      "path": "research/rp5_round4/search23/star_shelling_Lutz_3.json",
      "bytes": 54130,
      "sha256": "481fe81dc66753b5008292fe06e5f71a4520574c111aadb295bc7bd45c2528ac"
    },
    {
      "path": "research/rp5_round4/search23/star_shelling_Lutz_4.json",
      "bytes": 53987,
      "sha256": "ca37bfe4bdf8fbe967ab6cf948bea85f0c08367715db5b63bc5abb3847a9c503"
    },
    {
      "path": "research/rp5_round4/search23/star_shelling_summary.json",
      "bytes": 2739,
      "sha256": "c481fc229d60e4e3e4b9b234e12c9f568a3416846efe55497580aa84000664d4"
    },
    {
      "path": "research/rp5_round4/search23/verify_coboundaries.py",
      "bytes": 2272,
      "sha256": "a752be2864ea210f7d8d97379f4a762fa8ac661ac0d9ca43a07a7914364c1531"
    },
    {
      "path": "research/rp5_round4/search23/verify_equivalence_coverage.py",
      "bytes": 1834,
      "sha256": "cde53492aec3f2aa9491c99e88e6af6932aa8d93a9f1c85ea7305c5a61baed4e"
    },
    {
      "path": "research/rp5_round4/search23/verify_gsy_star_lattice.py",
      "bytes": 1827,
      "sha256": "7bb19de1269b82350ea50db191ec2c9628e956d30307a5f7e020c0e0cd2250ec"
    },
    {
      "path": "research/rp5_round4/search23/verify_induced_h1.py",
      "bytes": 2291,
      "sha256": "6b58dc875bd7cb9bfee1a1aa7196fab6c5ab8f6318e68034dac7ed3cc76e817b"
    },
    {
      "path": "research/rp5_round4/search23/verify_lutz_one_edge.log",
      "bytes": 9030,
      "sha256": "414eb54a8c016d4a7313328254b4483a086567fc277c491f8f8ea34d71b27f7c"
    },
    {
      "path": "research/rp5_round4/search23/verify_lutz_one_edge.py",
      "bytes": 1968,
      "sha256": "307157da5be20e6ae65179f8281ad13508e57aa1f3a7cfcfd8094299dd79bd7e"
    },
    {
      "path": "research/rp5_round4/search23/verify_single_star_coverage.py",
      "bytes": 2400,
      "sha256": "8652ca458fb06166b1ea72efd0c05fc04854c9104ce1a82a0585e734b28c9542"
    },
    {
      "path": "research/rp5_round4/seventeen_join/add_query_export.py",
      "bytes": 587,
      "sha256": "999173e746bca3d5f013a53672d12159f9826a1efd774c676c1f37f7b692b020"
    },
    {
      "path": "research/rp5_round4/seventeen_join/artifact_hashes.json",
      "bytes": 13157,
      "sha256": "d80edb99c99a4f620d342163901b75750a2f073e7db9911cca67880dc96d82f2"
    },
    {
      "path": "research/rp5_round4/seventeen_join/bidirectional.cs",
      "bytes": 9244,
      "sha256": "26060642f68490cda441719119b55cfedfc49cc0337764626187b781376e85da"
    },
    {
      "path": "research/rp5_round4/seventeen_join/bidirectional_input.txt",
      "bytes": 40794,
      "sha256": "6c4050c909b43bf644cdde1a1fb74928390ea8651b74b7a00dfea7aef2572015"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_all_counts.json",
      "bytes": 517,
      "sha256": "9c0650883c037ebfae0327029753d0d7d85de900749b668d5c68509800e6f9e7"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_all_cylinders.tsv",
      "bytes": 102373502,
      "sha256": "fbd80e64c47dbe71ded5a0dc39b8b9a0123ed8a336fdc7b4e9323991bf8f385e"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_all_pairs.tsv",
      "bytes": 830237,
      "sha256": "5ab819567dda0dc5adae0fa397359ebc521339579a3118e2abc579502a53f753"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_diagnostic_counts.json",
      "bytes": 497,
      "sha256": "e19eacb44df6b6226e2de3e177abe02c005d338420d205ba812000f11a27ef90"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_diagnostic_cylinders.tsv",
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_diagnostic_pairs.tsv",
      "bytes": 772843,
      "sha256": "375c8c44f92b47587c77f3026e1c883277a750d5387aab3b2dcd452c65010132"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_pilot_counts.json",
      "bytes": 426,
      "sha256": "3beabc234b119cf858eb1ac154a9cf63f3e16ba28a0c1866d4e13401b4e14f20"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_pilot_cylinders.tsv",
      "bytes": 16886,
      "sha256": "e4d91540ddc6f6a6f8a0b6e0a182bf9340efe86f8d46f548891fc19852ba98c4"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_pilot_pairs.tsv",
      "bytes": 2760,
      "sha256": "709643b61f75ac29bd110cf4342dbff1678744dca3342d43478ec13323d70fee"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_queries_counts.json",
      "bytes": 497,
      "sha256": "99addb1e9d2e131eca5e9b7e68fddf7af000db2d79b019a75bdbafcde0531d12"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_queries_cylinders.tsv",
      "bytes": 0,
      "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_queries_pairs.tsv",
      "bytes": 772843,
      "sha256": "375c8c44f92b47587c77f3026e1c883277a750d5387aab3b2dcd452c65010132"
    },
    {
      "path": "research/rp5_round4/seventeen_join/both_queries_reverse_queries.tsv",
      "bytes": 8936294,
      "sha256": "61d1a11aa3aa46670bdbd2ead665c7c82397c2e5a762f221b3ce9ca144b3c665"
    },
    {
      "path": "research/rp5_round4/seventeen_join/build_bidirectional.py",
      "bytes": 5166,
      "sha256": "f468a1bd950009523f26b68c933f11631939aac0c8ee7454d874aad15223e210"
    },
    {
      "path": "research/rp5_round4/seventeen_join/build_six_filter.py",
      "bytes": 7326,
      "sha256": "295f8adea5eadc13d4ee0301dd1aaef0b77162e6b8006d6b6be3a9a826aeee4c"
    },
    {
      "path": "research/rp5_round4/seventeen_join/CLAIMS.json",
      "bytes": 2526,
      "sha256": "8748aa386511e348876ae75c10b7ded888b22b0126775be027a1dc9c80bda729"
    },
    {
      "path": "research/rp5_round4/seventeen_join/classify_seventeen.py",
      "bytes": 3463,
      "sha256": "5343e0d709892fa65a611fb87698f7dca990f607c682f8f86020d46341959c21"
    },
    {
      "path": "research/rp5_round4/seventeen_join/critical115_metadata.json",
      "bytes": 6812119,
      "sha256": "8f6296320af65ec0d6ecbeeb6463e25e1f3d604ec40c86c894138f97c8fbe63a"
    },
    {
      "path": "research/rp5_round4/seventeen_join/critical115_metadata_verified.json",
      "bytes": 2164,
      "sha256": "542ece7de0bad839fe052ef6cdbdbb023da0129d7ea6c19b42f49fc51f026325"
    },
    {
      "path": "research/rp5_round4/seventeen_join/critical_class_metadata.py",
      "bytes": 3469,
      "sha256": "626ad6f1d2ed16d1f3cb310cbcb7ac940dac1989b86cee19c7363d2ace3050e7"
    },
    {
      "path": "research/rp5_round4/seventeen_join/eleven_codegree_histograms.txt",
      "bytes": 93,
      "sha256": "55e22dbe11683f38d6ae0b55decd30d3b9b9da3aa80fd2c7d75a2482697dbe74"
    },
    {
      "path": "research/rp5_round4/seventeen_join/finalize.py",
      "bytes": 13167,
      "sha256": "b0ffc003b179f319afc1901efd7e9dc1ad9b5b888a0b9d1898d15c9083f1cb6a"
    },
    {
      "path": "research/rp5_round4/seventeen_join/forbidden7.cs",
      "bytes": 5360,
      "sha256": "3a67ad4583af052dd68377f798348865277cce37975e0c8fd624573e613d194e"
    },
    {
      "path": "research/rp5_round4/seventeen_join/no7_counts.json",
      "bytes": 282,
      "sha256": "b629e6f290c08669efeef2416d27b93fee59f15cb58d431623bf310134275005"
    },
    {
      "path": "research/rp5_round4/seventeen_join/no7_cylinders.tsv",
      "bytes": 447594761,
      "sha256": "37f628797f83d84c9ba5e6791c60eca881b620106713cf17641560b3605022e9"
    },
    {
      "path": "research/rp5_round4/seventeen_join/no7_forbidden.tsv",
      "bytes": 251966380,
      "sha256": "8550db471112c8c14169fcf2fa5c586449f45481b166bd67dc1bdccac0577b06"
    },
    {
      "path": "research/rp5_round4/seventeen_join/oneway.cs",
      "bytes": 5114,
      "sha256": "99a6b28d65a2e0181f4ae1bae9a26dc87b6aab2a04f0b1c97492bfadaee9e1a1"
    },
    {
      "path": "research/rp5_round4/seventeen_join/oneway_counts.json",
      "bytes": 341,
      "sha256": "10719512969ecbd340f72cc0a0d99a1c68090dce561879bd53570c5133a953e1"
    },
    {
      "path": "research/rp5_round4/seventeen_join/oneway_cylinders.tsv",
      "bytes": 7188886,
      "sha256": "338c2fd5810e9bcb8309da21ef0f3befcaeba1ec069afe4bb07efce2f15c6bc2"
    },
    {
      "path": "research/rp5_round4/seventeen_join/oneway_input.json",
      "bytes": 228093,
      "sha256": "6debe8adbafb6381ac7adcefe605997e53fc91d3ff4b83584c4ce0b888b33d0d"
    },
    {
      "path": "research/rp5_round4/seventeen_join/oneway_input.txt",
      "bytes": 19715,
      "sha256": "69bec1b2621035da2e82e119a66406beac102579a2a075ce7ee25adc0326693e"
    },
    {
      "path": "research/rp5_round4/seventeen_join/oneway_pairs.tsv",
      "bytes": 693220,
      "sha256": "96baa02bc659930a6c23fbcf9f7f4a306f19ee68b31315fd008a72aefc55e2b4"
    },
    {
      "path": "research/rp5_round4/seventeen_join/prepare_bidirectional.py",
      "bytes": 525,
      "sha256": "75803c7cf064843bc1fcc633795fa026139d199bfd1561c2ce4352e1605a60ec"
    },
    {
      "path": "research/rp5_round4/seventeen_join/prepare_histograms.py",
      "bytes": 625,
      "sha256": "47d76d6f5b944d3bc79fe66cfda0c2cbcfe11aa368a067afbf6d5091ccf0e9cf"
    },
    {
      "path": "research/rp5_round4/seventeen_join/prepare_oneway.py",
      "bytes": 2061,
      "sha256": "498a95896959518160cac612afd3f8852928a2f451ff5a3f93185f3786814da9"
    },
    {
      "path": "research/rp5_round4/seventeen_join/report.txt",
      "bytes": 5931,
      "sha256": "6d45e36e01f18cfd103a9b18f3bab74a7b6899253dea4d4baec3981bb5a0791c"
    },
    {
      "path": "research/rp5_round4/seventeen_join/REPRODUCE.txt",
      "bytes": 2837,
      "sha256": "5fdc574edf4d03df6e552b53ebb8fedb25bfbcd86a62951aabb471f436cc4a47"
    },
    {
      "path": "research/rp5_round4/seventeen_join/run_bidirectional.ps1",
      "bytes": 286,
      "sha256": "b3a961b342e4cde6c321274f743eea954bc5991646190640d01805c83e967764"
    },
    {
      "path": "research/rp5_round4/seventeen_join/run_no7.ps1",
      "bytes": 169,
      "sha256": "6e4e5f21d23ee7f294858ff6216921027b08e186f8cf7c457bc713d653958117"
    },
    {
      "path": "research/rp5_round4/seventeen_join/run_oneway.ps1",
      "bytes": 164,
      "sha256": "876fc212fa9015e2a5bb6a6b04f31140289ca35e01f1d65392cc019fba4b0619"
    },
    {
      "path": "research/rp5_round4/seventeen_join/run_six_filter.ps1",
      "bytes": 246,
      "sha256": "3427c05d3e8ed1fa53b56b1df08e0bccf928bc5fd4027a903b9e91381b29f6bf"
    },
    {
      "path": "research/rp5_round4/seventeen_join/runtime.json",
      "bytes": 166,
      "sha256": "d2df5b326cc91e5bd3a8ac3599795d9573e03b2da62597dfbf8b086595276ea2"
    },
    {
      "path": "research/rp5_round4/seventeen_join/seventeen_critical.tsv",
      "bytes": 280982,
      "sha256": "cb20e3f236ab165df335b7efbda0e3467972d838b408b437c1213e8803678918"
    },
    {
      "path": "research/rp5_round4/seventeen_join/seventeen_cup4.py",
      "bytes": 3825,
      "sha256": "627f15a8afb5a69cfe1d59a50fab0ab0f4cd244409e5ac189751eb088067491d"
    },
    {
      "path": "research/rp5_round4/seventeen_join/seventeen_cup4_certificates.bin",
      "bytes": 2770292,
      "sha256": "4f6d950d782cf655c8859ba189cd694884f8e960ebb242be62f4c8ba754359c2"
    },
    {
      "path": "research/rp5_round4/seventeen_join/seventeen_cup4_results.json",
      "bytes": 87620823,
      "sha256": "02180ba7b6ac1ad751faa40d9fe336de6ad788455c2bda9bfe76831cdb1152ce"
    },
    {
      "path": "research/rp5_round4/seventeen_join/seventeen_cup4_verified.json",
      "bytes": 670,
      "sha256": "a404f2bf64bbefc1387bed76f95374d2063a0c79c366b4f01fce34e127da1fc6"
    },
    {
      "path": "research/rp5_round4/seventeen_join/seventeen_positive.tsv",
      "bytes": 356767,
      "sha256": "2c291d690f4e8846e842d0e12937dbe10530cda514ccb34f6ec1fa75fe2b82f5"
    },
    {
      "path": "research/rp5_round4/seventeen_join/seventeen_switching_classes.json",
      "bytes": 16863055,
      "sha256": "1096bc6fdd8f32b40939764901d7a4df6ff456df018a55627a6f9e1f24b2dc4c"
    },
    {
      "path": "research/rp5_round4/seventeen_join/seventeen_switching_verified.json",
      "bytes": 529,
      "sha256": "e7923c8a4f4a1589c7af00dd3ddc176757a7320605740de32de9d0556ee9fab3"
    },
    {
      "path": "research/rp5_round4/seventeen_join/six_all_counts.json",
      "bytes": 231,
      "sha256": "095b641eabc6fb7ce3f984ccf42aa46f1ac337dd8df0de72dd63712d08ff1eed"
    },
    {
      "path": "research/rp5_round4/seventeen_join/six_all_negative11_primitives.tsv",
      "bytes": 7948,
      "sha256": "d02e3ecd96cac585a4e62eed4fc35b7ba9218437b2ca02e207267b76959b86ba"
    },
    {
      "path": "research/rp5_round4/seventeen_join/six_all_rejection_certificates.bin",
      "bytes": 343556680,
      "sha256": "3fa3a3a71b75ccfc7293cfc0573b4f9a52d751b48a54f09782000936bed23039"
    },
    {
      "path": "research/rp5_round4/seventeen_join/six_all_survivors.tsv",
      "bytes": 977960,
      "sha256": "5b38abb9b3f7015c107abc8d8472ca90c51d0e81db0791a55de1e6b7e653f4ae"
    },
    {
      "path": "research/rp5_round4/seventeen_join/six_complements.cs",
      "bytes": 8576,
      "sha256": "0185ceea7e1e6b1acefe27acadb71f060005666a8c0b88990c009e04d16f95e4"
    },
    {
      "path": "research/rp5_round4/seventeen_join/six_pilot_counts.json",
      "bytes": 220,
      "sha256": "804351504e9b568359dd0371ba4ddcbcb01b3ed59ff8c75e94b4153d0fe964bf"
    },
    {
      "path": "research/rp5_round4/seventeen_join/six_pilot_negative11_primitives.tsv",
      "bytes": 148,
      "sha256": "2ee04de6ef7a8e8bf10384e4e1b07fdc6a876dc1ec781f27f04e5a539c98df68"
    },
    {
      "path": "research/rp5_round4/seventeen_join/six_pilot_rejection_certificates.bin",
      "bytes": 4000000,
      "sha256": "5f091a27b703230bd843efdd25904b417fe1aaf55996b1c6f1229432e7714caa"
    },
    {
      "path": "research/rp5_round4/seventeen_join/six_pilot_survivors.tsv",
      "bytes": 78786,
      "sha256": "f933a45e8aba9583afeea6ebcc1965cb9af10208c1539ed17131864eb8d49e09"
    },
    {
      "path": "research/rp5_round4/seventeen_join/verify_critical_metadata.py",
      "bytes": 3474,
      "sha256": "592daffa4a364af48a1119c85b32681cfbe1818f09fc91b49e71ec9a187eb019"
    },
    {
      "path": "research/rp5_round4/seventeen_join/verify_seventeen_cup4.py",
      "bytes": 4690,
      "sha256": "144c5f615bcfc1298b157829ab06b9790cddf6f3c2b2865a13443ada067c15b0"
    },
    {
      "path": "research/rp5_round4/seventeen_join/verify_switching_classes.py",
      "bytes": 2538,
      "sha256": "d4d3da9f61df7ec4d97efb85cf01358632349b7a534a8a6a7ee42fddf560d90b"
    },
    {
      "path": "research/rp5_round4/twelve/artifact_hashes.json",
      "bytes": 4763,
      "sha256": "3504c152dafd65d2ac311c448eda30ab6fe3603d3480dafe6d58641db8097be9"
    },
    {
      "path": "research/rp5_round4/twelve/block_orbits.py",
      "bytes": 3056,
      "sha256": "0ccee05249ebd6c526f648621ee50931c5072a0559dc043cfb6167224d5e3346"
    },
    {
      "path": "research/rp5_round4/twelve/CLAIMS.json",
      "bytes": 1255,
      "sha256": "2600f990ebdcb33757ba0e50105cf5996d8cc0d8a4492fd648c0eba3385c5602"
    },
    {
      "path": "research/rp5_round4/twelve/extension_twelve.cs",
      "bytes": 4317,
      "sha256": "aaf4d3ebabd11ca58fd51ba9d202a9fad46138c3966c85c51dddc1e5a7616f50"
    },
    {
      "path": "research/rp5_round4/twelve/finalize.py",
      "bytes": 1560,
      "sha256": "35b526a74f0fe2e67800e8926b56daa98b806e1171ac61f6568599149c9afbaa"
    },
    {
      "path": "research/rp5_round4/twelve/report.txt",
      "bytes": 4864,
      "sha256": "c2550c2a67e7401071901d7816dc636fa4d411d3e195761f36da870213b19018"
    },
    {
      "path": "research/rp5_round4/twelve/run_seven_screen.ps1",
      "bytes": 183,
      "sha256": "e41a92cd23b6f688ccf4950a3f11d3b3c0207d938e7742d274f847f3dda2950a"
    },
    {
      "path": "research/rp5_round4/twelve/run_twelve.ps1",
      "bytes": 177,
      "sha256": "1c26a87ab7916152e8d3ede16ac7b4bcb8ccc49077768f9a549801b5112a966a"
    },
    {
      "path": "research/rp5_round4/twelve/run_verify_rejections.ps1",
      "bytes": 180,
      "sha256": "989ad72ab0c1742d3ce69b865ff0c93cce08159cd58cfb4a4650fae0a7b77d7c"
    },
    {
      "path": "research/rp5_round4/twelve/run_verify_seven.ps1",
      "bytes": 185,
      "sha256": "94e1de4ab71a4ae8c09b3ccdd236f47ff456e0f0ff1aadca51c93ef71a1078dd"
    },
    {
      "path": "research/rp5_round4/twelve/seven_complement_counts.json",
      "bytes": 73,
      "sha256": "6dee531fd1e4ba852277a152ae2e5a71f2bb0f31b71cdff554c4e0fe556278bf"
    },
    {
      "path": "research/rp5_round4/twelve/seven_complement_obstructions.bin",
      "bytes": 18914088,
      "sha256": "7dc7c99e2b24a58b28539a1a0f2875dcc84694271a7ebd658153e4cd3fffd0e6"
    },
    {
      "path": "research/rp5_round4/twelve/seven_complement_screen.cs",
      "bytes": 2682,
      "sha256": "6b0b1865c158d7976ef87a94af64d0491799c998f8f12dcd8e766693be2dccde"
    },
    {
      "path": "research/rp5_round4/twelve/seven_rejections_verified.json",
      "bytes": 110,
      "sha256": "5cbc1d2e944b5da0b7e8ee66910ce299bf87d2c65e55a2a4111f9ddf31263cba"
    },
    {
      "path": "research/rp5_round4/twelve/seven_square_certificates.json",
      "bytes": 345193,
      "sha256": "6596c7000104815116c2383d8c45f6cfe3871331610893d385c3764f00af8176"
    },
    {
      "path": "research/rp5_round4/twelve/seven_square_counts.json",
      "bytes": 142,
      "sha256": "f6d885b30925df27f7a950565fca1ca643095e236cc0dc8373b58f0119df27ab"
    },
    {
      "path": "research/rp5_round4/twelve/seven_square_lookup.bin",
      "bytes": 4096,
      "sha256": "2166b7266f9957214fdf2314f37f2040002d31344603ef71bd57e78129d51b66"
    },
    {
      "path": "research/rp5_round4/twelve/seven_square_lookup.py",
      "bytes": 1687,
      "sha256": "4c5ff250c0f9ca518d2df2e4122b0c74ef1564ab4f22efad77c55ecf1b04443e"
    },
    {
      "path": "research/rp5_round4/twelve/template_metadata.py",
      "bytes": 1115,
      "sha256": "5692ed40934c53bec3140e7156b46a8c4a0c8e005c4f69d40f01a46bfe3f9466"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_after_seven.tsv",
      "bytes": 1164891,
      "sha256": "d631704962f43195796150eb5e07456e5e60b49565ff2f8a1a28d9b0c9fb37a0"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_block_orbits.json",
      "bytes": 2855759,
      "sha256": "3386b6f1894f825f121ecaa9bd1f12c2c97b93aa3a299cb94fe3c9909c3e4ebd"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_counts.json",
      "bytes": 246,
      "sha256": "1e0bf52ee81586d67ea5d2551150a42997db1c8939c3a9d5bb4cf6ec37e6d4b0"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_cup3.py",
      "bytes": 2373,
      "sha256": "b29e5e0428b6e415d5c0ef4cd5357c18f4c9e385c9f3b6e306a187d68e423b9a"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_cup3_certificates.bin",
      "bytes": 4316949,
      "sha256": "d9b590bae8ea472f774dc07543c2c833e22458151787e1cd1c37dc77f98a08eb"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_cup3_counts.json",
      "bytes": 314,
      "sha256": "c019db80883d36f3564ef6fcb537e5d230229471102c807494792e6cb8368327"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_cup_certificates_verified.json",
      "bytes": 376,
      "sha256": "c8a6987109d89b429ff343e169597a6a21d4243510124b73a3db10f8f90697c3"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_obstructions.bin",
      "bytes": 113101888,
      "sha256": "b722a4c988b791b66eda83ffcd1d645939164c5e7b7c0e1469b5069083edec81"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_orbit_representatives.tsv",
      "bytes": 8372,
      "sha256": "8751658a9ec26e08744386139cd28c5bcaec7daeb6265eec9a954bbb4bd1f18f"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_positive.tsv",
      "bytes": 194939,
      "sha256": "7aace4962de0a27615cea806ae0bf1e87f7bf25f972bd9acda14ac7cebf5e965"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_rejections_verified.json",
      "bytes": 171,
      "sha256": "6cfa869596d2d3335d51121bba173eaaf252258e9851ff4f671df8cbfb1539e8"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_survivors.tsv",
      "bytes": 160769748,
      "sha256": "375e36bc4cdde2ce618efee649be12aa074806d5ae558bb87c5083cb135fabd5"
    },
    {
      "path": "research/rp5_round4/twelve/twelve_templates.json",
      "bytes": 204609,
      "sha256": "9e9b3777d1f7f89e69dd0534d53e346e111b748df5665520717471b53f4d965a"
    },
    {
      "path": "research/rp5_round4/twelve/verify_cup_certificates.py",
      "bytes": 4113,
      "sha256": "ab744760ec3166b53230e26d38dec91106baaba2f6f256f003b71f269abea1c5"
    },
    {
      "path": "research/rp5_round4/twelve/verify_rejections.cs",
      "bytes": 3310,
      "sha256": "e39b7e6dbf76a9f53c14f5b0c02e338b493d2aadb95f902ef5c611458cf0b2fb"
    },
    {
      "path": "research/rp5_round4/twelve/verify_seven_rejections.cs",
      "bytes": 2398,
      "sha256": "d74eabdbc45b54f334a4d8a8293b152ea8cfbbf83a89a2f0de6c78e5ce46ff3f"
    }
  ]
}


==> anc/terminal/README.txt <==
PORTABLE TERMINAL CERTIFICATES FOR THE RP^5 LOWER-BOUND ARGUMENT
==============================================================

Run from this directory (or use the full path to verify.py):

    python verify.py

Requirements: Python 3.11 or later; standard library only. Do not use -O.
No network, NumPy, linear-programming solver, Lean installation, or graph
isomorphism package is needed for these terminal checks. The program creates
results/ and writes fresh JSON receipts there. It does not modify data/.

Scope
-----
This bundle checks the TERMINAL certificates for specified signatures.
It is not an enumeration of all possible signatures. In particular, it does
not replace or fully verify the exhaustive 11-, 12-, 16-, or 17-vertex
classification, nor the topological reduction from an arbitrary triangulation
of RP^5 to those finite catalogues. Consequently, a successful run of this
bundle alone is not a verification of the universal minimum-vertex theorem.

Checks performed
----------------
1. From the 120-bit edge signature
       001e87420f06214c0cc944dab35bc0
   reconstruct all faces of E. Check f(E)=(16,120,330,375,150), purity,
   ridge degree two, mod-two H_1 dimension one, top-cycle dimension one,
   nonzero evaluation of the fourth cup power on the full top cycle,
   and incident-facet connectivity at every one of 992 faces (including
   the empty face). Verify the explicit equivariant identification with
   the 300-facet double-cover model used by the covering certificates.
2. Enumerate all 65536 transversals of that cover: maximum load 48.
   Replay the two seven-cover obstructions and check an eight-cover.
   Check all 32768 unordered opposite-column pairs, via 156 independently
   verified orbits, to exclude an eight-cover containing an opposite pair;
   check an explicit nine-cover containing an opposite pair.
3. For each of 115 supplied seventeen-vertex signatures, reconstruct the
   entire relevant boundary matrices, verify dim H_4(F_2)=1, verify a
   positive fourth-cup cycle, and determine its faces without a five-coface.
   These are forced in every positive cycle. Check all integer weights and
   all 131072 transversals. Exactly 104 rows have 2W>6L.
4. For the other eleven rows, independently reconstruct every candidate
   column and replay every branch of the supplied complete exclusion tree.
   The replay consumes 1012 nodes, checks every branch-set equality and
   rejection reason, and checks 14 explicit higher-order forbidden-seven
   witnesses. These are exclusions subject to the all-orders forbidden-seven
   hypothesis supplied by the separate ambient argument.

Files
-----
verify.py             Main driver, E reconstruction, rank and weighted checks.
verify_common.py      Elementary GF(2) rank and exact submask enumeration.
verify_e_cover.py     Integer E covering and edge-remnant certificates.
verify_e_antipodal.py Integer opposite-pair covering certificates.
verify_traces.py      Independently implemented full residual-tree replay.
data/                Fixed signatures, positive cycles, weights, and trees.
provenance.json       Original local source paths and cryptographic identities.
results/              Freshly generated verification receipts (not proof inputs).

Full-classification dependency
------------------------------
The separate historical classification archive comprises generation and
independent replay programs, relation outputs, rejection witnesses, cup-power
certificates, and switching maps. The local inventory is recorded OUTSIDE
this bundle in full_classification_manifest.json. That inventory is not a
public data deposit and not a minimal dependency closure. Until the full
archive (or an independently tested complete regeneration package) is made
available, this small bundle must not be described as the complete numerical
proof package for the minimum-vertex theorem.

The exact completeness reductions are:
 * complete single-vertex extensions through ten vertices;
 * both eleven-vertex branches, with and without a balanced five-set;
 * sixteen vertices: fixed D_6 and two internally zero five-blocks, retaining
   all 140 labelled templates on each side and all 25 cross-edge bits;
 * seventeen vertices WITH a balanced six-set: normalize the twelve-vertex
   block into 264 block-preserving representatives, retain all 140 labelled
   eleven-vertex attachments to the SAME D_6, and all 30 cross-edge bits.
The seventeen-vertex statement does not cover the no-balanced-six-set branch.
The ambient proof must establish that the selected core lies in the covered
branch and that its complete envelope is vertex critical.

Implementation provenance
-------------------------
The covering and residual-tree verifiers are portable copies of independent
implementations retained in the research archive. The extraction script
changes file paths only for the covering routines. The tree replay replaces
NumPy load arithmetic by direct compatible-submask enumeration using the
standard library; its tree-completeness checks are retained. The main E and
115-class driver reconstructs its matrices directly from edge signatures.
These implementations were produced within the same research project.
Their agreement is not an external replication or a Lean kernel proof.


==> anc/terminal/bundle_manifest.json <==
{
  "scope": "Portable terminal certificates only; not complete classification replay",
  "files": [
    {
      "path": "data/critical115.json",
      "bytes": 315312,
      "sha256": "0af780a8952dd7494079078e91050b96a5aca37cca5689f8a4b2fbeabee2ba2d"
    },
    {
      "path": "data/e_antipodal.json",
      "bytes": 1058415,
      "sha256": "3d32df508af626dbfd900b542e93c30153b623829932e35f2f61db99786ef336"
    },
    {
      "path": "data/e_cover.json",
      "bytes": 22112,
      "sha256": "72299ceaf46da457dfdfe3774fe8ea2c7db31c8ef28bd6907940fcb55dffafe7"
    },
    {
      "path": "data/e_edge.json",
      "bytes": 21903,
      "sha256": "6e65d430d37dc929d646474c13e08d69185cf663c1dcbc0850afbbb52e8ce647"
    },
    {
      "path": "data/e_identification.json",
      "bytes": 662,
      "sha256": "6abed16a5e3e42290596f85d137a161926b5667cfb426b2bb6f1632dfeaa6251"
    },
    {
      "path": "data/e_seven.json",
      "bytes": 12587,
      "sha256": "3def9f9fe6c1c6a488d27bfbb3efe5ca4840a4dac3b7bb291fc54ca27523f0eb"
    },
    {
      "path": "data/trace_105.json",
      "bytes": 1852,
      "sha256": "a397d3cda631705e4a861fe1dbd6a4935eb3c13171d7bdfc867a046c49216356"
    },
    {
      "path": "data/trace_16.json",
      "bytes": 3350,
      "sha256": "b1b6a990bd01cdd76108d01770f7a7a292058f3ebf983fb96853a4f99acbc7de"
    },
    {
      "path": "data/trace_18.json",
      "bytes": 4241,
      "sha256": "1a0894f4b3790117fb8717370d6a554c4347af13b2852bb620c49fe3c711b502"
    },
    {
      "path": "data/trace_3.json",
      "bytes": 1523,
      "sha256": "a011ffafaee0f150db639d81461861d98363bab158c11408794c3fcbfb068f70"
    },
    {
      "path": "data/trace_39.json",
      "bytes": 1526,
      "sha256": "423355bd5e925fad3e0119433e7ee5dc03558140ec0e7921f0249d6421e938d5"
    },
    {
      "path": "data/trace_42.json",
      "bytes": 2448,
      "sha256": "92d87d72db1451e84ab89b18f7c1eed6b0b34001886d3283ab94bd5785385f0d"
    },
    {
      "path": "data/trace_53.json",
      "bytes": 1580,
      "sha256": "cfe513da314b1a7087efa88f846a82aa03df6bf14a6a95ad75460bb57e822cac"
    },
    {
      "path": "data/trace_54.json",
      "bytes": 1402,
      "sha256": "23292bc7c62e7beaeb1209fc3188b143fa3c74e46d2bc8096ea8e8ce9a47d9c0"
    },
    {
      "path": "data/trace_59.json",
      "bytes": 1444,
      "sha256": "7e1bc80ff4969f6453936b5d4bd8a4152a6e64ea6783caf99981972522fee7ca"
    },
    {
      "path": "data/trace_67.json",
      "bytes": 320016,
      "sha256": "40314496c1b9796d25c50ccb3daa0e9fe30f87d66e834db570efdd1c08c9c449"
    },
    {
      "path": "data/trace_86.json",
      "bytes": 1163,
      "sha256": "8a4a526948f2f6f4f870173cdd1ab69945263b0b5ca3afab29ed75a9007a936e"
    },
    {
      "path": "data/weights_0.json",
      "bytes": 10829,
      "sha256": "4ff59a26ea77296a4258f5e6c117e3f63dbd0797c9a25420b37ff4adbe42008d"
    },
    {
      "path": "data/weights_1.json",
      "bytes": 10834,
      "sha256": "ae747e197f101184cb54d8693057c7023feadb87e9e99a64b6fe272ef1fae737"
    },
    {
      "path": "data/weights_10.json",
      "bytes": 11311,
      "sha256": "faf514c144f7ac66295485ebca3118913973a1b23418972c5fe91841b7e6234c"
    },
    {
      "path": "data/weights_100.json",
      "bytes": 11012,
      "sha256": "001167c1ab21c660cbe555c16dbeefa5cc16ed59b208b09283c296fd5ed8aac8"
    },
    {
      "path": "data/weights_101.json",
      "bytes": 11706,
      "sha256": "c37bf205b59b669d5a2f612d26ee6d1175600e34bc203b3f316bf0f05a93f3c4"
    },
    {
      "path": "data/weights_102.json",
      "bytes": 11157,
      "sha256": "a1ec5619753aa5da2ec50b524dbf5d7071a33a9f5e6291c750ea587925ac5427"
    },
    {
      "path": "data/weights_103.json",
      "bytes": 11190,
      "sha256": "3a441df1d437a6c33e52671308b4552cc082c4f166cca8a8d05af7717afd04de"
    },
    {
      "path": "data/weights_104.json",
      "bytes": 12569,
      "sha256": "8b6adeed13f5cd18846d6fcac0d21378c9f73151fac3cee5d1e8bb7ba1771569"
    },
    {
      "path": "data/weights_105.json",
      "bytes": 12130,
      "sha256": "e64d1adbb5cf55c6c9c481e064b930f1f7ad30325b44b66ab1199ba0a0f737fe"
    },
    {
      "path": "data/weights_106.json",
      "bytes": 11826,
      "sha256": "ac7e99d0e5ab0996e9d5b46015b21772b538ce48b8d218e5913c164d67c2ec07"
    },
    {
      "path": "data/weights_107.json",
      "bytes": 12072,
      "sha256": "c879e9dd139e19f308d5a89409c7c3827ae587e53a857fac6eceb8d4a219745e"
    },
    {
      "path": "data/weights_108.json",
      "bytes": 11838,
      "sha256": "c18ddf59a78537a82fa28308be5c2c6abfadf6e0ab82ab360e9a6969d70f8b15"
    },
    {
      "path": "data/weights_109.json",
      "bytes": 11470,
      "sha256": "9701f238ada77f0c9f0dab00e5b1e791d00c07edfc0340e04b6b14578410c5d1"
    },
    {
      "path": "data/weights_11.json",
      "bytes": 11470,
      "sha256": "acc9bc321bc4de651b9473d139dc39d7959bb2f1e54cbc655959bece12846ed1"
    },
    {
      "path": "data/weights_110.json",
      "bytes": 11509,
      "sha256": "7244972fcf4251ef5b78226e6dba9c8d4300241c8be1e705f6626ed70d8f08f7"
    },
    {
      "path": "data/weights_111.json",
      "bytes": 12479,
      "sha256": "e2d6404537d03b9ae6c5376e629364c6687f4f0153acabe93f29446ca6edd258"
    },
    {
      "path": "data/weights_112.json",
      "bytes": 11658,
      "sha256": "2dd634ddf17356a57944d12b0aba9a34938f45b632c387e2fdb029c6ddd17cdd"
    },
    {
      "path": "data/weights_113.json",
      "bytes": 11692,
      "sha256": "761281bc3537369603848395ca32732210099daeac02ebccf483209516ac342d"
    },
    {
      "path": "data/weights_114.json",
      "bytes": 12987,
      "sha256": "dd8f87a5b9e1af36394a06d32a39f6c4084bf15606c187d09f0bc47d6f35d181"
    },
    {
      "path": "data/weights_12.json",
      "bytes": 11210,
      "sha256": "b9478dc8163f877eb0bdf9de10376390dae55b971767f7f07c5f022bd86e126e"
    },
    {
      "path": "data/weights_13.json",
      "bytes": 11043,
      "sha256": "51ee5a56cd27a52feecfcc3524f9b4ba3c338087b87a38d59d4ce7b58daddd1f"
    },
    {
      "path": "data/weights_14.json",
      "bytes": 11437,
      "sha256": "0755acadf9c480c41ae06f67e030e1744a4e82e2714d890c3e177ab22c5658ae"
    },
    {
      "path": "data/weights_15.json",
      "bytes": 11739,
      "sha256": "01432161a807e83d83e138f27a6ec2dba35461295f5c8468ebbd07e92ccc07b6"
    },
    {
      "path": "data/weights_16.json",
      "bytes": 11100,
      "sha256": "2fb0ecb48319d908247169f777e207e5738bc19c151dc82f718085a8485546e5"
    },
    {
      "path": "data/weights_17.json",
      "bytes": 11665,
      "sha256": "a210456cb0b4123db140e04d0ed81cfafac97179127441abcaea230915ba06d6"
    },
    {
      "path": "data/weights_18.json",
      "bytes": 11230,
      "sha256": "231676c7446d537cf181325e97d1f1bcfa8c74d26fffe316172ab40efff4d849"
    },
    {
      "path": "data/weights_19.json",
      "bytes": 11175,
      "sha256": "6252803930cc53ee756aa35677c8eefd1cf6b46a4359f264f9f77de3e59c3728"
    },
    {
      "path": "data/weights_2.json",
      "bytes": 10862,
      "sha256": "af21a27890eb1f151dd7d4467077ee4cd260e9ab4145df31cde8d97cd19f3a46"
    },
    {
      "path": "data/weights_20.json",
      "bytes": 11370,
      "sha256": "fae4a5d395fc59cfff43200bd0c7ede1283bc678ad8fad77e4d9315d6d73385c"
    },
    {
      "path": "data/weights_21.json",
      "bytes": 11128,
      "sha256": "81f41966510897efe8d687ebb1fd47b8b34196604bdace5b77ddce998abc71cf"
    },
    {
      "path": "data/weights_22.json",
      "bytes": 11101,
      "sha256": "8de21a14fd83fcc8a71b755d5eb3719a1e3a58d671e62b4f8851f0337d0836ae"
    },
    {
      "path": "data/weights_23.json",
      "bytes": 11327,
      "sha256": "9e835981777e641a0f065b0cd184ca853136497cb4f430d75063afc3459320ba"
    },
    {
      "path": "data/weights_24.json",
      "bytes": 10695,
      "sha256": "0bbce29bd7cf10492d7784cd81f65fe08848a3d26deaa467575a6952385fa1c9"
    },
    {
      "path": "data/weights_25.json",
      "bytes": 10808,
      "sha256": "a91f2f9e114afff0233e7a20e44daa4a1f4abd95056d5ac6e894ad2727ce52c3"
    },
    {
      "path": "data/weights_26.json",
      "bytes": 11053,
      "sha256": "d3241f9167db5b6e1877de8c9cb700517133101a73237e89cb1d129958167d67"
    },
    {
      "path": "data/weights_27.json",
      "bytes": 10786,
      "sha256": "bcc26b7a7ddca18d9dbfc056c263e6c483dc87dcde3b2c841bdaff1c5b11769c"
    },
    {
      "path": "data/weights_28.json",
      "bytes": 10909,
      "sha256": "8bc66b8dbb4ca74fe86ed331cb69bdbca8bd19bf5cf80095de47e11ccd9b86a1"
    },
    {
      "path": "data/weights_29.json",
      "bytes": 10909,
      "sha256": "63793e927148930f97296ae78dfa218f02c82e95257aa2a6762bfcb894dce02e"
    },
    {
      "path": "data/weights_3.json",
      "bytes": 10726,
      "sha256": "ac6f811038cae8b434f8106d20c13f6a538f75a6d1a64f2ddafb1925dc627193"
    },
    {
      "path": "data/weights_30.json",
      "bytes": 10844,
      "sha256": "6748b5d0484a9ab3edd1ba4a56d08e2872551bb8a18ae95a1d622a34af63ecb7"
    },
    {
      "path": "data/weights_31.json",
      "bytes": 10911,
      "sha256": "51c0227800b131486a6e8927fa7b001d24bbc17ff5ffa05aba6b8c7920231a6d"
    },
    {
      "path": "data/weights_32.json",
      "bytes": 10868,
      "sha256": "eb268e09f37a09830a60f9e2d5623209b6e98f67b954d95487f7c6838972b211"
    },
    {
      "path": "data/weights_33.json",
      "bytes": 10979,
      "sha256": "10bed7be78e34a8e60b99a77a5b2e21c55d413059660c66519151438abb921d0"
    },
    {
      "path": "data/weights_34.json",
      "bytes": 11294,
      "sha256": "9a6ba1a0cfb11becbef13a9d49e408ee8fd14a48d310d449a188f1b218ca9d0a"
    },
    {
      "path": "data/weights_35.json",
      "bytes": 11304,
      "sha256": "e154cb73befcc5be4e40cd895866a82d53ead8b00f66714cb0e43fb773487427"
    },
    {
      "path": "data/weights_36.json",
      "bytes": 10706,
      "sha256": "8b2ec0f6c39b956f0c5a16bd0396ff9018be3de3e6839d0d133ad821368b1a93"
    },
    {
      "path": "data/weights_37.json",
      "bytes": 10984,
      "sha256": "2ea524ac97be8e61e39502e6bb07349ec9c5ccb5ba2b9e913c9553d56d41a9d9"
    },
    {
      "path": "data/weights_38.json",
      "bytes": 10887,
      "sha256": "774cde0d9d887bdd05e26ba4417a0326ce59baf8838751420aa9517cb2f9c629"
    },
    {
      "path": "data/weights_39.json",
      "bytes": 10975,
      "sha256": "45be954990e2f9b48e1681c937424d0e5b77ddf683e8eee3967940395349a074"
    },
    {
      "path": "data/weights_4.json",
      "bytes": 11149,
      "sha256": "0f9b855245dc904718724a79549cfc076b72ef96dfe81dc5ec9ee12a8be26dc4"
    },
    {
      "path": "data/weights_40.json",
      "bytes": 11283,
      "sha256": "16c0454f512068f22e48d0eb80e03db057021e6b37871f402cc80192c37c83e5"
    },
    {
      "path": "data/weights_41.json",
      "bytes": 11605,
      "sha256": "c6399129b26b41c5740f87e0249412f67222b41e9e8f0b8758e7c908724df0b4"
    },
    {
      "path": "data/weights_42.json",
      "bytes": 10547,
      "sha256": "c87316934b9bbb9b633edb45b44bf0e57ac937da4472d135c00fc2e139a56d85"
    },
    {
      "path": "data/weights_43.json",
      "bytes": 10617,
      "sha256": "9ffac7d241fb220f57bdc50f75687de8e37da6c5d4791a9c62e12cba8f196bab"
    },
    {
      "path": "data/weights_44.json",
      "bytes": 10725,
      "sha256": "eb19ba5385a157465da474fbee38bff56af56732077f3ec109f8361be228d4c2"
    },
    {
      "path": "data/weights_45.json",
      "bytes": 10680,
      "sha256": "152d394623a1b8d7a578f7488940847ce6a311693a3f1dc61669c517b5714429"
    },
    {
      "path": "data/weights_46.json",
      "bytes": 11388,
      "sha256": "75f5e8e31a17cbaf137c692af7d070ad9101f9a26eb44ccafe1acb3741de2722"
    },
    {
      "path": "data/weights_47.json",
      "bytes": 10940,
      "sha256": "64e365159bdf0d819a6fc2ebe53eff1e9541791adc7d91fb3b0d0099c77c9ab0"
    },
    {
      "path": "data/weights_48.json",
      "bytes": 11031,
      "sha256": "99631182ed4375976e53d7dc6debb6bc06f293746a908c10e4357606b7165ff8"
    },
    {
      "path": "data/weights_49.json",
      "bytes": 10999,
      "sha256": "4bbb76beab94e2e643a781230cf54932b306fec2a436b36cf40f94aa7df15f61"
    },
    {
      "path": "data/weights_5.json",
      "bytes": 11157,
      "sha256": "bde7bae8819fc978329339bb93392b06cd78b5c4b9bfa5cb6d778bf1506f39a4"
    },
    {
      "path": "data/weights_50.json",
      "bytes": 11430,
      "sha256": "7aa4cbe7d169fd435e3f4251d3c3a22cedf42b1b04121d1b2bbeed5840d452e1"
    },
    {
      "path": "data/weights_51.json",
      "bytes": 11790,
      "sha256": "5ebc8f171367ad92df28beb9d5240137f669df2f52be0b082b98e95b4fa7043a"
    },
    {
      "path": "data/weights_52.json",
      "bytes": 11108,
      "sha256": "53fd8fce940e18db0b0a8bbfdf3bfd8e5661a1aab861a10d29d422fd846d8c3e"
    },
    {
      "path": "data/weights_53.json",
      "bytes": 11842,
      "sha256": "042bb515ddce539888c8af33b09d89413c891e83ac11c99e707b9e7bc593928e"
    },
    {
      "path": "data/weights_54.json",
      "bytes": 11810,
      "sha256": "fc108c4c1e34e8f007aa9a0d4a104bf56f5f1caab38cbfed4d98b316bb5f5741"
    },
    {
      "path": "data/weights_55.json",
      "bytes": 11022,
      "sha256": "332386e37fe75c81121bf112fd6012dc4c590352237f4adc0bd379261daa26ca"
    },
    {
      "path": "data/weights_56.json",
      "bytes": 11182,
      "sha256": "fcee00e49a3540cbe3534f7dfe959eae112652af6b186916793068ddad7993d4"
    },
    {
      "path": "data/weights_57.json",
      "bytes": 11651,
      "sha256": "0cfc22c885f1ed037982bf3249be8ac0ac3bc9492e1a93fa59239fef7ad0d2ad"
    },
    {
      "path": "data/weights_58.json",
      "bytes": 10889,
      "sha256": "d49874829932a011dd72da5b54cdd3b1817e8ed8fd8835362df4eafc8fc87bad"
    },
    {
      "path": "data/weights_59.json",
      "bytes": 11957,
      "sha256": "e29ce8e95f0b7b3bb2599c7af68e87aabb0087cdb8961d068703c8c56c2ca683"
    },
    {
      "path": "data/weights_6.json",
      "bytes": 11398,
      "sha256": "c3dde701e47456b6e7182781f6d3818f6d9f8c3ab69ce436b3c81acb6c8b41c3"
    },
    {
      "path": "data/weights_60.json",
      "bytes": 12022,
      "sha256": "509520833e56104c4fd8259e296ce4837b1fcb64194ee848a08699a5f0a2f278"
    },
    {
      "path": "data/weights_61.json",
      "bytes": 10980,
      "sha256": "9529b35dbe481961d6b3f5d166e23dd993fb984aeb59b65f4b17e8a246179ab9"
    },
    {
      "path": "data/weights_62.json",
      "bytes": 11399,
      "sha256": "1ec6b4f84a2d2e7f03c9994ea2652c9cf30ee12262176224f3696fdfb1b55cd1"
    },
    {
      "path": "data/weights_63.json",
      "bytes": 10678,
      "sha256": "d7a9cb125bf02d5f9a63c158f1be1b795779e3ef74cce07e11b9f1cb60453bd2"
    },
    {
      "path": "data/weights_64.json",
      "bytes": 10696,
      "sha256": "e4c58b5be9810c94e15d1ee0bb1d8576f89ec9a1d41ad191ca269e6b0bca7d76"
    },
    {
      "path": "data/weights_65.json",
      "bytes": 10586,
      "sha256": "066fcf0af02a42acd02ddb10e2b54ab7bbc8117a4454475bc67f231073e788b0"
    },
    {
      "path": "data/weights_66.json",
      "bytes": 10811,
      "sha256": "dcf655f6560749800fd337d512641a663e109483162815c3509718e2220e5560"
    },
    {
      "path": "data/weights_67.json",
      "bytes": 10328,
      "sha256": "8b015b894c4695e3db199ebacb3df8b8aa36efe11279841d372ed7d780ce6e26"
    },
    {
      "path": "data/weights_68.json",
      "bytes": 10927,
      "sha256": "28640e548dc57842ea8b058bfa0e7b7d1756f8815b6756a2e3164a260753c9af"
    },
    {
      "path": "data/weights_69.json",
      "bytes": 11360,
      "sha256": "4f534178f5bf64995ad54d84c6125ff666ce8d9cccc4808ba70fe20d026f6c9e"
    },
    {
      "path": "data/weights_7.json",
      "bytes": 10977,
      "sha256": "4d818d828299a16d9c0039be5109f9a573431ac24775b33d51a47523f0393aed"
    },
    {
      "path": "data/weights_70.json",
      "bytes": 10952,
      "sha256": "23fd5f59f5ca5c2af610522dac660df25b02ecf5eae6efabe840bdf16f0c0ee4"
    },
    {
      "path": "data/weights_71.json",
      "bytes": 11007,
      "sha256": "c002767384d160cc25661a8b1c48377021a9c038b4538a8cc59857617a9a6998"
    },
    {
      "path": "data/weights_72.json",
      "bytes": 10893,
      "sha256": "f0bb7a7c3de411c0f1a1b034b10bd1d70eb43cb67df1a53194c01c6bdac7b081"
    },
    {
      "path": "data/weights_73.json",
      "bytes": 10984,
      "sha256": "4c228d89cdbc8e9dd419cfd0d665d0d9f035de3b439d986a68cd08632acf9419"
    },
    {
      "path": "data/weights_74.json",
      "bytes": 11105,
      "sha256": "7f619aa2cc6d989efb0f92afac2ea5e123e05fd7eac21acc5b69bfc4f888e1ab"
    },
    {
      "path": "data/weights_75.json",
      "bytes": 11172,
      "sha256": "4cbdb727f851e00132753e7d314a787d46f9490b7a8f16dccd1c7cc0d05de6d4"
    },
    {
      "path": "data/weights_76.json",
      "bytes": 11510,
      "sha256": "9116445ed06dba3d6248a5968f72bb65fe40267009fe0de89b13d0a8ef663c02"
    },
    {
      "path": "data/weights_77.json",
      "bytes": 11145,
      "sha256": "a222c912705efa17cb1d176aab9d9b38ce67234671ee50a8757dc776b64d52ff"
    },
    {
      "path": "data/weights_78.json",
      "bytes": 11090,
      "sha256": "a2a8def2c7122f442be5e4ce91e28ddad42ca47e629872f53327d0c406e1d5e9"
    },
    {
      "path": "data/weights_79.json",
      "bytes": 10887,
      "sha256": "e290361bc72da7bd1c8190a9bccee37590f7b551fcf8793756fa0d39df9a81ce"
    },
    {
      "path": "data/weights_8.json",
      "bytes": 11029,
      "sha256": "20bd0ab523f8105f87b1228c88f0c5d752a93ca74f8e06b8b815a471bde4c6ab"
    },
    {
      "path": "data/weights_80.json",
      "bytes": 10919,
      "sha256": "27b885245d776ea979a4c4b1da6bae2053a3f6d5a14157f2eae53d205124db6c"
    },
    {
      "path": "data/weights_81.json",
      "bytes": 11322,
      "sha256": "fad7fdd2a45a0a8a6022885f498100bd333a53958d61dfc375f6cbf870588bf5"
    },
    {
      "path": "data/weights_82.json",
      "bytes": 11418,
      "sha256": "593284b7ab11c6c45b441cbfd406d6cccc6b1b3f0b509e20a8501c726a096d45"
    },
    {
      "path": "data/weights_83.json",
      "bytes": 11373,
      "sha256": "ad52c188cb4713ae4da7935874a848594fec21ead2db96b5d760feb9f6e7e84e"
    },
    {
      "path": "data/weights_84.json",
      "bytes": 10929,
      "sha256": "8cfae548dfdbdd78ec96ddcfe8dfb2556ed57aa175464075e282e8f93ec53389"
    },
    {
      "path": "data/weights_85.json",
      "bytes": 10665,
      "sha256": "d5341bc2cc92eb17beda089330264c86363e99d21115f3822ffbbe30f847fde0"
    },
    {
      "path": "data/weights_86.json",
      "bytes": 10874,
      "sha256": "d9a6a36c7249538c5d6b011961d76d1588e5ff1665b366fb496d935143aec7de"
    },
    {
      "path": "data/weights_87.json",
      "bytes": 11461,
      "sha256": "f62d691055747b123227fdb8801cdc66ed9aa96ac04e62ddfec3b5484fe9efbe"
    },
    {
      "path": "data/weights_88.json",
      "bytes": 11264,
      "sha256": "c15e76cde4a347a284631b6aae6af9cd6941c7799fc57614cc8d6d7c4c9dcf6b"
    },
    {
      "path": "data/weights_89.json",
      "bytes": 11004,
      "sha256": "8c986790ad964d3583ae0b6e3b31f2fe79ea931772fdeadf512fea400bc05783"
    },
    {
      "path": "data/weights_9.json",
      "bytes": 11083,
      "sha256": "06b25060a2aec4101f1b1fb2a30132928a50c93c8fc6acefa39dee7191a833e0"
    },
    {
      "path": "data/weights_90.json",
      "bytes": 11174,
      "sha256": "75f8d02d9c2838207642f09ddd55677a2691695e34a39c7da73590a41f6a8d36"
    },
    {
      "path": "data/weights_91.json",
      "bytes": 10588,
      "sha256": "a136a918444a008151aeaf5566b034ee48d91f2cb1c04ef2f9d8fb35ba5bb490"
    },
    {
      "path": "data/weights_92.json",
      "bytes": 11363,
      "sha256": "571f48e4095d8c0b5c06364267e88f49740fbeb22e9af78be24116aceef192fd"
    },
    {
      "path": "data/weights_93.json",
      "bytes": 11763,
      "sha256": "faa19aad18ff25cc670f5f22c870c43ceaa19025b9f4997259e55ce3b63fd68d"
    },
    {
      "path": "data/weights_94.json",
      "bytes": 11116,
      "sha256": "c388ced83293e583e74ba852d05d10c76dbc26b9bda823410fa837561b9a4eb0"
    },
    {
      "path": "data/weights_95.json",
      "bytes": 11318,
      "sha256": "648866e010c4e0528ce29a8e8c27f5e1e0f017bff8aa6278398abf45a53a0cac"
    },
    {
      "path": "data/weights_96.json",
      "bytes": 10758,
      "sha256": "3cd85ce8b90044edfb803c8c2375fb9aa711bcab6d27dd2eff98cd9e1a586b0f"
    },
    {
      "path": "data/weights_97.json",
      "bytes": 11763,
      "sha256": "b0c17e364f0fd81dcf6f2b4a1765512bbd7689f813b335f243984fe5d167dd9d"
    },
    {
      "path": "data/weights_98.json",
      "bytes": 10832,
      "sha256": "cf64225b8aacd803b863dca9bcc9ece4a852a8c2a59562c8ff698ef1a77973a0"
    },
    {
      "path": "data/weights_99.json",
      "bytes": 11225,
      "sha256": "c0aeffaed0528a83a546e434dedacc6a38a9212d5566267e3ef8c8300825adac"
    },
    {
      "path": "provenance.json",
      "bytes": 31914,
      "sha256": "d5f0c3eb3d117bf3fc378d6f82b3d3b63f449e4258680f20bac03da9cc81898b"
    },
    {
      "path": "README.txt",
      "bytes": 5280,
      "sha256": "772c5187e96fd1fcb60331e11fb7c0bdfdc6e88990d7df4fe698f22cdd5ec364"
    },
    {
      "path": "results/e_antipodal.json",
      "bytes": 28854,
      "sha256": "8866d6ae73ea27d81885f46c5774219ce76c489cd9c02ae013fd8f417280a30a"
    },
    {
      "path": "results/e_cover.json",
      "bytes": 1990,
      "sha256": "b68590f0e58550a2816c2653addbef8a16661767c3bc5db3e9f20466fb87efbb"
    },
    {
      "path": "results/no7_trace_replay.json",
      "bytes": 6997,
      "sha256": "57a7fdde2f32efbe1a48a9c8e5eb130c7a62c3ceb88e2958af54ca7de02d2bcd"
    },
    {
      "path": "results/verification.json",
      "bytes": 31577,
      "sha256": "d0c15a469b8d8b38e690485e6b1ba5fb38ab0612a34081b34ef8a9fa3ac56e62"
    },
    {
      "path": "verify.py",
      "bytes": 5897,
      "sha256": "ea23c35f584f8a50a5ef6b11d3c914f7a46701be15d5afd1960b45096a910201"
    },
    {
      "path": "verify_common.py",
      "bytes": 1270,
      "sha256": "8a61d61d6f119d5d78bb614da68a025038b01955aa62c9c65d906f75865fc31a"
    },
    {
      "path": "verify_e_antipodal.py",
      "bytes": 5318,
      "sha256": "62099a9f02a63ee0f42a20f521def4646d44102d21223062554091358837afae"
    },
    {
      "path": "verify_e_cover.py",
      "bytes": 6471,
      "sha256": "f3beca8a0e395f4ff699d891365d8c43509380a12c58f2a36a7f28f74a821e07"
    },
    {
      "path": "verify_traces.py",
      "bytes": 5714,
      "sha256": "3754e97147f492bf619294f69c81d24c0637a6453a49f521dbd117fefb9a8626"
    }
  ]
}


==> anc/terminal/data/critical115.json <==
[{"critical_index":0,"class":0,"negative_edges":[[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,15],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,13],[6,15],[6,16],[8,12],[8,13],[8,14],[8,16],[9,12],[9,16],[10,12],[10,13],[10,15],[10,16],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,9,11,12],[0,1,9,11,15],[0,2,3,7,8],[0,2,3,7,12],[0,2,3,8,13],[0,2,3,9,12],[0,2,3,9,13],[0,2,6,7,8],[0,2,6,8,13],[0,2,6,13,15],[0,2,9,13,15],[0,3,4,7,8],[0,3,4,7,12],[0,3,4,8,14],[0,3,4,10,12],[0,3,4,10,14],[0,3,8,13,14],[0,3,9,10,12],[0,3,9,10,14],[0,3,9,13,14],[0,4,5,6,7],[0,4,5,6,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,7,8],[0,4,8,14,16],[0,4,10,11,12],[0,4,10,11,14],[0,4,11,14,16],[0,5,6,8,16],[0,5,6,15,16],[0,5,11,15,16],[0,6,8,13,16],[0,6,13,15,16],[0,8,13,14,16],[0,9,10,11,12],[0,9,10,11,14],[0,9,11,14,15],[0,9,13,14,15],[0,11,14,15,16],[0,13,14,15,16],[1,2,4,9,15],[1,2,4,9,16],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,14,16],[1,2,6,7,14],[1,2,6,10,14],[1,2,6,10,15],[1,2,7,12,16],[1,2,7,14,16],[1,2,9,12,16],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,13],[1,3,5,11,15],[1,3,5,13,14],[1,3,8,11,13],[1,3,8,11,15],[1,3,8,13,14],[1,4,8,9,15],[1,4,8,9,16],[1,4,8,14,16],[1,5,6,7,14],[1,5,6,10,14],[1,5,6,10,15],[1,5,7,12,13],[1,5,7,13,14],[1,5,11,12,13],[1,7,12,13,16],[1,7,13,14,16],[1,8,9,11,12],[1,8,9,11,15],[1,8,9,12,16],[1,8,11,12,13],[1,8,12,13,16],[1,8,13,14,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,7,8,11],[2,3,7,11,16],[2,3,7,12,16],[2,3,8,11,13],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,13,15],[2,4,10,11,13],[2,4,10,11,14],[2,4,10,13,15],[2,4,11,14,16],[2,6,7,8,11],[2,6,7,11,14],[2,6,8,10,11],[2,6,8,10,13],[2,6,10,11,14],[2,6,10,13,15],[2,7,11,14,16],[2,8,10,11,13],[3,4,7,8,15],[3,4,7,12,15],[3,4,10,12,15],[3,5,9,10,14],[3,5,9,10,16],[3,5,9,13,14],[3,5,10,15,16],[3,5,11,15,16],[3,7,8,11,15],[3,7,11,15,16],[3,7,12,15,16],[3,9,10,12,16],[3,10,12,15,16],[4,5,6,7,9],[4,5,6,8,9],[4,5,7,9,13],[4,5,7,12,13],[4,5,8,9,16],[4,5,11,12,13],[4,6,7,8,9],[4,7,8,9,15],[4,7,9,13,15],[4,7,12,13,15],[4,10,11,12,13],[4,10,12,13,15],[5,6,7,9,14],[5,6,8,9,10],[5,6,8,10,16],[5,6,9,10,14],[5,6,10,15,16],[5,7,9,13,14],[5,8,9,10,16],[6,7,8,9,11],[6,7,9,11,14],[6,8,9,10,11],[6,8,10,13,16],[6,9,10,11,14],[6,10,13,15,16],[7,8,9,11,15],[7,9,11,14,15],[7,9,13,14,15],[7,11,14,15,16],[7,12,13,15,16],[7,13,14,15,16],[8,9,10,11,12],[8,9,10,12,16],[8,10,11,12,13],[8,10,12,13,16],[10,12,13,15,16]]},{"critical_index":1,"class":1,"negative_edges":[[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,15],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,14],[8,16],[9,12],[9,16],[10,12],[10,13],[10,15],[10,16],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,9,11,12],[0,1,9,11,15],[0,2,3,7,8],[0,2,3,7,12],[0,2,3,8,13],[0,2,3,9,12],[0,2,3,9,13],[0,2,6,7,8],[0,2,6,8,13],[0,2,6,13,15],[0,2,9,13,15],[0,3,4,7,8],[0,3,4,7,12],[0,3,4,8,14],[0,3,4,10,12],[0,3,4,10,14],[0,3,8,13,14],[0,3,9,10,12],[0,3,9,10,14],[0,3,9,13,14],[0,4,5,6,7],[0,4,5,6,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,7,8],[0,4,8,14,16],[0,4,10,11,12],[0,4,10,11,14],[0,4,11,14,16],[0,5,6,8,16],[0,5,6,15,16],[0,5,11,15,16],[0,6,8,13,16],[0,6,13,15,16],[0,8,13,14,16],[0,9,10,11,12],[0,9,10,11,14],[0,9,11,14,15],[0,9,13,14,15],[0,11,14,15,16],[0,13,14,15,16],[1,2,4,9,15],[1,2,4,9,16],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,14,16],[1,2,6,7,10],[1,2,6,10,15],[1,2,7,10,14],[1,2,7,12,16],[1,2,7,14,16],[1,2,9,12,16],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,13],[1,3,5,11,15],[1,3,5,13,14],[1,3,8,11,13],[1,3,8,11,15],[1,3,8,13,14],[1,4,8,9,15],[1,4,8,9,16],[1,4,8,14,16],[1,5,6,7,10],[1,5,6,10,15],[1,5,7,10,14],[1,5,7,12,13],[1,5,7,13,14],[1,5,11,12,13],[1,7,12,13,16],[1,7,13,14,16],[1,8,9,11,12],[1,8,9,11,15],[1,8,9,12,16],[1,8,11,12,13],[1,8,12,13,16],[1,8,13,14,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,7,8,11],[2,3,7,11,16],[2,3,7,12,16],[2,3,8,11,13],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,13,15],[2,4,10,11,13],[2,4,10,11,14],[2,4,10,13,15],[2,4,11,14,16],[2,6,7,8,11],[2,6,7,10,11],[2,6,8,10,11],[2,6,8,10,13],[2,6,10,13,15],[2,7,10,11,14],[2,7,11,14,16],[2,8,10,11,13],[3,4,7,8,15],[3,4,7,12,15],[3,4,10,12,15],[3,5,9,10,14],[3,5,9,10,16],[3,5,9,13,14],[3,5,10,15,16],[3,5,11,15,16],[3,7,8,11,15],[3,7,11,15,16],[3,7,12,15,16],[3,9,10,12,16],[3,10,12,15,16],[4,5,6,7,9],[4,5,6,8,9],[4,5,7,9,13],[4,5,7,12,13],[4,5,8,9,16],[4,5,11,12,13],[4,6,7,8,9],[4,7,8,9,15],[4,7,9,13,15],[4,7,12,13,15],[4,10,11,12,13],[4,10,12,13,15],[5,6,7,9,10],[5,6,8,9,10],[5,6,8,10,16],[5,6,10,15,16],[5,7,9,10,14],[5,7,9,13,14],[5,8,9,10,16],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,10,13,16],[6,10,13,15,16],[7,8,9,11,15],[7,9,10,11,14],[7,9,11,14,15],[7,9,13,14,15],[7,11,14,15,16],[7,12,13,15,16],[7,13,14,15,16],[8,9,10,11,12],[8,9,10,12,16],[8,10,11,12,13],[8,10,12,13,16],[10,12,13,15,16]]},{"critical_index":2,"class":2,"negative_edges":[[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,15],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,14],[8,16],[9,12],[9,16],[10,12],[10,13],[10,15],[10,16],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,9,11,12],[0,1,9,11,15],[0,2,3,7,8],[0,2,3,7,12],[0,2,3,8,13],[0,2,3,9,12],[0,2,3,9,13],[0,2,6,7,8],[0,2,6,8,13],[0,2,6,13,15],[0,2,9,13,15],[0,3,4,7,8],[0,3,4,7,12],[0,3,4,8,14],[0,3,4,10,12],[0,3,4,10,14],[0,3,8,13,14],[0,3,9,10,12],[0,3,9,10,14],[0,3,9,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,7,8],[0,4,6,8,16],[0,4,8,14,16],[0,4,10,11,12],[0,4,10,11,14],[0,4,11,14,16],[0,5,6,15,16],[0,5,11,15,16],[0,6,8,13,14],[0,6,8,14,16],[0,6,13,14,15],[0,6,14,15,16],[0,9,10,11,12],[0,9,10,11,14],[0,9,11,14,15],[0,9,13,14,15],[0,11,14,15,16],[1,2,4,9,15],[1,2,4,9,16],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,14,16],[1,2,6,7,10],[1,2,6,10,15],[1,2,7,10,14],[1,2,7,12,16],[1,2,7,14,16],[1,2,9,12,16],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,13],[1,3,5,11,15],[1,3,5,13,14],[1,3,8,11,13],[1,3,8,11,15],[1,3,8,13,14],[1,4,8,9,15],[1,4,8,9,16],[1,4,8,14,16],[1,5,6,7,10],[1,5,6,10,15],[1,5,7,10,14],[1,5,7,12,13],[1,5,7,13,14],[1,5,11,12,13],[1,7,12,13,14],[1,7,12,14,16],[1,8,9,11,12],[1,8,9,11,15],[1,8,9,12,16],[1,8,11,12,13],[1,8,12,13,14],[1,8,12,14,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,7,8,11],[2,3,7,11,16],[2,3,7,12,16],[2,3,8,11,13],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,13,15],[2,4,10,11,13],[2,4,10,11,14],[2,4,10,13,15],[2,4,11,14,16],[2,6,7,8,11],[2,6,7,10,11],[2,6,8,11,13],[2,6,10,11,13],[2,6,10,13,15],[2,7,10,11,14],[2,7,11,14,16],[3,4,7,8,15],[3,4,7,12,15],[3,4,10,12,15],[3,5,9,10,14],[3,5,9,10,16],[3,5,9,13,14],[3,5,10,15,16],[3,5,11,15,16],[3,7,8,11,15],[3,7,11,15,16],[3,7,12,15,16],[3,9,10,12,16],[3,10,12,15,16],[4,5,6,7,9],[4,5,6,9,16],[4,5,7,9,13],[4,5,7,12,13],[4,5,11,12,13],[4,6,7,8,9],[4,6,8,9,16],[4,7,8,9,15],[4,7,9,13,15],[4,7,12,13,15],[4,10,11,12,13],[4,10,12,13,15],[5,6,7,9,10],[5,6,9,10,16],[5,6,10,15,16],[5,7,9,10,14],[5,7,9,13,14],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,11,12],[6,8,9,12,16],[6,8,11,12,13],[6,8,12,13,14],[6,8,12,14,16],[6,9,10,11,12],[6,9,10,12,16],[6,10,11,12,13],[6,10,12,13,15],[6,10,12,15,16],[6,12,13,14,15],[6,12,14,15,16],[7,8,9,11,15],[7,9,10,11,14],[7,9,11,14,15],[7,9,13,14,15],[7,11,14,15,16],[7,12,13,14,15],[7,12,14,15,16]]},{"critical_index":3,"class":3,"negative_edges":[[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,14],[2,4],[2,5],[2,9],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[3,16],[4,10],[4,11],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,15],[8,16],[9,12],[9,15],[10,12],[10,14],[10,15],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,9,14],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,9,11,12],[0,1,9,11,14],[0,1,9,12,15],[0,2,3,7,8],[0,2,3,7,15],[0,2,3,8,13],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,7,8],[0,2,6,8,13],[0,2,6,13,14],[0,2,9,13,14],[0,3,4,7,8],[0,3,4,7,12],[0,3,4,8,16],[0,3,4,10,12],[0,3,4,10,16],[0,3,7,12,15],[0,3,8,13,16],[0,3,9,10,13],[0,3,9,10,15],[0,3,10,12,15],[0,3,10,13,16],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,7,8],[0,4,6,8,16],[0,4,10,11,12],[0,4,10,11,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,8,13,16],[0,6,13,14,16],[0,9,10,11,12],[0,9,10,11,16],[0,9,10,12,15],[0,9,10,13,16],[0,9,11,14,16],[0,9,13,14,16],[1,2,4,9,14],[1,2,4,9,15],[1,2,4,10,14],[1,2,4,10,16],[1,2,4,15,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,15,16],[1,3,4,8,14],[1,3,4,8,16],[1,3,4,10,14],[1,3,4,10,16],[1,3,5,10,13],[1,3,5,10,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,13,16],[1,3,10,13,16],[1,4,8,9,14],[1,4,8,9,15],[1,4,8,15,16],[1,5,6,7,10],[1,5,6,10,14],[1,5,7,10,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,10,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,9,11,12],[1,8,9,11,14],[1,8,9,12,15],[1,8,11,12,13],[1,8,12,13,16],[1,8,12,15,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,15],[2,3,7,8,11],[2,3,7,11,15],[2,3,8,11,13],[2,4,5,9,13],[2,4,5,9,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,12,13],[2,4,5,15,16],[2,4,9,13,14],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,12,14],[2,4,12,13,14],[2,5,11,12,13],[2,5,11,15,16],[2,6,7,8,11],[2,6,7,10,11],[2,6,8,11,12],[2,6,8,12,13],[2,6,10,11,12],[2,6,10,12,14],[2,6,12,13,14],[2,7,10,11,16],[2,7,11,15,16],[2,8,11,12,13],[3,4,7,8,14],[3,4,7,12,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,7,8,11,14],[3,7,11,14,15],[3,7,12,14,15],[3,10,12,14,15],[4,5,6,7,9],[4,5,6,9,15],[4,5,6,15,16],[4,5,7,9,13],[4,5,7,12,13],[4,6,7,8,9],[4,6,8,9,15],[4,6,8,15,16],[4,7,8,9,14],[4,7,9,13,14],[4,7,12,13,14],[5,6,7,9,10],[5,6,9,10,15],[5,6,10,14,15],[5,6,14,15,16],[5,7,9,10,13],[5,11,14,15,16],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,11,12],[6,8,9,12,15],[6,8,12,13,16],[6,8,12,15,16],[6,9,10,11,12],[6,9,10,12,15],[6,10,12,14,15],[6,12,13,14,16],[6,12,14,15,16],[7,8,9,11,14],[7,9,10,11,16],[7,9,10,13,16],[7,9,11,14,16],[7,9,13,14,16],[7,11,14,15,16],[7,12,13,14,16],[7,12,14,15,16]]},{"critical_index":4,"class":4,"negative_edges":[[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,14],[2,4],[2,5],[2,9],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[4,10],[4,11],[4,13],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,14],[8,13],[8,15],[9,15],[10,12],[10,14],[10,15],[11,12],[11,13],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,9,14],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,9,11,14],[0,1,9,11,15],[0,1,11,12,15],[0,2,3,7,8],[0,2,3,7,15],[0,2,3,8,13],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,7,8],[0,2,6,8,13],[0,2,6,13,14],[0,2,9,13,14],[0,3,4,8,12],[0,3,4,8,13],[0,3,4,10,12],[0,3,4,10,13],[0,3,7,8,12],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,10,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,7,8],[0,4,6,8,13],[0,4,6,13,16],[0,4,7,8,12],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,13,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,9,10,11,15],[0,9,10,11,16],[0,9,10,13,16],[0,9,11,14,16],[0,9,13,14,16],[0,10,11,12,15],[1,2,4,9,14],[1,2,4,9,15],[1,2,4,10,14],[1,2,4,10,16],[1,2,4,15,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,15,16],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,10,13],[1,3,5,10,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,4,8,9,14],[1,4,8,9,15],[1,4,8,13,15],[1,4,10,13,16],[1,4,13,15,16],[1,5,6,7,10],[1,5,6,10,14],[1,5,7,10,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,10,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,9,11,14],[1,8,9,11,15],[1,8,11,13,15],[1,11,12,13,15],[1,12,13,15,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,16],[2,3,5,15,16],[2,3,7,8,16],[2,3,7,15,16],[2,3,8,11,13],[2,3,8,11,16],[2,4,5,9,12],[2,4,5,9,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,9,12,14],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,12,14],[2,5,9,12,13],[2,5,11,12,13],[2,6,7,8,11],[2,6,7,10,11],[2,6,8,11,13],[2,6,10,11,12],[2,6,10,12,14],[2,6,11,12,13],[2,6,12,13,14],[2,7,8,11,16],[2,7,10,11,16],[2,9,12,13,14],[3,4,8,12,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,16],[3,5,14,15,16],[3,7,8,12,16],[3,7,12,15,16],[3,8,11,14,16],[3,8,12,14,16],[3,10,12,14,15],[3,12,14,15,16],[4,5,6,7,9],[4,5,6,9,15],[4,5,6,15,16],[4,5,7,9,12],[4,6,7,8,9],[4,6,8,9,15],[4,6,8,13,15],[4,6,13,15,16],[4,7,8,9,12],[4,8,9,12,14],[5,6,7,9,10],[5,6,9,10,15],[5,6,10,14,15],[5,6,14,15,16],[5,7,9,10,13],[5,7,9,12,13],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,11,15],[6,8,11,13,15],[6,9,10,11,15],[6,10,11,12,15],[6,10,12,14,15],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[6,12,14,15,16],[7,8,9,11,16],[7,8,9,12,16],[7,9,10,11,16],[7,9,10,13,16],[7,9,12,13,16],[8,9,11,14,16],[8,9,12,14,16],[9,12,13,14,16]]},{"critical_index":5,"class":5,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,15],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,14],[8,16],[9,12],[9,16],[10,12],[10,13],[10,15],[10,16],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,8,9,12],[0,1,8,9,15],[0,1,8,11,12],[0,1,8,11,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,6,13,15],[0,2,9,13,15],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,14],[0,3,6,13,14],[0,3,9,10,12],[0,3,9,10,14],[0,3,9,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,12],[0,4,10,11,14],[0,4,11,14,16],[0,5,6,15,16],[0,5,11,15,16],[0,6,13,14,16],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,12],[0,8,9,11,15],[0,8,10,11,12],[0,9,10,11,14],[0,9,11,14,15],[0,9,13,14,15],[0,11,14,15,16],[0,13,14,15,16],[1,2,4,9,15],[1,2,4,9,16],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,14,16],[1,2,6,7,10],[1,2,6,10,15],[1,2,7,10,14],[1,2,7,12,16],[1,2,7,14,16],[1,2,9,12,16],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,13],[1,3,5,11,15],[1,3,5,13,14],[1,3,8,11,13],[1,3,8,11,15],[1,3,8,13,14],[1,4,8,9,15],[1,4,8,9,16],[1,4,8,14,16],[1,5,6,7,10],[1,5,6,10,15],[1,5,7,10,14],[1,5,7,12,13],[1,5,7,13,14],[1,5,11,12,13],[1,7,12,13,16],[1,7,13,14,16],[1,8,9,12,16],[1,8,11,12,13],[1,8,12,13,16],[1,8,13,14,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,13],[2,3,7,8,11],[2,3,7,11,16],[2,3,7,12,16],[2,3,8,11,13],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,13,15],[2,4,10,11,13],[2,4,10,11,14],[2,4,10,13,15],[2,4,11,14,16],[2,6,7,8,11],[2,6,7,10,11],[2,6,8,10,11],[2,6,8,10,13],[2,6,10,13,15],[2,7,10,11,14],[2,7,11,14,16],[2,8,10,11,13],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,15],[3,4,7,12,15],[3,4,10,12,15],[3,5,9,10,14],[3,5,9,10,16],[3,5,9,13,14],[3,5,10,15,16],[3,5,11,15,16],[3,6,8,13,14],[3,7,8,11,15],[3,7,11,15,16],[3,7,12,15,16],[3,9,10,12,16],[3,10,12,15,16],[4,5,6,7,9],[4,5,6,8,9],[4,5,6,8,16],[4,5,7,9,13],[4,5,7,12,13],[4,5,8,9,16],[4,5,11,12,13],[4,6,7,8,9],[4,6,8,14,16],[4,7,8,9,15],[4,7,9,13,15],[4,7,12,13,15],[4,10,11,12,13],[4,10,12,13,15],[5,6,7,9,10],[5,6,8,9,10],[5,6,8,10,16],[5,6,10,15,16],[5,7,9,10,14],[5,7,9,13,14],[5,8,9,10,16],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,10,13,16],[6,8,13,14,16],[6,10,13,15,16],[7,8,9,11,15],[7,9,10,11,14],[7,9,11,14,15],[7,9,13,14,15],[7,11,14,15,16],[7,12,13,15,16],[7,13,14,15,16],[8,9,10,12,16],[8,10,11,12,13],[8,10,12,13,16],[10,12,13,15,16]]},{"critical_index":6,"class":6,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,15],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,14],[8,16],[9,12],[9,16],[10,12],[10,13],[10,15],[10,16],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,8,9,12],[0,1,8,9,15],[0,1,8,11,12],[0,1,8,11,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,6,13,15],[0,2,9,13,15],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,14],[0,3,6,13,14],[0,3,9,10,12],[0,3,9,10,14],[0,3,9,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,12],[0,4,10,11,14],[0,4,11,14,16],[0,5,6,15,16],[0,5,11,15,16],[0,6,13,14,15],[0,6,14,15,16],[0,8,9,10,11],[0,8,9,10,12],[0,8,9,11,15],[0,8,10,11,12],[0,9,10,11,14],[0,9,11,14,15],[0,9,13,14,15],[0,11,14,15,16],[1,2,4,9,15],[1,2,4,9,16],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,14,16],[1,2,6,7,10],[1,2,6,10,15],[1,2,7,10,14],[1,2,7,12,16],[1,2,7,14,16],[1,2,9,12,16],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,13],[1,3,5,11,15],[1,3,5,13,14],[1,3,8,11,13],[1,3,8,11,15],[1,3,8,13,14],[1,4,8,9,15],[1,4,8,9,16],[1,4,8,14,16],[1,5,6,7,10],[1,5,6,10,15],[1,5,7,10,14],[1,5,7,12,13],[1,5,7,13,14],[1,5,11,12,13],[1,7,12,13,14],[1,7,12,14,16],[1,8,9,12,16],[1,8,11,12,13],[1,8,12,13,14],[1,8,12,14,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,13],[2,3,7,8,11],[2,3,7,11,16],[2,3,7,12,16],[2,3,8,11,13],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,13,15],[2,4,10,11,13],[2,4,10,11,14],[2,4,10,13,15],[2,4,11,14,16],[2,6,7,8,11],[2,6,7,10,11],[2,6,8,11,13],[2,6,10,11,13],[2,6,10,13,15],[2,7,10,11,14],[2,7,11,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,15],[3,4,7,12,15],[3,4,10,12,15],[3,5,9,10,14],[3,5,9,10,16],[3,5,9,13,14],[3,5,10,15,16],[3,5,11,15,16],[3,6,8,13,14],[3,7,8,11,15],[3,7,11,15,16],[3,7,12,15,16],[3,9,10,12,16],[3,10,12,15,16],[4,5,6,7,9],[4,5,6,9,16],[4,5,7,9,13],[4,5,7,12,13],[4,5,11,12,13],[4,6,7,8,9],[4,6,8,9,16],[4,6,8,14,16],[4,7,8,9,15],[4,7,9,13,15],[4,7,12,13,15],[4,10,11,12,13],[4,10,12,13,15],[5,6,7,9,10],[5,6,9,10,16],[5,6,10,15,16],[5,7,9,10,14],[5,7,9,13,14],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,9,10,12],[6,8,9,12,16],[6,8,10,11,12],[6,8,11,12,13],[6,8,12,13,14],[6,8,12,14,16],[6,9,10,12,16],[6,10,11,12,13],[6,10,12,13,15],[6,10,12,15,16],[6,12,13,14,15],[6,12,14,15,16],[7,8,9,11,15],[7,9,10,11,14],[7,9,11,14,15],[7,9,13,14,15],[7,11,14,15,16],[7,12,13,14,15],[7,12,14,15,16]]},{"critical_index":7,"class":9,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,15],[0,3,4,10,14],[0,3,4,10,15],[0,3,6,13,14],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,7,12,15],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,14],[1,2,7,12,14],[1,2,9,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,14],[1,5,7,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,16],[2,3,7,12,16],[2,3,8,11,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,10,14,16],[2,7,12,14,16],[2,8,10,11,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,7,8,15,16],[3,7,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,13,15],[4,7,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,13,14],[5,7,12,13,14],[5,8,9,10,13],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,12,14],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,13,16],[7,8,13,15,16],[7,10,13,14,16],[7,12,13,14,16],[7,12,13,15,16]]},{"critical_index":8,"class":10,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,15],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,14],[0,3,4,10,15],[0,3,4,12,15],[0,3,6,13,14],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,14],[1,2,7,12,14],[1,2,9,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,14],[1,5,7,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,8,12,16],[2,7,10,14,16],[2,7,12,14,16],[2,8,10,11,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,12],[3,4,8,12,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,8,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,12,13],[4,8,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,13,14],[5,7,12,13,14],[5,8,9,10,13],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,12,14],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,13,16],[7,8,12,13,16],[7,10,13,14,16],[7,12,13,14,16],[8,12,13,15,16]]},{"critical_index":9,"class":13,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,15],[0,3,4,10,14],[0,3,4,10,15],[0,3,6,13,14],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,7,12,15],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,14],[1,2,7,12,14],[1,2,9,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,14],[1,5,7,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,16],[2,3,7,12,16],[2,3,8,11,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,10,14,16],[2,7,12,14,16],[2,8,10,11,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,7,8,15,16],[3,7,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,13,15],[4,7,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,13,14],[5,7,12,13,14],[5,8,9,10,13],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,14,15],[6,9,14,15,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,13,16],[7,8,13,15,16],[7,10,13,14,16],[7,12,13,14,15],[7,12,14,15,16],[7,13,14,15,16],[9,11,12,14,15],[9,12,14,15,16],[11,12,13,14,15]]},{"critical_index":10,"class":14,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,12],[0,1,8,9,13],[0,1,8,11,12],[0,1,8,11,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,15],[0,3,4,10,14],[0,3,4,10,15],[0,3,6,13,14],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,7,12,15],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,9,11,12],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,14],[1,2,7,12,14],[1,2,9,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,14],[1,5,7,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,12,14],[1,8,11,12,14],[1,8,13,15,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,16],[2,3,7,12,16],[2,3,8,11,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,10,14,16],[2,7,12,14,16],[2,8,10,11,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,7,8,15,16],[3,7,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,13,15],[4,7,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,13,14],[5,7,12,13,14],[5,8,9,10,13],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,12],[6,8,9,12,14],[6,8,11,12,14],[6,9,10,11,15],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,13,16],[7,8,13,15,16],[7,10,13,14,16],[7,12,13,14,16],[7,12,13,15,16]]},{"critical_index":11,"class":17,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,14],[0,3,4,10,15],[0,3,4,12,15],[0,3,6,13,14],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,12],[1,2,9,12,14],[1,2,10,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,12],[1,5,10,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,12],[2,8,10,11,16],[2,8,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,12],[3,4,8,12,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,8,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,9,13],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,8,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,12],[5,8,9,10,13],[5,8,10,12,13],[5,10,12,13,14],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,12,14],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[8,10,12,13,16],[8,12,13,15,16],[10,12,13,14,16]]},{"critical_index":12,"class":18,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[7,15],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,14],[0,3,4,10,15],[0,3,4,12,15],[0,3,6,13,14],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,12],[1,2,9,12,14],[1,2,10,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,12],[1,5,10,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,12],[2,8,10,11,16],[2,8,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,12],[3,4,8,12,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,8,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,9,13],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,8,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,12],[5,8,9,10,13],[5,8,10,12,13],[5,10,12,13,14],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,12,14],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[8,10,12,13,16],[8,12,13,15,16],[10,12,13,14,16]]},{"critical_index":13,"class":22,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,14],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,15],[0,3,4,10,14],[0,3,4,10,15],[0,3,6,13,14],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,7,12,15],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,12],[1,2,9,12,14],[1,2,10,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,12],[1,5,10,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,16],[2,3,7,12,16],[2,3,8,11,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,10,12,16],[2,8,10,11,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,7,8,15,16],[3,7,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,13,15],[4,7,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,12,13],[5,8,9,10,13],[5,10,12,13,14],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,12,14],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,13,16],[7,8,13,15,16],[7,10,12,13,16],[7,12,13,15,16],[10,12,13,14,16]]},{"critical_index":14,"class":25,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,13],[6,14],[6,15],[6,16],[7,14],[8,12],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,15],[0,3,4,10,14],[0,3,4,10,15],[0,3,6,13,14],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,7,12,15],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,12],[1,2,9,12,14],[1,2,10,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,12],[1,5,10,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,16],[2,3,7,12,16],[2,3,8,11,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,10,12,16],[2,8,10,11,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,7,8,15,16],[3,7,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,13,15],[4,7,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,12,13],[5,8,9,10,13],[5,10,12,13,14],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,14,15],[6,9,14,15,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,13,16],[7,8,13,15,16],[7,10,12,13,16],[7,12,13,15,16],[9,11,12,14,15],[9,12,14,15,16],[10,12,13,14,16],[11,12,13,14,15],[12,13,14,15,16]]},{"critical_index":15,"class":26,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,14],[8,12],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,12],[0,1,8,9,13],[0,1,8,11,12],[0,1,8,11,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,15],[0,3,4,10,14],[0,3,4,10,15],[0,3,6,13,14],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,7,12,15],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,9,11,12],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,12],[1,2,9,12,14],[1,2,10,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,12],[1,5,10,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,12,14],[1,8,11,12,14],[1,8,13,15,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,16],[2,3,7,12,16],[2,3,8,11,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,10,12,16],[2,8,10,11,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,7,8,15,16],[3,7,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,13,15],[4,7,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,12,13],[5,8,9,10,13],[5,10,12,13,14],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,12],[6,8,9,12,14],[6,8,11,12,14],[6,9,10,11,15],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,13,16],[7,8,13,15,16],[7,10,12,13,16],[7,12,13,15,16],[10,12,13,14,16]]},{"critical_index":16,"class":28,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[7,14],[7,15],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,14],[0,3,4,10,15],[0,3,4,12,15],[0,3,6,13,14],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,12],[1,2,9,12,14],[1,2,10,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,12],[1,5,10,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,12],[2,8,10,11,16],[2,8,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,12],[3,4,8,12,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,8,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,9,13],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,8,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,12],[5,8,9,10,13],[5,8,10,12,13],[5,10,12,13,14],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,12,14],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[8,10,12,13,16],[8,12,13,15,16],[10,12,13,14,16]]},{"critical_index":17,"class":32,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[7,16],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,14],[0,3,4,10,15],[0,3,4,12,15],[0,3,6,13,14],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,12],[1,2,9,12,14],[1,2,10,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,12],[1,5,10,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,12],[2,8,10,11,16],[2,8,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,12],[3,4,8,12,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,8,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,9,13],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,8,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,12],[5,8,9,10,13],[5,8,10,12,13],[5,10,12,13,14],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,12,14],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[8,10,12,13,16],[8,12,13,15,16],[10,12,13,14,16]]},{"critical_index":18,"class":33,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[7,15],[7,16],[8,14],[9,12],[9,14],[9,15],[9,16],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,14],[0,3,4,10,15],[0,3,4,12,15],[0,3,6,13,14],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,12],[1,2,9,12,14],[1,2,10,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,12],[1,5,10,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,12],[2,8,10,11,16],[2,8,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,12],[3,4,8,12,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,8,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,9,13],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,8,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,12],[5,8,9,10,13],[5,8,10,12,13],[5,10,12,13,14],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,12,14],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[8,10,12,13,16],[8,12,13,15,16],[10,12,13,14,16]]},{"critical_index":19,"class":37,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,14],[9,12],[9,14],[9,15],[9,16],[10,12],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,15],[0,3,4,10,14],[0,3,4,10,15],[0,3,6,13,14],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,7,12,15],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,14],[1,2,7,12,14],[1,2,9,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,14],[1,5,7,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,16],[2,3,7,12,16],[2,3,8,11,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,10,14,16],[2,7,12,14,16],[2,8,10,11,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,7,8,15,16],[3,7,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,13,15],[4,7,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,13,14],[5,7,12,13,14],[5,8,9,10,13],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,12,14],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,13,16],[7,8,13,15,16],[7,10,13,14,16],[7,12,13,14,16],[7,12,13,15,16]]},{"critical_index":20,"class":38,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,15],[8,14],[9,12],[9,14],[9,15],[9,16],[10,12],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,14],[0,3,4,10,15],[0,3,4,12,15],[0,3,6,13,14],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,15],[0,4,10,11,16],[0,4,10,14,16],[0,4,11,12,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,9,10,11,15],[0,9,11,12,15],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,6,13,15],[1,2,7,10,14],[1,2,7,12,14],[1,2,9,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,6,15,16],[1,5,7,10,14],[1,5,7,12,14],[1,5,11,12,14],[1,6,13,15,16],[1,8,9,11,14],[1,8,13,15,16],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,8,12,16],[2,7,10,14,16],[2,7,12,14,16],[2,8,10,11,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,12],[3,4,8,12,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,8,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,12,13],[4,8,12,13,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,13,14],[5,7,12,13,14],[5,8,9,10,13],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,15],[6,9,11,12,14],[6,9,11,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,13,16],[7,8,12,13,16],[7,10,13,14,16],[7,12,13,14,16],[8,12,13,15,16]]},{"critical_index":21,"class":39,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,14],[9,12],[9,14],[9,15],[9,16],[10,12],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,2,13,15],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,5,15,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,15],[0,1,8,15,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,6,13,15],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,14],[0,3,6,13,14],[0,3,9,10,12],[0,3,9,10,13],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,14,16],[0,5,6,15,16],[0,6,13,14,16],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,8,13,15,16],[0,9,10,11,12],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,7,10,14],[1,2,7,12,14],[1,2,9,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,7,10,14],[1,5,7,12,14],[1,5,11,12,14],[1,8,9,11,14],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,16],[2,3,7,12,16],[2,3,8,11,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,10,14,16],[2,7,12,14,16],[2,8,10,11,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,15],[3,4,7,12,15],[3,4,10,12,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,7,8,15,16],[3,7,12,15,16],[3,9,10,12,15],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,13,15],[4,7,12,13,15],[4,10,11,12,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,13,14],[5,7,12,13,14],[5,8,9,10,13],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,10,12,15],[6,9,11,12,14],[6,9,12,14,16],[6,9,12,15,16],[6,10,11,12,15],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,13,16],[7,8,13,15,16],[7,10,13,14,16],[7,12,13,14,16],[7,12,13,15,16]]},{"critical_index":22,"class":40,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,15],[8,14],[9,12],[9,14],[9,15],[9,16],[10,12],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,2,13,15],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,5,15,16],[0,1,8,9,11],[0,1,8,9,13],[0,1,8,11,16],[0,1,8,13,15],[0,1,8,15,16],[0,1,9,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,6,13,15],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,14],[0,3,6,13,14],[0,3,9,10,12],[0,3,9,10,13],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,14,16],[0,5,6,15,16],[0,6,13,14,16],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,10,11,16],[0,8,10,13,16],[0,8,13,15,16],[0,9,10,11,12],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,7,10,14],[1,2,7,12,14],[1,2,9,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,7,10,14],[1,5,7,12,14],[1,5,11,12,14],[1,8,9,11,14],[1,9,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,8,12,16],[2,7,10,14,16],[2,7,12,14,16],[2,8,10,11,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,12],[3,4,8,12,15],[3,4,10,12,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,8,12,15,16],[3,9,10,12,15],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,12,13],[4,8,12,13,15],[4,10,11,12,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,13,14],[5,7,12,13,14],[5,8,9,10,13],[5,11,12,13,14],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,10,12,15],[6,9,11,12,14],[6,9,12,14,16],[6,9,12,15,16],[6,10,11,12,15],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,13,16],[7,8,12,13,16],[7,10,13,14,16],[7,12,13,14,16],[8,12,13,15,16]]},{"critical_index":23,"class":41,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[9,12],[9,14],[9,15],[9,16],[10,12],[10,15],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,9,12],[0,1,2,9,13],[0,1,2,13,15],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,5,15,16],[0,1,8,9,12],[0,1,8,9,13],[0,1,8,11,12],[0,1,8,11,16],[0,1,8,13,15],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,6,13,15],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,14],[0,3,6,13,14],[0,3,9,10,12],[0,3,9,10,13],[0,3,10,13,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,14,16],[0,5,6,15,16],[0,6,13,14,16],[0,6,13,15,16],[0,8,9,10,12],[0,8,9,10,13],[0,8,10,11,12],[0,8,10,11,16],[0,8,10,13,16],[0,8,13,15,16],[0,10,13,14,16],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,15],[1,2,4,13,15],[1,2,6,7,10],[1,2,6,10,15],[1,2,7,10,14],[1,2,7,12,14],[1,2,9,12,14],[1,3,4,8,14],[1,3,4,8,15],[1,3,4,10,14],[1,3,4,10,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,15,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,13,15],[1,5,6,7,10],[1,5,6,10,15],[1,5,7,10,14],[1,5,7,12,14],[1,5,11,12,14],[1,8,9,12,14],[1,8,11,12,14],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,16],[2,3,7,12,16],[2,3,8,11,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,15],[2,4,10,11,16],[2,4,10,14,16],[2,4,11,13,15],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,15],[2,6,11,13,15],[2,7,8,10,16],[2,7,10,14,16],[2,7,12,14,16],[2,8,10,11,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,15],[3,4,7,12,15],[3,4,10,12,15],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,15,16],[3,5,10,13,14],[3,5,11,13,14],[3,6,8,11,14],[3,6,11,13,14],[3,7,8,15,16],[3,7,12,15,16],[3,9,10,12,15],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,7,8,13,15],[4,7,12,13,15],[4,10,11,12,15],[4,11,12,13,15],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,15],[5,6,9,15,16],[5,7,8,10,13],[5,7,10,13,14],[5,7,12,13,14],[5,8,9,10,13],[5,11,12,13,14],[6,8,9,10,12],[6,8,9,12,14],[6,8,10,11,12],[6,8,11,12,14],[6,9,10,12,15],[6,9,12,14,16],[6,9,12,15,16],[6,10,11,12,15],[6,11,12,13,14],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,13,16],[7,8,13,15,16],[7,10,13,14,16],[7,12,13,14,16],[7,12,13,15,16]]},{"critical_index":24,"class":42,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,12],[1,13],[1,16],[2,4],[2,5],[2,9],[2,13],[3,5],[3,9],[3,10],[3,13],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,14],[9,12],[9,14],[9,16],[10,12],[10,13],[10,16],[11,12],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,14],[0,1,2,9,13],[0,1,2,9,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,13],[0,1,8,9,14],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,7,12,14],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,13,15],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,13,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,9,13,15],[0,8,10,11,15],[0,8,11,15,16],[0,8,13,15,16],[0,9,10,11,12],[0,9,11,12,14],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,13],[1,2,4,10,15],[1,2,4,14,15],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,15],[1,2,7,14,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,15],[1,3,4,14,15],[1,3,5,10,15],[1,3,5,10,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,10,12,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,12,13],[1,4,10,12,13],[1,5,6,7,10],[1,5,6,10,16],[1,5,7,10,15],[1,5,7,14,15],[1,6,10,12,13],[1,6,10,12,16],[1,6,12,13,16],[1,8,12,13,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,11,15,16],[2,4,14,15,16],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,13],[2,7,8,10,15],[2,7,8,12,16],[2,7,8,15,16],[2,7,12,14,15],[2,7,12,15,16],[2,8,10,11,15],[2,8,11,15,16],[2,9,12,14,16],[2,12,14,15,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,5,9,10,15],[3,5,9,10,16],[3,5,9,13,15],[3,5,11,13,14],[3,5,13,14,15],[3,6,8,11,14],[3,6,11,13,14],[3,6,13,14,15],[3,9,10,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,7,8,12,13],[4,10,11,12,13],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,16],[5,7,8,10,15],[5,7,8,13,15],[5,7,12,13,15],[5,7,12,14,15],[5,8,9,10,15],[5,8,9,13,15],[5,11,12,13,14],[5,12,13,14,15],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,10,12,16],[6,9,11,12,14],[6,9,12,14,16],[6,10,11,12,13],[6,11,12,13,14],[6,12,13,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,12,13,16],[7,8,13,15,16],[7,12,13,15,16]]},{"critical_index":25,"class":43,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,12],[1,13],[1,16],[2,4],[2,5],[2,9],[2,13],[3,5],[3,9],[3,10],[3,13],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,16],[8,14],[9,12],[9,14],[9,16],[10,12],[10,13],[10,16],[11,12],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,14],[0,1,2,9,13],[0,1,2,9,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,13],[0,1,8,9,14],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,7,12,14],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,13,15],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,13,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,9,13,15],[0,8,10,11,15],[0,8,11,15,16],[0,8,13,15,16],[0,9,10,11,12],[0,9,11,12,14],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,13],[1,2,4,10,15],[1,2,4,14,15],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,15],[1,2,7,14,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,15],[1,3,4,14,15],[1,3,5,10,15],[1,3,5,10,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,10,12,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,12,13],[1,4,10,12,13],[1,5,6,7,10],[1,5,6,10,16],[1,5,7,10,15],[1,5,7,14,15],[1,6,10,12,13],[1,6,10,12,16],[1,6,12,13,16],[1,8,12,13,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,11,15,16],[2,4,14,15,16],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,13],[2,7,8,10,15],[2,7,8,12,15],[2,7,12,14,15],[2,8,10,11,15],[2,8,11,15,16],[2,8,12,15,16],[2,9,12,14,16],[2,12,14,15,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,5,9,10,15],[3,5,9,10,16],[3,5,9,13,15],[3,5,11,13,14],[3,5,13,14,15],[3,6,8,11,14],[3,6,11,13,14],[3,6,13,14,15],[3,9,10,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,9,13],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,11,12,13],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,16],[5,7,8,10,15],[5,7,8,12,15],[5,7,12,14,15],[5,8,9,10,15],[5,8,9,13,15],[5,8,12,13,15],[5,11,12,13,14],[5,12,13,14,15],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,10,12,16],[6,9,11,12,14],[6,9,12,14,16],[6,10,11,12,13],[6,11,12,13,14],[6,12,13,14,15],[6,12,13,15,16],[6,12,14,15,16],[8,12,13,15,16]]},{"critical_index":26,"class":44,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,12],[1,13],[1,16],[2,4],[2,5],[2,9],[2,13],[3,5],[3,9],[3,10],[3,13],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[7,16],[8,14],[9,12],[9,14],[9,16],[10,12],[10,13],[10,14],[10,16],[11,12],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,14],[0,1,2,9,13],[0,1,2,9,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,13],[0,1,8,9,14],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,7,12,14],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,13,15],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,13,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,6,13,15,16],[0,8,9,10,14],[0,8,9,10,15],[0,8,9,13,15],[0,8,10,11,14],[0,8,10,11,15],[0,8,11,15,16],[0,8,13,15,16],[0,9,10,12,14],[0,10,11,12,14],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,13],[1,2,4,10,15],[1,2,4,14,15],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,15],[1,2,7,14,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,15],[1,3,4,14,15],[1,3,5,10,15],[1,3,5,10,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,10,12,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,12,13],[1,4,10,12,13],[1,5,6,7,10],[1,5,6,10,16],[1,5,7,10,15],[1,5,7,14,15],[1,6,10,13,16],[1,8,12,13,16],[1,10,12,13,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,11,15,16],[2,4,14,15,16],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,13],[2,7,8,10,15],[2,7,8,12,15],[2,7,12,14,15],[2,8,10,11,15],[2,8,11,15,16],[2,8,12,15,16],[2,9,12,14,16],[2,12,14,15,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,5,9,10,15],[3,5,9,10,16],[3,5,9,13,15],[3,5,11,13,14],[3,5,13,14,15],[3,6,8,11,14],[3,6,11,13,14],[3,6,13,14,15],[3,9,10,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,9,13],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,11,12,13],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,16],[5,7,8,10,15],[5,7,8,12,15],[5,7,12,14,15],[5,8,9,10,15],[5,8,9,13,15],[5,8,12,13,15],[5,11,12,13,14],[5,12,13,14,15],[6,8,9,10,14],[6,8,10,11,14],[6,9,10,14,16],[6,10,11,13,14],[6,10,13,14,16],[6,13,14,15,16],[8,12,13,15,16],[9,10,12,14,16],[10,11,12,13,14],[10,12,13,14,16],[12,13,14,15,16]]},{"critical_index":27,"class":45,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,12],[1,13],[1,16],[2,4],[2,5],[2,9],[2,13],[3,5],[3,9],[3,10],[3,13],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,14],[9,12],[9,14],[9,16],[10,12],[10,13],[10,14],[10,16],[11,12],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,14],[0,1,2,9,13],[0,1,2,9,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,13],[0,1,8,9,14],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,7,12,14],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,13,15],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,13,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,9,13,15],[0,8,10,11,15],[0,8,11,15,16],[0,8,13,15,16],[0,9,10,11,12],[0,9,11,12,14],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,13],[1,2,4,10,15],[1,2,4,14,15],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,15],[1,2,7,14,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,15],[1,3,4,14,15],[1,3,5,10,15],[1,3,5,10,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,10,12,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,12,13],[1,4,10,12,13],[1,5,6,7,10],[1,5,6,10,16],[1,5,7,10,15],[1,5,7,14,15],[1,6,10,12,13],[1,6,10,12,16],[1,6,12,13,16],[1,8,12,13,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,11,15,16],[2,4,14,15,16],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,13],[2,7,8,10,15],[2,7,8,12,16],[2,7,8,15,16],[2,7,12,14,15],[2,7,12,15,16],[2,8,10,11,15],[2,8,11,15,16],[2,9,12,14,16],[2,12,14,15,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,5,9,10,15],[3,5,9,10,16],[3,5,9,13,15],[3,5,11,13,14],[3,5,13,14,15],[3,6,8,11,14],[3,6,11,13,14],[3,6,13,14,15],[3,9,10,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,8,9,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,7,8,12,13],[4,10,11,12,13],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,16],[5,7,8,10,15],[5,7,8,13,15],[5,7,12,13,15],[5,7,12,14,15],[5,8,9,10,15],[5,8,9,13,15],[5,11,12,13,14],[5,12,13,14,15],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,10,12,16],[6,9,11,12,14],[6,9,12,14,16],[6,10,11,12,13],[6,11,12,13,14],[6,12,13,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,12,13,16],[7,8,13,15,16],[7,12,13,15,16]]},{"critical_index":28,"class":46,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,12],[1,13],[1,16],[2,4],[2,5],[2,9],[2,13],[3,5],[3,9],[3,10],[3,13],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,16],[8,14],[9,12],[9,14],[9,16],[10,12],[10,13],[10,14],[10,16],[11,12],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,14],[0,1,2,9,13],[0,1,2,9,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,13],[0,1,8,9,14],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,7,12,14],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,13,15],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,13,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,9,13,15],[0,8,10,11,15],[0,8,11,15,16],[0,8,13,15,16],[0,9,10,11,12],[0,9,11,12,14],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,13],[1,2,4,10,15],[1,2,4,14,15],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,15],[1,2,7,14,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,15],[1,3,4,14,15],[1,3,5,10,15],[1,3,5,10,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,10,12,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,12,13],[1,4,10,12,13],[1,5,6,7,10],[1,5,6,10,16],[1,5,7,10,15],[1,5,7,14,15],[1,6,10,12,13],[1,6,10,12,16],[1,6,12,13,16],[1,8,12,13,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,11,15,16],[2,4,14,15,16],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,13],[2,7,8,10,15],[2,7,8,12,15],[2,7,12,14,15],[2,8,10,11,15],[2,8,11,15,16],[2,8,12,15,16],[2,9,12,14,16],[2,12,14,15,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,5,9,10,15],[3,5,9,10,16],[3,5,9,13,15],[3,5,11,13,14],[3,5,13,14,15],[3,6,8,11,14],[3,6,11,13,14],[3,6,13,14,15],[3,9,10,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,9,13],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,11,12,13],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,16],[5,7,8,10,15],[5,7,8,12,15],[5,7,12,14,15],[5,8,9,10,15],[5,8,9,13,15],[5,8,12,13,15],[5,11,12,13,14],[5,12,13,14,15],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,10,12,16],[6,9,11,12,14],[6,9,12,14,16],[6,10,11,12,13],[6,11,12,13,14],[6,12,13,14,15],[6,12,13,15,16],[6,12,14,15,16],[8,12,13,15,16]]},{"critical_index":29,"class":47,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,12],[1,13],[1,16],[2,4],[2,5],[2,9],[2,13],[3,5],[3,9],[3,10],[3,13],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[7,16],[8,14],[9,12],[9,14],[9,16],[10,12],[10,13],[10,14],[10,16],[11,12],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,14],[0,1,2,9,13],[0,1,2,9,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,9,13],[0,1,8,9,14],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,7,12,14],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,13,15],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,13,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,9,13,15],[0,8,10,11,15],[0,8,11,15,16],[0,8,13,15,16],[0,9,10,11,12],[0,9,11,12,14],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,13],[1,2,4,10,15],[1,2,4,14,15],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,15],[1,2,7,14,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,15],[1,3,4,14,15],[1,3,5,10,15],[1,3,5,10,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,10,12,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,12,13],[1,4,10,12,13],[1,5,6,7,10],[1,5,6,10,16],[1,5,7,10,15],[1,5,7,14,15],[1,6,10,12,13],[1,6,10,12,16],[1,6,12,13,16],[1,8,12,13,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,11,15,16],[2,4,14,15,16],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,13],[2,7,8,10,15],[2,7,8,12,15],[2,7,12,14,15],[2,8,10,11,15],[2,8,11,15,16],[2,8,12,15,16],[2,9,12,14,16],[2,12,14,15,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,5,9,10,15],[3,5,9,10,16],[3,5,9,13,15],[3,5,11,13,14],[3,5,13,14,15],[3,6,8,11,14],[3,6,11,13,14],[3,6,13,14,15],[3,9,10,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,9,13],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,11,12,13],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,16],[5,7,8,10,15],[5,7,8,12,15],[5,7,12,14,15],[5,8,9,10,15],[5,8,9,13,15],[5,8,12,13,15],[5,11,12,13,14],[5,12,13,14,15],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,10,12,16],[6,9,11,12,14],[6,9,12,14,16],[6,10,11,12,13],[6,11,12,13,14],[6,12,13,14,15],[6,12,13,15,16],[6,12,14,15,16],[8,12,13,15,16]]},{"critical_index":30,"class":48,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,15],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,9],[2,13],[3,5],[3,9],[3,10],[3,13],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,16],[8,14],[9,12],[9,14],[9,16],[10,12],[10,13],[10,16],[11,12],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,14],[0,1,2,9,13],[0,1,2,9,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,13,15],[0,1,6,15,16],[0,1,8,9,13],[0,1,8,9,14],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,13,15],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,13],[0,2,7,12,14],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,13,15],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,13,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,9,13,15],[0,8,10,11,15],[0,8,11,15,16],[0,9,10,11,12],[0,9,11,12,14],[1,2,4,9,13],[1,2,4,9,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,14],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,14],[1,3,5,10,14],[1,3,5,10,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,10,12,16],[1,4,8,9,13],[1,4,8,9,14],[1,4,8,12,13],[1,4,10,12,13],[1,5,6,7,10],[1,5,6,10,16],[1,5,7,10,14],[1,6,10,12,13],[1,6,10,12,16],[1,6,12,13,15],[1,6,12,15,16],[1,8,12,13,15],[1,8,12,15,16],[2,3,5,9,13],[2,3,5,9,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,6,7,8],[2,3,6,8,11],[2,3,6,11,13],[2,3,7,8,12],[2,3,8,11,16],[2,3,8,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,10,14,15],[2,4,11,15,16],[2,4,14,15,16],[2,6,7,8,10],[2,6,8,10,11],[2,6,10,11,13],[2,7,8,10,15],[2,7,8,12,15],[2,7,10,14,15],[2,7,12,14,15],[2,8,10,11,15],[2,8,11,15,16],[2,8,12,15,16],[2,9,12,14,16],[2,12,14,15,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,10,14,15],[3,5,9,10,15],[3,5,9,10,16],[3,5,9,13,15],[3,5,10,14,15],[3,5,11,13,14],[3,5,13,14,15],[3,6,8,11,14],[3,6,11,13,14],[3,6,13,14,15],[3,9,10,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,9,13],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,11,12,13],[5,6,7,8,10],[5,6,8,9,10],[5,6,9,10,16],[5,7,8,10,15],[5,7,8,12,15],[5,7,10,14,15],[5,7,12,14,15],[5,8,9,10,15],[5,8,9,13,15],[5,8,12,13,15],[5,11,12,13,14],[5,12,13,14,15],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,10,12,16],[6,9,11,12,14],[6,9,12,14,16],[6,10,11,12,13],[6,11,12,13,14],[6,12,13,14,15],[6,12,14,15,16]]},{"critical_index":31,"class":49,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,14],[2,4],[2,5],[2,9],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[3,16],[4,10],[4,11],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,15],[8,16],[9,15],[10,12],[10,14],[10,15],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,9,14],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,8,9,14],[0,1,8,9,15],[0,1,8,11,12],[0,1,8,11,14],[0,1,8,12,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,13,14],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,16],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,16],[0,3,6,13,16],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,10,12,15],[0,3,10,13,16],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,10,11,12],[0,4,10,11,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,12],[0,8,10,12,15],[0,9,10,11,16],[0,9,10,13,16],[0,9,11,14,16],[0,9,13,14,16],[1,2,4,9,14],[1,2,4,9,15],[1,2,4,10,14],[1,2,4,10,16],[1,2,4,15,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,15,16],[1,3,4,8,14],[1,3,4,8,16],[1,3,4,10,14],[1,3,4,10,16],[1,3,5,10,13],[1,3,5,10,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,13,16],[1,3,10,13,16],[1,4,8,9,14],[1,4,8,9,15],[1,4,8,15,16],[1,5,6,7,10],[1,5,6,10,14],[1,5,7,10,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,10,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,11,12,13],[1,8,12,13,16],[1,8,12,15,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,15],[2,3,6,7,8],[2,3,6,8,13],[2,3,7,8,11],[2,3,7,11,15],[2,3,8,11,13],[2,4,5,9,13],[2,4,5,9,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,12,13],[2,4,5,15,16],[2,4,9,13,14],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,12,14],[2,4,12,13,14],[2,5,11,12,13],[2,5,11,15,16],[2,6,7,8,11],[2,6,7,10,11],[2,6,8,10,11],[2,6,8,10,12],[2,6,8,12,13],[2,6,10,12,14],[2,6,12,13,14],[2,7,10,11,16],[2,7,11,15,16],[2,8,10,11,12],[2,8,11,12,13],[3,4,6,7,8],[3,4,6,8,16],[3,4,7,8,14],[3,4,7,12,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,8,13,16],[3,7,8,11,14],[3,7,11,14,15],[3,7,12,14,15],[3,10,12,14,15],[4,5,6,7,9],[4,5,6,8,9],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,9,13],[4,5,7,12,13],[4,5,8,9,15],[4,6,7,8,9],[4,6,8,15,16],[4,7,8,9,14],[4,7,9,13,14],[4,7,12,13,14],[5,6,7,9,10],[5,6,8,9,10],[5,6,8,10,15],[5,6,10,14,15],[5,6,14,15,16],[5,7,9,10,13],[5,8,9,10,15],[5,11,14,15,16],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,10,12,15],[6,8,12,13,16],[6,8,12,15,16],[6,10,12,14,15],[6,12,13,14,16],[6,12,14,15,16],[7,8,9,11,14],[7,9,10,11,16],[7,9,10,13,16],[7,9,11,14,16],[7,9,13,14,16],[7,11,14,15,16],[7,12,13,14,16],[7,12,14,15,16]]},{"critical_index":32,"class":50,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,14],[2,4],[2,5],[2,9],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[4,10],[4,11],[4,13],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,15],[9,15],[10,12],[10,14],[10,15],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,9,14],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,8,9,14],[0,1,8,9,15],[0,1,8,11,12],[0,1,8,11,14],[0,1,8,12,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,13,14],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,13],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,13],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,10,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,13,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,13,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,8,9,10,15],[0,8,9,10,16],[0,8,9,14,16],[0,8,10,11,12],[0,8,10,11,16],[0,8,10,12,15],[0,8,11,14,16],[0,9,10,13,16],[0,9,13,14,16],[1,2,4,9,14],[1,2,4,9,15],[1,2,4,10,14],[1,2,4,10,16],[1,2,4,15,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,15,16],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,10,13],[1,3,5,10,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,4,8,9,14],[1,4,8,9,15],[1,4,8,13,15],[1,4,10,13,16],[1,4,13,15,16],[1,5,6,7,10],[1,5,6,10,14],[1,5,7,10,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,10,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,11,12,13],[1,8,12,13,15],[1,12,13,15,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,16],[2,3,5,15,16],[2,3,6,7,8],[2,3,6,8,13],[2,3,7,8,16],[2,3,7,15,16],[2,3,8,11,13],[2,3,8,11,16],[2,4,5,9,12],[2,4,5,9,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,9,12,14],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,12,14],[2,5,9,12,13],[2,5,11,12,13],[2,6,7,8,10],[2,6,8,10,12],[2,6,8,12,13],[2,6,10,12,14],[2,6,12,13,14],[2,7,8,10,16],[2,8,10,11,12],[2,8,10,11,16],[2,8,11,12,13],[2,9,12,13,14],[3,4,6,7,8],[3,4,6,8,13],[3,4,7,8,14],[3,4,7,12,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,16],[3,5,14,15,16],[3,7,8,14,16],[3,7,12,14,16],[3,7,12,15,16],[3,8,11,14,16],[3,10,12,14,15],[3,12,14,15,16],[4,5,6,7,8],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,8,9],[4,5,7,9,12],[4,5,8,9,15],[4,6,8,13,15],[4,6,13,15,16],[4,7,8,9,14],[4,7,9,12,14],[5,6,7,8,10],[5,6,8,10,15],[5,6,10,14,15],[5,6,14,15,16],[5,7,8,9,10],[5,7,9,10,13],[5,7,9,12,13],[5,8,9,10,15],[6,8,10,12,15],[6,8,12,13,15],[6,10,12,14,15],[6,12,13,14,16],[6,12,13,15,16],[6,12,14,15,16],[7,8,9,10,16],[7,8,9,14,16],[7,9,10,13,16],[7,9,12,13,14],[7,9,13,14,16],[7,12,13,14,16]]},{"critical_index":33,"class":51,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,14],[2,4],[2,5],[2,9],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[4,10],[4,11],[4,13],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,15],[8,16],[9,15],[10,12],[10,14],[10,15],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,9,14],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,8,9,14],[0,1,8,9,15],[0,1,8,11,12],[0,1,8,11,14],[0,1,8,12,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,13,14],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,13],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,13],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,10,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,13,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,13,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,12],[0,8,10,12,15],[0,9,10,11,16],[0,9,10,13,16],[0,9,11,14,16],[0,9,13,14,16],[1,2,4,9,14],[1,2,4,9,15],[1,2,4,10,14],[1,2,4,10,16],[1,2,4,15,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,15,16],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,10,13],[1,3,5,10,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,4,8,9,14],[1,4,8,9,15],[1,4,8,13,16],[1,4,8,15,16],[1,4,10,13,16],[1,5,6,7,10],[1,5,6,10,14],[1,5,7,10,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,10,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,11,12,13],[1,8,12,13,16],[1,8,12,15,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,16],[2,3,5,15,16],[2,3,6,7,8],[2,3,6,8,13],[2,3,7,8,11],[2,3,7,11,16],[2,3,7,15,16],[2,3,8,11,13],[2,4,5,9,12],[2,4,5,9,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,9,12,14],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,12,14],[2,5,9,12,13],[2,5,11,12,13],[2,6,7,8,11],[2,6,7,10,11],[2,6,8,10,11],[2,6,8,10,12],[2,6,8,12,13],[2,6,10,12,14],[2,6,12,13,14],[2,7,10,11,16],[2,8,10,11,12],[2,8,11,12,13],[2,9,12,13,14],[3,4,6,7,8],[3,4,6,8,13],[3,4,7,8,14],[3,4,7,12,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,16],[3,5,14,15,16],[3,7,8,11,14],[3,7,11,14,16],[3,7,12,14,16],[3,7,12,15,16],[3,10,12,14,15],[3,12,14,15,16],[4,5,6,7,9],[4,5,6,8,9],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,9,12],[4,5,8,9,15],[4,6,7,8,9],[4,6,8,13,16],[4,6,8,15,16],[4,7,8,9,14],[4,7,9,12,14],[5,6,7,9,10],[5,6,8,9,10],[5,6,8,10,15],[5,6,10,14,15],[5,6,14,15,16],[5,7,9,10,13],[5,7,9,12,13],[5,8,9,10,15],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,10,12,15],[6,8,12,13,16],[6,8,12,15,16],[6,10,12,14,15],[6,12,13,14,16],[6,12,14,15,16],[7,8,9,11,14],[7,9,10,11,16],[7,9,10,13,16],[7,9,11,14,16],[7,9,12,13,14],[7,9,13,14,16],[7,12,13,14,16]]},{"critical_index":34,"class":52,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,14],[2,4],[2,5],[2,9],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[4,10],[4,11],[4,13],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[8,16],[9,15],[10,12],[10,14],[10,15],[11,12],[11,13],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,9,14],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,8,9,14],[0,1,8,9,15],[0,1,8,11,14],[0,1,8,11,15],[0,1,11,12,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,13,14],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,13],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,13],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,10,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,13,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,13,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,15],[0,9,10,11,16],[0,9,10,13,16],[0,9,11,14,16],[0,9,13,14,16],[0,10,11,12,15],[1,2,4,9,14],[1,2,4,9,15],[1,2,4,10,14],[1,2,4,10,16],[1,2,4,15,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,15,16],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,10,13],[1,3,5,10,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,4,8,9,14],[1,4,8,9,15],[1,4,8,13,15],[1,4,10,13,16],[1,4,13,15,16],[1,5,6,7,10],[1,5,6,10,14],[1,5,7,10,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,10,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,11,13,15],[1,11,12,13,15],[1,12,13,15,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,16],[2,3,5,15,16],[2,3,6,7,8],[2,3,6,8,13],[2,3,7,8,11],[2,3,7,11,16],[2,3,7,15,16],[2,3,8,11,13],[2,4,5,9,12],[2,4,5,9,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,9,12,14],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,12,14],[2,5,9,12,13],[2,5,11,12,13],[2,6,7,8,11],[2,6,7,10,11],[2,6,8,11,13],[2,6,10,11,12],[2,6,10,12,14],[2,6,11,12,13],[2,6,12,13,14],[2,7,10,11,16],[2,9,12,13,14],[3,4,6,7,8],[3,4,6,8,13],[3,4,7,8,14],[3,4,7,12,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,16],[3,5,14,15,16],[3,7,8,11,14],[3,7,11,14,16],[3,7,12,14,16],[3,7,12,15,16],[3,10,12,14,15],[3,12,14,15,16],[4,5,6,7,9],[4,5,6,8,9],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,9,12],[4,5,8,9,15],[4,6,7,8,9],[4,6,8,13,15],[4,6,13,15,16],[4,7,8,9,14],[4,7,9,12,14],[5,6,7,9,10],[5,6,8,9,10],[5,6,8,10,15],[5,6,10,14,15],[5,6,14,15,16],[5,7,9,10,13],[5,7,9,12,13],[5,8,9,10,15],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,10,11,15],[6,8,11,13,15],[6,10,11,12,15],[6,10,12,14,15],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[6,12,14,15,16],[7,8,9,11,14],[7,9,10,11,16],[7,9,10,13,16],[7,9,11,14,16],[7,9,12,13,14],[7,9,13,14,16],[7,12,13,14,16]]},{"critical_index":35,"class":53,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,14],[2,4],[2,5],[2,9],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[4,10],[4,11],[4,13],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,14],[8,13],[8,15],[9,15],[10,12],[10,14],[10,15],[11,12],[11,13],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,9,14],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,8,9,14],[0,1,8,9,15],[0,1,8,11,14],[0,1,8,11,15],[0,1,11,12,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,13,14],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,13],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,13],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,10,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,13,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,13,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,8,9,10,15],[0,8,9,10,16],[0,8,9,14,16],[0,8,10,11,15],[0,8,10,11,16],[0,8,11,14,16],[0,9,10,13,16],[0,9,13,14,16],[0,10,11,12,15],[1,2,4,9,14],[1,2,4,9,15],[1,2,4,10,14],[1,2,4,10,16],[1,2,4,15,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,15,16],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,10,13],[1,3,5,10,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,4,8,9,14],[1,4,8,9,15],[1,4,8,13,15],[1,4,10,13,16],[1,4,13,15,16],[1,5,6,7,10],[1,5,6,10,14],[1,5,7,10,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,10,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,11,13,15],[1,11,12,13,15],[1,12,13,15,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,16],[2,3,5,15,16],[2,3,6,7,8],[2,3,6,8,13],[2,3,7,8,16],[2,3,7,15,16],[2,3,8,11,13],[2,3,8,11,16],[2,4,5,9,12],[2,4,5,9,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,9,12,14],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,12,14],[2,5,9,12,13],[2,5,11,12,13],[2,6,7,8,10],[2,6,8,10,11],[2,6,8,11,13],[2,6,10,11,12],[2,6,10,12,14],[2,6,11,12,13],[2,6,12,13,14],[2,7,8,10,16],[2,8,10,11,16],[2,9,12,13,14],[3,4,6,7,8],[3,4,6,8,13],[3,4,7,8,12],[3,4,8,12,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,16],[3,5,14,15,16],[3,7,8,12,16],[3,7,12,15,16],[3,8,11,14,16],[3,8,12,14,16],[3,10,12,14,15],[3,12,14,15,16],[4,5,6,7,8],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,8,9],[4,5,7,9,12],[4,5,8,9,15],[4,6,8,13,15],[4,6,13,15,16],[4,7,8,9,12],[4,8,9,12,14],[5,6,7,8,10],[5,6,8,10,15],[5,6,10,14,15],[5,6,14,15,16],[5,7,8,9,10],[5,7,9,10,13],[5,7,9,12,13],[5,8,9,10,15],[6,8,10,11,15],[6,8,11,13,15],[6,10,11,12,15],[6,10,12,14,15],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[6,12,14,15,16],[7,8,9,10,16],[7,8,9,12,16],[7,9,10,13,16],[7,9,12,13,16],[8,9,12,14,16],[9,12,13,14,16]]},{"critical_index":36,"class":54,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,14],[2,4],[2,5],[2,9],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[4,10],[4,11],[4,13],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,15],[9,15],[10,12],[10,14],[10,15],[11,12],[11,13],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,9,14],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,8,9,14],[0,1,8,9,15],[0,1,8,11,12],[0,1,8,11,14],[0,1,8,12,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,13,14],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,13],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,13],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,10,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,13,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,13,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,8,9,10,15],[0,8,9,10,16],[0,8,9,14,16],[0,8,10,11,12],[0,8,10,11,16],[0,8,10,12,15],[0,8,11,14,16],[0,9,10,13,16],[0,9,13,14,16],[1,2,4,9,14],[1,2,4,9,15],[1,2,4,10,14],[1,2,4,10,16],[1,2,4,15,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,15,16],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,10,13],[1,3,5,10,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,4,8,9,14],[1,4,8,9,15],[1,4,8,13,15],[1,4,10,13,16],[1,4,13,15,16],[1,5,6,7,10],[1,5,6,10,14],[1,5,7,10,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,10,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,11,12,13],[1,8,12,13,15],[1,12,13,15,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,16],[2,3,5,15,16],[2,3,6,7,8],[2,3,6,8,13],[2,3,7,8,16],[2,3,7,15,16],[2,3,8,11,13],[2,3,8,11,16],[2,4,5,9,12],[2,4,5,9,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,9,12,14],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,12,14],[2,5,9,12,13],[2,5,11,12,13],[2,6,7,8,10],[2,6,8,10,12],[2,6,8,12,13],[2,6,10,12,14],[2,6,12,13,14],[2,7,8,10,16],[2,8,10,11,12],[2,8,10,11,16],[2,8,11,12,13],[2,9,12,13,14],[3,4,6,7,8],[3,4,6,8,13],[3,4,7,8,14],[3,4,7,12,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,16],[3,5,14,15,16],[3,7,8,14,16],[3,7,12,14,16],[3,7,12,15,16],[3,8,11,14,16],[3,10,12,14,15],[3,12,14,15,16],[4,5,6,7,8],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,8,9],[4,5,7,9,12],[4,5,8,9,15],[4,6,8,13,15],[4,6,13,15,16],[4,7,8,9,14],[4,7,9,12,14],[5,6,7,8,10],[5,6,8,10,15],[5,6,10,14,15],[5,6,14,15,16],[5,7,8,9,10],[5,7,9,10,13],[5,7,9,12,13],[5,8,9,10,15],[6,8,10,12,15],[6,8,12,13,15],[6,10,12,14,15],[6,12,13,14,16],[6,12,13,15,16],[6,12,14,15,16],[7,8,9,10,16],[7,8,9,14,16],[7,9,10,13,16],[7,9,12,13,14],[7,9,13,14,16],[7,12,13,14,16]]},{"critical_index":37,"class":55,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,14],[2,4],[2,5],[2,9],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[3,16],[4,10],[4,11],[4,13],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,15],[9,15],[10,12],[10,14],[10,15],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,9,14],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,8,9,14],[0,1,8,9,15],[0,1,8,11,12],[0,1,8,11,14],[0,1,8,12,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,13,14],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,13],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,16],[0,3,4,13,16],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,10,12,15],[0,3,10,13,16],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,13,16],[0,4,10,11,12],[0,4,10,11,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,8,9,10,15],[0,8,9,10,16],[0,8,9,14,16],[0,8,10,11,12],[0,8,10,11,16],[0,8,10,12,15],[0,8,11,14,16],[0,9,10,13,16],[0,9,13,14,16],[1,2,4,9,14],[1,2,4,9,15],[1,2,4,10,14],[1,2,4,10,16],[1,2,4,15,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,15,16],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,14],[1,3,4,10,16],[1,3,4,13,16],[1,3,5,10,13],[1,3,5,10,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,3,10,13,16],[1,4,8,9,14],[1,4,8,9,15],[1,4,8,13,15],[1,4,13,15,16],[1,5,6,7,10],[1,5,6,10,14],[1,5,7,10,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,10,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,11,12,13],[1,8,12,13,15],[1,12,13,15,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,15],[2,3,6,7,8],[2,3,6,8,13],[2,3,7,8,11],[2,3,7,11,15],[2,3,8,11,13],[2,4,5,9,12],[2,4,5,9,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,9,12,14],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,12,14],[2,5,9,12,13],[2,5,11,12,13],[2,5,11,15,16],[2,6,7,8,10],[2,6,8,10,12],[2,6,8,12,13],[2,6,10,12,14],[2,6,12,13,14],[2,7,8,10,16],[2,7,8,11,16],[2,7,11,15,16],[2,8,10,11,12],[2,8,10,11,16],[2,8,11,12,13],[2,9,12,13,14],[3,4,6,7,8],[3,4,6,8,13],[3,4,7,8,14],[3,4,7,12,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,7,8,11,14],[3,7,11,14,15],[3,7,12,14,15],[3,10,12,14,15],[4,5,6,7,8],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,8,9],[4,5,7,9,12],[4,5,8,9,15],[4,6,8,13,15],[4,6,13,15,16],[4,7,8,9,14],[4,7,9,12,14],[5,6,7,8,10],[5,6,8,10,15],[5,6,10,14,15],[5,6,14,15,16],[5,7,8,9,10],[5,7,9,10,13],[5,7,9,12,13],[5,8,9,10,15],[5,11,14,15,16],[6,8,10,12,15],[6,8,12,13,15],[6,10,12,14,15],[6,12,13,14,16],[6,12,13,15,16],[6,12,14,15,16],[7,8,9,10,16],[7,8,9,14,16],[7,8,11,14,16],[7,9,10,13,16],[7,9,12,13,14],[7,9,13,14,16],[7,11,14,15,16],[7,12,13,14,16],[7,12,14,15,16]]},{"critical_index":38,"class":56,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,14],[2,4],[2,5],[2,9],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[3,16],[4,10],[4,11],[4,13],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,15],[8,16],[9,15],[10,12],[10,14],[10,15],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,9,14],[0,1,2,9,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,8,9,14],[0,1,8,9,15],[0,1,8,11,12],[0,1,8,11,14],[0,1,8,12,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,13,14],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,16],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,16],[0,3,6,13,16],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,10,12,15],[0,3,10,13,16],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,10,11,12],[0,4,10,11,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,12],[0,8,10,12,15],[0,9,10,11,16],[0,9,10,13,16],[0,9,11,14,16],[0,9,13,14,16],[1,2,4,9,14],[1,2,4,9,15],[1,2,4,10,14],[1,2,4,10,16],[1,2,4,15,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,15,16],[1,3,4,8,14],[1,3,4,8,16],[1,3,4,10,14],[1,3,4,10,16],[1,3,5,10,13],[1,3,5,10,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,13,16],[1,3,10,13,16],[1,4,8,9,14],[1,4,8,9,15],[1,4,8,15,16],[1,5,6,7,10],[1,5,6,10,14],[1,5,7,10,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,10,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,11,12,13],[1,8,12,13,16],[1,8,12,15,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,15],[2,3,6,7,8],[2,3,6,8,13],[2,3,7,8,11],[2,3,7,11,15],[2,3,8,11,13],[2,4,5,9,12],[2,4,5,9,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,9,12,14],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,12,14],[2,5,9,12,13],[2,5,11,12,13],[2,5,11,15,16],[2,6,7,8,11],[2,6,7,10,11],[2,6,8,10,11],[2,6,8,10,12],[2,6,8,12,13],[2,6,10,12,14],[2,6,12,13,14],[2,7,10,11,16],[2,7,11,15,16],[2,8,10,11,12],[2,8,11,12,13],[2,9,12,13,14],[3,4,6,7,8],[3,4,6,8,16],[3,4,7,8,14],[3,4,7,12,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,8,13,16],[3,7,8,11,14],[3,7,11,14,15],[3,7,12,14,15],[3,10,12,14,15],[4,5,6,7,9],[4,5,6,8,9],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,9,12],[4,5,8,9,15],[4,6,7,8,9],[4,6,8,15,16],[4,7,8,9,14],[4,7,9,12,14],[5,6,7,9,10],[5,6,8,9,10],[5,6,8,10,15],[5,6,10,14,15],[5,6,14,15,16],[5,7,9,10,13],[5,7,9,12,13],[5,8,9,10,15],[5,11,14,15,16],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,10,12,15],[6,8,12,13,16],[6,8,12,15,16],[6,10,12,14,15],[6,12,13,14,16],[6,12,14,15,16],[7,8,9,11,14],[7,9,10,11,16],[7,9,10,13,16],[7,9,11,14,16],[7,9,12,13,14],[7,9,13,14,16],[7,11,14,15,16],[7,12,13,14,16],[7,12,14,15,16]]},{"critical_index":39,"class":60,"negative_edges":[[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,13],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,14],[6,15],[8,12],[8,14],[8,15],[8,16],[9,12],[9,13],[9,14],[9,16],[10,12],[10,16],[11,12],[11,14]],"positive4cycle":[[0,1,2,7,9],[0,1,2,7,12],[0,1,2,9,13],[0,1,2,10,12],[0,1,2,10,13],[0,1,5,7,9],[0,1,5,7,12],[0,1,5,9,16],[0,1,5,11,12],[0,1,5,11,16],[0,1,9,13,16],[0,1,10,11,12],[0,1,10,11,13],[0,1,11,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,14],[0,2,6,7,9],[0,2,6,9,14],[0,2,9,13,14],[0,2,10,13,14],[0,3,4,6,7],[0,3,4,6,8],[0,3,4,7,12],[0,3,4,8,15],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,8,14],[0,3,8,14,15],[0,3,10,14,15],[0,4,5,6,7],[0,4,5,6,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,8,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,6,7,9],[0,5,6,8,9],[0,5,8,9,16],[0,6,8,9,14],[0,8,9,14,16],[0,8,14,15,16],[0,9,13,14,16],[0,10,11,13,15],[0,10,13,14,15],[0,11,13,15,16],[0,13,14,15,16],[1,2,4,8,13],[1,2,4,8,15],[1,2,4,9,13],[1,2,4,9,15],[1,2,7,9,15],[1,2,7,12,15],[1,2,8,10,12],[1,2,8,10,13],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,9,13],[1,3,4,9,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,7,9,15],[1,5,7,12,14],[1,5,7,14,15],[1,5,11,12,14],[1,7,12,14,15],[1,8,10,11,12],[1,8,10,11,13],[1,8,11,12,14],[1,8,12,14,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,10,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,15,16],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,13,14],[2,4,11,15,16],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,13,14],[2,6,7,9,11],[2,6,9,11,14],[2,7,9,11,15],[2,7,11,15,16],[2,7,12,15,16],[2,8,10,12,16],[2,8,12,15,16],[3,4,6,7,13],[3,4,6,8,13],[3,4,7,12,13],[3,4,9,10,12],[3,4,9,10,15],[3,4,9,12,13],[3,5,9,10,15],[3,5,9,10,16],[3,5,10,14,15],[3,6,7,11,13],[3,6,8,11,13],[3,6,8,11,14],[3,7,11,13,16],[3,7,12,13,16],[3,9,10,12,16],[3,9,12,13,16],[4,5,6,7,13],[4,5,6,8,13],[4,5,7,12,14],[4,5,7,13,14],[4,5,11,12,14],[4,7,12,13,14],[4,9,10,11,12],[4,9,10,11,15],[4,9,11,12,14],[4,9,12,13,14],[5,6,7,9,10],[5,6,7,10,13],[5,6,8,9,10],[5,6,8,10,13],[5,7,9,10,15],[5,7,10,13,15],[5,7,13,14,15],[5,8,9,10,16],[5,10,13,14,15],[6,7,9,10,11],[6,7,10,11,13],[6,8,9,10,11],[6,8,9,11,14],[6,8,10,11,13],[7,9,10,11,15],[7,10,11,13,15],[7,11,13,15,16],[7,12,13,14,16],[7,12,14,15,16],[7,13,14,15,16],[8,9,10,11,12],[8,9,10,12,16],[8,9,11,12,14],[8,9,12,14,16],[8,12,14,15,16],[9,12,13,14,16]]},{"critical_index":40,"class":63,"negative_edges":[[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,13],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[8,12],[8,14],[8,15],[8,16],[9,12],[9,13],[9,14],[9,16],[10,12],[10,16],[11,12],[11,14]],"positive4cycle":[[0,1,2,7,9],[0,1,2,7,12],[0,1,2,9,13],[0,1,2,10,12],[0,1,2,10,13],[0,1,5,7,9],[0,1,5,7,12],[0,1,5,9,16],[0,1,5,11,12],[0,1,5,11,16],[0,1,9,13,16],[0,1,10,11,12],[0,1,10,11,13],[0,1,11,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,14],[0,2,6,7,9],[0,2,6,9,14],[0,2,9,13,14],[0,2,10,13,14],[0,3,4,7,8],[0,3,4,7,12],[0,3,4,8,15],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,7,8],[0,3,6,8,14],[0,3,8,14,15],[0,3,10,14,15],[0,4,5,7,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,8,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,6,7,8],[0,5,6,7,9],[0,5,6,8,9],[0,5,8,9,16],[0,6,8,9,14],[0,8,9,14,16],[0,8,14,15,16],[0,9,13,14,16],[0,10,11,13,15],[0,10,13,14,15],[0,11,13,15,16],[0,13,14,15,16],[1,2,4,8,13],[1,2,4,8,15],[1,2,4,9,13],[1,2,4,9,15],[1,2,7,9,15],[1,2,7,12,15],[1,2,8,10,12],[1,2,8,10,13],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,9,13],[1,3,4,9,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,7,9,15],[1,5,7,12,14],[1,5,7,14,15],[1,5,11,12,14],[1,7,12,14,15],[1,8,10,11,12],[1,8,10,11,13],[1,8,11,12,14],[1,8,12,14,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,10,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,15,16],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,13,14],[2,4,11,15,16],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,13,14],[2,6,7,9,11],[2,6,9,11,14],[2,7,9,11,15],[2,7,11,15,16],[2,7,12,15,16],[2,8,10,12,16],[2,8,12,15,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,9,10,12],[3,4,9,10,15],[3,4,9,12,13],[3,5,9,10,15],[3,5,9,10,16],[3,5,10,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,7,8,11,13],[3,7,11,13,16],[3,7,12,13,16],[3,9,10,12,16],[3,9,12,13,16],[4,5,7,8,13],[4,5,7,12,14],[4,5,7,13,14],[4,5,11,12,14],[4,7,12,13,14],[4,9,10,11,12],[4,9,10,11,15],[4,9,11,12,14],[4,9,12,13,14],[5,6,7,8,10],[5,6,7,9,10],[5,6,8,9,10],[5,7,8,10,13],[5,7,9,10,15],[5,7,10,13,15],[5,7,13,14,15],[5,8,9,10,16],[5,10,13,14,15],[6,7,8,10,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,9,11,14],[7,8,10,11,13],[7,9,10,11,15],[7,10,11,13,15],[7,11,13,15,16],[7,12,13,14,16],[7,12,14,15,16],[7,13,14,15,16],[8,9,10,11,12],[8,9,10,12,16],[8,9,11,12,14],[8,9,12,14,16],[8,12,14,15,16],[9,12,13,14,16]]},{"critical_index":41,"class":66,"negative_edges":[[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,13],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[8,12],[8,14],[8,15],[8,16],[9,12],[9,13],[9,14],[9,16],[10,12],[10,16],[11,12],[11,14]],"positive4cycle":[[0,1,2,7,9],[0,1,2,7,12],[0,1,2,9,13],[0,1,2,10,12],[0,1,2,10,13],[0,1,5,7,9],[0,1,5,7,12],[0,1,5,9,16],[0,1,5,11,12],[0,1,5,11,16],[0,1,9,13,16],[0,1,10,11,12],[0,1,10,11,13],[0,1,11,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,14],[0,2,6,7,9],[0,2,6,9,14],[0,2,9,13,14],[0,2,10,13,14],[0,3,4,7,8],[0,3,4,7,12],[0,3,4,8,15],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,7,8],[0,3,6,8,14],[0,3,8,14,15],[0,3,10,14,15],[0,4,5,7,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,8,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,6,7,8],[0,5,6,7,9],[0,5,6,8,9],[0,5,8,9,16],[0,6,8,9,14],[0,8,9,14,16],[0,8,14,15,16],[0,9,13,14,16],[0,10,11,13,15],[0,10,13,14,15],[0,11,13,15,16],[0,13,14,15,16],[1,2,4,8,13],[1,2,4,8,15],[1,2,4,9,13],[1,2,4,9,15],[1,2,7,9,15],[1,2,7,12,15],[1,2,8,10,12],[1,2,8,10,13],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,9,13],[1,3,4,9,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,7,9,15],[1,5,7,12,14],[1,5,7,14,15],[1,5,11,12,14],[1,7,12,14,15],[1,8,10,11,12],[1,8,10,11,13],[1,8,11,12,14],[1,8,12,14,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,10,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,15,16],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,13,14],[2,4,11,15,16],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,13,14],[2,6,7,9,11],[2,6,9,11,14],[2,7,9,11,15],[2,7,11,15,16],[2,7,12,15,16],[2,8,10,12,16],[2,8,12,15,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,9,10,12],[3,4,9,10,15],[3,4,9,12,13],[3,5,9,10,15],[3,5,9,10,16],[3,5,10,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,7,8,11,13],[3,7,11,13,16],[3,7,12,13,16],[3,9,10,12,16],[3,9,12,13,16],[4,5,7,8,13],[4,5,7,12,14],[4,5,7,13,14],[4,5,11,12,14],[4,7,12,13,14],[4,9,10,11,12],[4,9,10,11,15],[4,9,11,12,14],[4,9,12,13,14],[5,6,7,8,10],[5,6,7,9,10],[5,6,8,9,10],[5,7,8,10,13],[5,7,9,10,15],[5,7,10,13,15],[5,7,13,14,15],[5,8,9,10,16],[5,10,13,14,15],[6,7,8,10,11],[6,7,9,10,11],[6,8,9,10,12],[6,8,9,12,14],[6,8,10,11,12],[6,8,11,12,14],[6,9,10,11,12],[6,9,11,12,14],[7,8,10,11,13],[7,9,10,11,15],[7,10,11,13,15],[7,11,13,15,16],[7,12,13,14,16],[7,12,14,15,16],[7,13,14,15,16],[8,9,10,12,16],[8,9,12,14,16],[8,12,14,15,16],[9,12,13,14,16]]},{"critical_index":42,"class":69,"negative_edges":[[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,13],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,14],[6,16],[8,12],[8,14],[8,15],[8,16],[9,12],[9,13],[9,14],[9,16],[10,12],[10,16],[11,12],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,9],[0,1,2,7,12],[0,1,2,9,13],[0,1,2,10,12],[0,1,2,10,13],[0,1,5,6,7],[0,1,5,6,9],[0,1,5,7,12],[0,1,5,9,16],[0,1,5,11,12],[0,1,5,11,16],[0,1,9,13,16],[0,1,10,11,12],[0,1,10,11,13],[0,1,11,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,14],[0,2,6,9,14],[0,2,9,13,14],[0,2,10,13,14],[0,3,4,6,7],[0,3,4,6,8],[0,3,4,7,12],[0,3,4,8,15],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,8,14],[0,3,8,14,15],[0,3,10,14,15],[0,4,5,6,7],[0,4,5,6,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,8,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,6,8,9],[0,5,8,9,16],[0,6,8,9,14],[0,8,9,14,16],[0,8,14,15,16],[0,9,13,14,16],[0,10,11,13,15],[0,10,13,14,15],[0,11,13,15,16],[0,13,14,15,16],[1,2,4,8,13],[1,2,4,8,15],[1,2,4,9,13],[1,2,4,9,15],[1,2,6,7,15],[1,2,6,9,15],[1,2,7,12,15],[1,2,8,10,12],[1,2,8,10,13],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,9,13],[1,3,4,9,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,6,7,15],[1,5,6,9,15],[1,5,7,12,14],[1,5,7,14,15],[1,5,11,12,14],[1,7,12,14,15],[1,8,10,11,12],[1,8,10,11,13],[1,8,11,12,14],[1,8,12,14,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,10,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,15,16],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,13,14],[2,4,11,15,16],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,13,14],[2,6,7,11,15],[2,6,9,11,14],[2,6,9,11,15],[2,7,11,15,16],[2,7,12,15,16],[2,8,10,12,16],[2,8,12,15,16],[3,4,6,7,13],[3,4,6,8,13],[3,4,7,12,13],[3,4,9,10,12],[3,4,9,10,15],[3,4,9,12,13],[3,5,9,10,15],[3,5,9,10,16],[3,5,10,14,15],[3,6,7,11,13],[3,6,8,11,13],[3,6,8,11,14],[3,7,11,13,16],[3,7,12,13,16],[3,9,10,12,16],[3,9,12,13,16],[4,5,6,7,13],[4,5,6,8,13],[4,5,7,12,14],[4,5,7,13,14],[4,5,11,12,14],[4,7,12,13,14],[4,9,10,11,12],[4,9,10,11,15],[4,9,11,12,14],[4,9,12,13,14],[5,6,7,13,15],[5,6,8,9,10],[5,6,8,10,13],[5,6,9,10,15],[5,6,10,13,15],[5,7,13,14,15],[5,8,9,10,16],[5,10,13,14,15],[6,7,11,13,15],[6,8,9,10,11],[6,8,9,11,14],[6,8,10,11,13],[6,9,10,11,15],[6,10,11,13,15],[7,11,13,15,16],[7,12,13,14,16],[7,12,14,15,16],[7,13,14,15,16],[8,9,10,11,12],[8,9,10,12,16],[8,9,11,12,14],[8,9,12,14,16],[8,12,14,15,16],[9,12,13,14,16]]},{"critical_index":43,"class":71,"negative_edges":[[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,13],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,14],[6,15],[6,16],[8,12],[8,14],[8,15],[8,16],[9,12],[9,13],[9,14],[9,16],[10,12],[10,16],[11,12],[11,14]],"positive4cycle":[[0,1,2,7,9],[0,1,2,7,12],[0,1,2,9,13],[0,1,2,10,12],[0,1,2,10,13],[0,1,5,7,9],[0,1,5,7,12],[0,1,5,9,16],[0,1,5,11,12],[0,1,5,11,16],[0,1,9,13,16],[0,1,10,11,12],[0,1,10,11,13],[0,1,11,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,14],[0,2,6,7,9],[0,2,6,9,14],[0,2,9,13,14],[0,2,10,13,14],[0,3,4,6,7],[0,3,4,6,8],[0,3,4,7,12],[0,3,4,8,15],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,8,14],[0,3,8,14,15],[0,3,10,14,15],[0,4,5,6,7],[0,4,5,6,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,8,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,6,7,9],[0,5,6,8,9],[0,5,8,9,16],[0,6,8,9,14],[0,8,9,14,16],[0,8,14,15,16],[0,9,13,14,16],[0,10,11,13,15],[0,10,13,14,15],[0,11,13,15,16],[0,13,14,15,16],[1,2,4,8,13],[1,2,4,8,15],[1,2,4,9,13],[1,2,4,9,15],[1,2,7,9,15],[1,2,7,12,15],[1,2,8,10,12],[1,2,8,10,13],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,9,13],[1,3,4,9,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,7,9,15],[1,5,7,12,14],[1,5,7,14,15],[1,5,11,12,14],[1,7,12,14,15],[1,8,10,11,12],[1,8,10,11,13],[1,8,11,12,14],[1,8,12,14,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,10,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,15,16],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,13,14],[2,4,11,15,16],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,13,14],[2,6,7,9,11],[2,6,9,11,14],[2,7,9,11,15],[2,7,11,15,16],[2,7,12,15,16],[2,8,10,12,16],[2,8,12,15,16],[3,4,6,7,13],[3,4,6,8,13],[3,4,7,12,13],[3,4,9,10,12],[3,4,9,10,15],[3,4,9,12,13],[3,5,9,10,15],[3,5,9,10,16],[3,5,10,14,15],[3,6,7,11,13],[3,6,8,11,13],[3,6,8,11,14],[3,7,11,13,16],[3,7,12,13,16],[3,9,10,12,16],[3,9,12,13,16],[4,5,6,7,13],[4,5,6,8,13],[4,5,7,12,14],[4,5,7,13,14],[4,5,11,12,14],[4,7,12,13,14],[4,9,10,11,12],[4,9,10,11,15],[4,9,11,12,14],[4,9,12,13,14],[5,6,7,9,10],[5,6,7,10,13],[5,6,8,9,10],[5,6,8,10,13],[5,7,9,10,15],[5,7,10,13,15],[5,7,13,14,15],[5,8,9,10,16],[5,10,13,14,15],[6,7,9,10,11],[6,7,10,11,13],[6,8,9,10,11],[6,8,9,11,14],[6,8,10,11,13],[7,9,10,11,15],[7,10,11,13,15],[7,11,13,15,16],[7,12,13,14,16],[7,12,14,15,16],[7,13,14,15,16],[8,9,10,11,12],[8,9,10,12,16],[8,9,11,12,14],[8,9,12,14,16],[8,12,14,15,16],[9,12,13,14,16]]},{"critical_index":44,"class":73,"negative_edges":[[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,13],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[8,15],[8,16],[9,12],[9,13],[9,14],[9,16],[10,12],[10,16],[11,12],[11,14]],"positive4cycle":[[0,1,2,7,9],[0,1,2,7,12],[0,1,2,9,13],[0,1,2,10,12],[0,1,2,10,13],[0,1,5,7,9],[0,1,5,7,12],[0,1,5,9,16],[0,1,5,11,12],[0,1,5,11,16],[0,1,9,13,16],[0,1,10,11,12],[0,1,10,11,13],[0,1,11,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,14],[0,2,6,7,9],[0,2,6,9,14],[0,2,9,13,14],[0,2,10,13,14],[0,3,4,7,8],[0,3,4,7,12],[0,3,4,8,15],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,7,8],[0,3,6,8,14],[0,3,8,14,15],[0,3,10,14,15],[0,4,5,7,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,8,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,6,7,8],[0,5,6,7,9],[0,5,6,8,9],[0,5,8,9,16],[0,6,8,9,14],[0,8,9,14,16],[0,8,14,15,16],[0,9,13,14,16],[0,10,11,13,15],[0,10,13,14,15],[0,11,13,15,16],[0,13,14,15,16],[1,2,4,8,13],[1,2,4,8,15],[1,2,4,9,13],[1,2,4,9,15],[1,2,7,9,15],[1,2,7,12,15],[1,2,8,10,12],[1,2,8,10,13],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,9,13],[1,3,4,9,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,7,9,15],[1,5,7,12,14],[1,5,7,14,15],[1,5,11,12,14],[1,7,12,14,15],[1,8,10,11,12],[1,8,10,11,13],[1,8,11,12,14],[1,8,12,14,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,10,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,15,16],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,13,14],[2,4,11,15,16],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,13,14],[2,6,7,9,11],[2,6,9,11,14],[2,7,9,11,15],[2,7,11,15,16],[2,7,12,15,16],[2,8,10,12,16],[2,8,12,15,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,9,10,12],[3,4,9,10,15],[3,4,9,12,13],[3,5,9,10,15],[3,5,9,10,16],[3,5,10,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,7,8,11,13],[3,7,11,13,16],[3,7,12,13,16],[3,9,10,12,16],[3,9,12,13,16],[4,5,7,8,13],[4,5,7,12,14],[4,5,7,13,14],[4,5,11,12,14],[4,7,12,13,14],[4,9,10,11,12],[4,9,10,11,15],[4,9,11,12,14],[4,9,12,13,14],[5,6,7,8,10],[5,6,7,9,10],[5,6,8,9,10],[5,7,8,10,13],[5,7,9,10,15],[5,7,10,13,15],[5,7,13,14,15],[5,8,9,10,16],[5,10,13,14,15],[6,7,8,10,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,9,11,14],[7,8,10,11,13],[7,9,10,11,15],[7,10,11,13,15],[7,11,13,15,16],[7,12,13,14,16],[7,12,14,15,16],[7,13,14,15,16],[8,9,10,11,12],[8,9,10,12,16],[8,9,11,12,14],[8,9,12,14,16],[8,12,14,15,16],[9,12,13,14,16]]},{"critical_index":45,"class":75,"negative_edges":[[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,13],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[8,15],[8,16],[9,12],[9,13],[9,14],[9,16],[10,12],[10,16],[11,12],[11,14]],"positive4cycle":[[0,1,2,7,9],[0,1,2,7,12],[0,1,2,9,13],[0,1,2,10,12],[0,1,2,10,13],[0,1,5,7,9],[0,1,5,7,12],[0,1,5,9,16],[0,1,5,11,12],[0,1,5,11,16],[0,1,9,13,16],[0,1,10,11,12],[0,1,10,11,13],[0,1,11,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,14],[0,2,6,7,9],[0,2,6,9,14],[0,2,9,13,14],[0,2,10,13,14],[0,3,4,7,8],[0,3,4,7,12],[0,3,4,8,15],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,7,8],[0,3,6,8,14],[0,3,8,14,15],[0,3,10,14,15],[0,4,5,7,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,8,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,5,6,7,8],[0,5,6,7,9],[0,5,6,8,16],[0,5,6,9,16],[0,6,8,14,15],[0,6,8,15,16],[0,6,9,13,14],[0,6,9,13,16],[0,6,13,14,15],[0,6,13,15,16],[0,10,11,13,15],[0,10,13,14,15],[0,11,13,15,16],[1,2,4,8,13],[1,2,4,8,15],[1,2,4,9,13],[1,2,4,9,15],[1,2,7,9,15],[1,2,7,12,15],[1,2,8,10,12],[1,2,8,10,13],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,9,13],[1,3,4,9,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,7,9,15],[1,5,7,12,15],[1,5,11,12,14],[1,5,12,14,15],[1,8,10,11,12],[1,8,10,11,13],[1,8,11,12,14],[1,8,12,14,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,10,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,15,16],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,13,14],[2,4,11,15,16],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,13,14],[2,6,7,9,11],[2,6,9,11,14],[2,7,9,11,15],[2,7,11,15,16],[2,7,12,15,16],[2,8,10,12,16],[2,8,12,15,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,9,10,12],[3,4,9,10,15],[3,4,9,12,13],[3,5,9,10,15],[3,5,9,10,16],[3,5,10,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,7,8,11,13],[3,7,11,13,16],[3,7,12,13,16],[3,9,10,12,16],[3,9,12,13,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,11,12,14],[4,5,12,13,14],[4,9,10,11,12],[4,9,10,11,15],[4,9,11,12,14],[4,9,12,13,14],[5,6,7,8,10],[5,6,7,9,10],[5,6,8,10,16],[5,6,9,10,16],[5,7,8,10,13],[5,7,9,10,15],[5,7,10,13,15],[5,7,12,13,15],[5,10,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,7,9,10,11],[6,8,10,11,12],[6,8,10,12,16],[6,8,11,12,14],[6,8,12,14,15],[6,8,12,15,16],[6,9,10,11,12],[6,9,10,12,16],[6,9,11,12,14],[6,9,12,13,14],[6,9,12,13,16],[6,12,13,14,15],[6,12,13,15,16],[7,8,10,11,13],[7,9,10,11,15],[7,10,11,13,15],[7,11,13,15,16],[7,12,13,15,16]]},{"critical_index":46,"class":76,"negative_edges":[[0,10],[0,11],[0,14],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,12],[1,14],[1,15],[1,16],[2,4],[2,5],[2,8],[2,10],[2,12],[2,14],[3,5],[3,9],[3,10],[3,13],[3,14],[4,9],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[9,12],[9,15],[10,12],[10,13],[10,15],[11,12],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,9],[0,1,2,6,14],[0,1,2,9,13],[0,1,2,10,13],[0,1,2,10,14],[0,1,5,6,9],[0,1,5,6,16],[0,1,5,9,13],[0,1,5,11,13],[0,1,5,11,16],[0,1,6,14,16],[0,1,10,11,13],[0,1,10,11,16],[0,1,10,14,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,15],[0,2,3,10,14],[0,2,3,10,15],[0,2,6,7,9],[0,2,7,9,13],[0,2,7,13,15],[0,2,10,13,15],[0,3,4,6,8],[0,3,4,6,14],[0,3,4,8,12],[0,3,4,10,12],[0,3,4,10,14],[0,3,6,7,8],[0,3,7,8,12],[0,3,7,12,15],[0,3,10,12,15],[0,4,5,6,8],[0,4,5,6,16],[0,4,5,8,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,14,16],[0,5,6,7,8],[0,5,6,7,9],[0,5,7,8,12],[0,5,7,9,13],[0,5,7,12,13],[0,5,11,12,13],[0,7,12,13,15],[0,10,11,12,13],[0,10,12,13,15],[1,2,4,8,12],[1,2,4,8,13],[1,2,4,9,12],[1,2,4,9,13],[1,2,6,9,12],[1,2,6,12,14],[1,2,8,10,13],[1,2,8,10,14],[1,2,8,12,14],[1,3,4,8,12],[1,3,4,8,13],[1,3,4,9,12],[1,3,4,9,13],[1,3,5,9,13],[1,3,5,9,15],[1,3,5,11,13],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,13],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,12,15],[1,3,12,15,16],[1,5,6,9,15],[1,5,6,15,16],[1,6,9,12,15],[1,6,12,14,16],[1,6,12,15,16],[1,8,10,11,13],[1,8,10,11,16],[1,8,10,14,16],[1,8,12,14,16],[2,3,5,10,14],[2,3,5,10,15],[2,3,5,11,14],[2,3,5,11,16],[2,3,5,15,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,15,16],[2,4,5,8,12],[2,4,5,8,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,8,13,15],[2,4,9,11,12],[2,4,9,11,16],[2,4,9,13,16],[2,4,13,15,16],[2,5,8,10,14],[2,5,8,10,15],[2,5,8,12,14],[2,5,11,12,14],[2,6,7,9,11],[2,6,9,11,12],[2,6,11,12,14],[2,7,9,11,16],[2,7,9,13,16],[2,7,13,15,16],[2,8,10,13,15],[3,4,6,8,13],[3,4,6,13,14],[3,4,9,10,12],[3,4,9,10,14],[3,4,9,13,14],[3,5,9,10,14],[3,5,9,10,15],[3,5,9,13,14],[3,5,11,13,14],[3,6,7,8,11],[3,6,8,11,13],[3,6,11,13,14],[3,7,8,11,16],[3,7,8,12,16],[3,7,12,15,16],[3,9,10,12,15],[4,5,6,8,15],[4,5,6,15,16],[4,6,8,13,15],[4,6,13,14,16],[4,6,13,15,16],[4,9,10,11,12],[4,9,10,11,16],[4,9,10,14,16],[4,9,13,14,16],[5,6,7,8,10],[5,6,7,9,10],[5,6,8,10,15],[5,6,9,10,15],[5,7,8,10,14],[5,7,8,12,14],[5,7,9,10,14],[5,7,9,13,14],[5,7,12,13,14],[5,11,12,13,14],[6,7,8,10,11],[6,7,9,10,11],[6,8,10,11,13],[6,8,10,13,15],[6,9,10,11,12],[6,9,10,12,15],[6,10,11,12,13],[6,10,12,13,15],[6,11,12,13,14],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,11,16],[7,8,10,14,16],[7,8,12,14,16],[7,9,10,11,16],[7,9,10,14,16],[7,9,13,14,16],[7,12,13,14,16],[7,12,13,15,16]]},{"critical_index":47,"class":77,"negative_edges":[[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,13],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,16],[8,12],[8,14],[8,15],[8,16],[9,12],[9,13],[9,14],[9,16],[10,12],[10,16],[11,12],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,10,12],[0,1,2,10,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,10,11,12],[0,1,10,11,13],[0,1,11,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,14],[0,2,6,13,14],[0,2,10,13,14],[0,3,4,7,8],[0,3,4,7,12],[0,3,4,8,15],[0,3,4,9,12],[0,3,4,9,15],[0,3,6,7,8],[0,3,6,8,14],[0,3,8,14,15],[0,3,9,10,12],[0,3,9,10,15],[0,3,10,14,15],[0,4,5,7,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,8,15,16],[0,4,9,11,12],[0,4,9,11,15],[0,4,11,15,16],[0,5,6,7,8],[0,5,6,8,16],[0,6,8,14,16],[0,6,13,14,16],[0,8,14,15,16],[0,9,10,11,12],[0,9,10,11,15],[0,10,11,13,15],[0,10,13,14,15],[0,11,13,15,16],[0,13,14,15,16],[1,2,4,8,13],[1,2,4,8,15],[1,2,4,9,13],[1,2,4,9,15],[1,2,6,7,15],[1,2,6,9,13],[1,2,6,9,15],[1,2,7,12,15],[1,2,8,10,12],[1,2,8,10,13],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,9,13],[1,3,4,9,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,6,7,15],[1,5,6,9,15],[1,5,6,9,16],[1,5,7,12,14],[1,5,7,14,15],[1,5,11,12,14],[1,6,9,13,16],[1,7,12,14,15],[1,8,10,11,12],[1,8,10,11,13],[1,8,11,12,14],[1,8,12,14,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,10,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,15,16],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,13,14],[2,4,11,15,16],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,13,14],[2,6,7,11,15],[2,6,9,11,14],[2,6,9,11,15],[2,6,9,13,14],[2,7,11,15,16],[2,7,12,15,16],[2,8,10,12,16],[2,8,12,15,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,9,12,13],[3,5,9,10,15],[3,5,9,10,16],[3,5,10,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,7,8,11,13],[3,7,11,13,16],[3,7,12,13,16],[3,9,10,12,16],[3,9,12,13,16],[4,5,7,8,13],[4,5,7,12,14],[4,5,7,13,14],[4,5,11,12,14],[4,7,12,13,14],[4,9,11,12,14],[4,9,12,13,14],[5,6,7,8,10],[5,6,7,10,15],[5,6,8,9,10],[5,6,8,9,16],[5,6,9,10,15],[5,7,8,10,13],[5,7,10,13,15],[5,7,13,14,15],[5,8,9,10,16],[5,10,13,14,15],[6,7,8,10,11],[6,7,10,11,15],[6,8,9,10,11],[6,8,9,11,14],[6,8,9,14,16],[6,9,10,11,15],[6,9,13,14,16],[7,8,10,11,13],[7,10,11,13,15],[7,11,13,15,16],[7,12,13,14,16],[7,12,14,15,16],[7,13,14,15,16],[8,9,10,11,12],[8,9,10,12,16],[8,9,11,12,14],[8,9,12,14,16],[8,12,14,15,16],[9,12,13,14,16]]},{"critical_index":48,"class":78,"negative_edges":[[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,13],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,16],[8,12],[8,14],[8,15],[8,16],[9,12],[9,13],[9,14],[9,16],[10,12],[10,16],[11,12],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,10,12],[0,1,2,10,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,10,11,12],[0,1,10,11,13],[0,1,11,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,14],[0,2,6,13,14],[0,2,10,13,14],[0,3,4,7,8],[0,3,4,7,12],[0,3,4,8,15],[0,3,4,9,12],[0,3,4,9,15],[0,3,6,7,8],[0,3,6,8,14],[0,3,8,14,15],[0,3,9,10,12],[0,3,9,10,15],[0,3,10,14,15],[0,4,5,7,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,8,15,16],[0,4,9,11,12],[0,4,9,11,15],[0,4,11,15,16],[0,5,6,7,8],[0,5,6,8,16],[0,6,8,14,16],[0,6,13,14,16],[0,8,14,15,16],[0,9,10,11,12],[0,9,10,11,15],[0,10,11,13,15],[0,10,13,14,15],[0,11,13,15,16],[0,13,14,15,16],[1,2,4,8,13],[1,2,4,8,15],[1,2,4,9,13],[1,2,4,9,15],[1,2,6,7,15],[1,2,6,9,13],[1,2,6,9,15],[1,2,7,12,15],[1,2,8,10,12],[1,2,8,10,13],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,9,13],[1,3,4,9,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,6,7,15],[1,5,6,9,15],[1,5,6,9,16],[1,5,7,12,14],[1,5,7,14,15],[1,5,11,12,14],[1,6,9,13,16],[1,7,12,14,15],[1,8,10,11,12],[1,8,10,11,13],[1,8,11,12,14],[1,8,12,14,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,10,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,15,16],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,13,14],[2,4,11,15,16],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,13,14],[2,6,7,11,15],[2,6,9,11,14],[2,6,9,11,15],[2,6,9,13,14],[2,7,11,15,16],[2,7,12,15,16],[2,8,10,12,16],[2,8,12,15,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,9,12,13],[3,5,9,10,15],[3,5,9,10,16],[3,5,10,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,7,8,11,13],[3,7,11,13,16],[3,7,12,13,16],[3,9,10,12,16],[3,9,12,13,16],[4,5,7,8,13],[4,5,7,12,14],[4,5,7,13,14],[4,5,11,12,14],[4,7,12,13,14],[4,9,11,12,14],[4,9,12,13,14],[5,6,7,8,10],[5,6,7,10,15],[5,6,8,10,16],[5,6,9,10,15],[5,6,9,10,16],[5,7,8,10,13],[5,7,10,13,15],[5,7,13,14,15],[5,10,13,14,15],[6,7,8,10,11],[6,7,10,11,15],[6,8,10,11,12],[6,8,10,12,16],[6,8,11,12,14],[6,8,12,14,16],[6,9,10,11,12],[6,9,10,11,15],[6,9,10,12,16],[6,9,11,12,14],[6,9,12,13,14],[6,9,12,13,16],[6,12,13,14,16],[7,8,10,11,13],[7,10,11,13,15],[7,11,13,15,16],[7,12,13,14,16],[7,12,14,15,16],[7,13,14,15,16],[8,12,14,15,16]]},{"critical_index":49,"class":79,"negative_edges":[[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,13],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[8,15],[8,16],[9,12],[9,13],[9,14],[9,16],[10,12],[10,16],[11,12],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,10,12],[0,1,2,10,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,10,11,12],[0,1,10,11,13],[0,1,11,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,14],[0,2,6,13,14],[0,2,10,13,14],[0,3,4,7,8],[0,3,4,7,12],[0,3,4,8,15],[0,3,4,9,12],[0,3,4,9,15],[0,3,6,7,8],[0,3,6,8,14],[0,3,8,14,15],[0,3,9,10,12],[0,3,9,10,15],[0,3,10,14,15],[0,4,5,7,8],[0,4,5,7,12],[0,4,5,8,16],[0,4,5,11,12],[0,4,5,11,16],[0,4,8,15,16],[0,4,9,11,12],[0,4,9,11,15],[0,4,11,15,16],[0,5,6,7,8],[0,5,6,8,16],[0,6,8,14,15],[0,6,8,15,16],[0,6,13,14,15],[0,6,13,15,16],[0,9,10,11,12],[0,9,10,11,15],[0,10,11,13,15],[0,10,13,14,15],[0,11,13,15,16],[1,2,4,8,13],[1,2,4,8,15],[1,2,4,9,13],[1,2,4,9,15],[1,2,6,7,9],[1,2,6,9,13],[1,2,7,9,15],[1,2,7,12,15],[1,2,8,10,12],[1,2,8,10,13],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,9,13],[1,3,4,9,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,5,14,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,6,7,9],[1,5,6,9,16],[1,5,7,9,15],[1,5,7,12,15],[1,5,11,12,14],[1,5,12,14,15],[1,6,9,13,16],[1,8,10,11,12],[1,8,10,11,13],[1,8,11,12,14],[1,8,12,14,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,10,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,15,16],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,13,14],[2,4,11,15,16],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,13,14],[2,6,7,9,11],[2,6,9,11,14],[2,6,9,13,14],[2,7,9,11,15],[2,7,11,15,16],[2,7,12,15,16],[2,8,10,12,16],[2,8,12,15,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,9,12,13],[3,5,9,10,15],[3,5,9,10,16],[3,5,10,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,7,8,11,13],[3,7,11,13,16],[3,7,12,13,16],[3,9,10,12,16],[3,9,12,13,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,11,12,14],[4,5,12,13,14],[4,9,11,12,14],[4,9,12,13,14],[5,6,7,8,10],[5,6,7,9,10],[5,6,8,10,16],[5,6,9,10,16],[5,7,8,10,13],[5,7,9,10,15],[5,7,10,13,15],[5,7,12,13,15],[5,10,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,7,9,10,11],[6,8,10,11,12],[6,8,10,12,16],[6,8,11,12,14],[6,8,12,14,15],[6,8,12,15,16],[6,9,10,11,12],[6,9,10,12,16],[6,9,11,12,14],[6,9,12,13,14],[6,9,12,13,16],[6,12,13,14,15],[6,12,13,15,16],[7,8,10,11,13],[7,9,10,11,15],[7,10,11,13,15],[7,11,13,15,16],[7,12,13,15,16]]},{"critical_index":50,"class":80,"negative_edges":[[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,14],[2,4],[2,5],[2,8],[2,10],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[4,9],[4,10],[4,11],[4,13],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[9,12],[9,14],[9,15],[10,15],[11,12],[11,13],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,10,14],[0,1,2,10,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,10,11,14],[0,1,10,11,15],[0,1,11,12,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,10,13],[0,2,3,10,15],[0,2,6,13,14],[0,2,10,13,14],[0,3,4,8,12],[0,3,4,8,13],[0,3,4,9,12],[0,3,4,9,13],[0,3,6,7,8],[0,3,6,8,13],[0,3,7,8,12],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,4,5,6,8],[0,4,5,6,16],[0,4,5,8,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,8,13],[0,4,6,13,16],[0,4,9,11,12],[0,4,9,11,16],[0,4,9,13,16],[0,5,6,7,8],[0,5,6,14,16],[0,5,7,8,12],[0,5,11,14,16],[0,6,13,14,16],[0,9,10,11,15],[0,9,10,11,16],[0,9,10,13,16],[0,9,11,12,15],[0,10,11,14,16],[0,10,13,14,16],[1,2,4,8,14],[1,2,4,8,15],[1,2,4,9,14],[1,2,4,9,16],[1,2,4,15,16],[1,2,6,7,9],[1,2,6,9,14],[1,2,7,9,16],[1,2,7,15,16],[1,2,8,10,14],[1,2,8,10,15],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,9,13],[1,3,4,9,14],[1,3,5,9,13],[1,3,5,9,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,4,8,13,15],[1,4,9,13,16],[1,4,13,15,16],[1,5,6,7,9],[1,5,6,9,14],[1,5,7,9,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,9,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,10,11,14],[1,8,10,11,15],[1,8,11,13,15],[1,11,12,13,15],[1,12,13,15,16],[2,3,5,10,13],[2,3,5,10,15],[2,3,5,11,13],[2,3,5,11,16],[2,3,5,15,16],[2,3,6,7,11],[2,3,6,11,13],[2,3,7,11,16],[2,3,7,15,16],[2,4,5,8,12],[2,4,5,8,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,8,12,14],[2,4,9,11,12],[2,4,9,11,16],[2,4,9,12,14],[2,5,8,10,12],[2,5,8,10,15],[2,5,10,12,13],[2,5,11,12,13],[2,6,7,9,11],[2,6,9,11,12],[2,6,9,12,14],[2,6,11,12,13],[2,6,12,13,14],[2,7,9,11,16],[2,8,10,12,14],[2,10,12,13,14],[3,4,8,12,14],[3,4,9,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,14,15],[3,5,11,14,16],[3,5,14,15,16],[3,6,7,8,11],[3,6,8,11,13],[3,7,8,11,14],[3,7,8,12,14],[3,7,11,14,16],[3,7,12,14,16],[3,7,12,15,16],[3,9,12,14,15],[3,12,14,15,16],[4,5,6,8,15],[4,5,6,15,16],[4,6,8,13,15],[4,6,13,15,16],[5,6,7,8,10],[5,6,7,9,10],[5,6,8,10,15],[5,6,9,10,15],[5,6,9,14,15],[5,6,14,15,16],[5,7,8,10,12],[5,7,9,10,13],[5,7,10,12,13],[6,7,8,10,11],[6,7,9,10,11],[6,8,10,11,15],[6,8,11,13,15],[6,9,10,11,15],[6,9,11,12,15],[6,9,12,14,15],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,14],[7,8,10,12,14],[7,9,10,11,16],[7,9,10,13,16],[7,10,11,14,16],[7,10,12,13,14],[7,10,13,14,16],[7,12,13,14,16]]},{"critical_index":51,"class":81,"negative_edges":[[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,14],[2,4],[2,5],[2,8],[2,10],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[4,9],[4,10],[4,11],[4,13],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,14],[8,13],[8,15],[9,12],[9,14],[9,15],[10,15],[11,12],[11,13],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,10,14],[0,1,2,10,15],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,10,11,14],[0,1,10,11,15],[0,1,11,12,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,10,13],[0,2,3,10,15],[0,2,6,13,14],[0,2,10,13,14],[0,3,4,8,12],[0,3,4,8,13],[0,3,4,9,12],[0,3,4,9,13],[0,3,6,7,8],[0,3,6,8,13],[0,3,7,8,12],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,15],[0,4,5,6,8],[0,4,5,6,16],[0,4,5,8,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,8,13],[0,4,6,13,16],[0,4,9,11,12],[0,4,9,11,16],[0,4,9,13,16],[0,5,6,7,8],[0,5,6,14,16],[0,5,7,8,12],[0,5,11,14,16],[0,6,13,14,16],[0,9,10,11,15],[0,9,10,11,16],[0,9,10,13,16],[0,9,11,12,15],[0,10,11,14,16],[0,10,13,14,16],[1,2,4,8,14],[1,2,4,8,15],[1,2,4,9,14],[1,2,4,9,16],[1,2,4,15,16],[1,2,6,7,9],[1,2,6,9,14],[1,2,7,9,16],[1,2,7,15,16],[1,2,8,10,14],[1,2,8,10,15],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,9,13],[1,3,4,9,14],[1,3,5,9,13],[1,3,5,9,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,4,8,13,15],[1,4,9,13,16],[1,4,13,15,16],[1,5,6,7,9],[1,5,6,9,14],[1,5,7,9,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,9,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,10,11,14],[1,8,10,11,15],[1,8,11,13,15],[1,11,12,13,15],[1,12,13,15,16],[2,3,5,10,13],[2,3,5,10,15],[2,3,5,11,13],[2,3,5,11,16],[2,3,5,15,16],[2,3,6,7,11],[2,3,6,11,13],[2,3,7,11,16],[2,3,7,15,16],[2,4,5,8,12],[2,4,5,8,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,8,12,14],[2,4,9,11,12],[2,4,9,11,16],[2,4,9,12,14],[2,5,8,10,12],[2,5,8,10,15],[2,5,10,12,13],[2,5,11,12,13],[2,6,7,9,11],[2,6,9,11,12],[2,6,9,12,14],[2,6,11,12,13],[2,6,12,13,14],[2,7,9,11,16],[2,8,10,12,14],[2,10,12,13,14],[3,4,8,12,14],[3,4,9,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,9,14,15],[3,5,11,14,16],[3,5,14,15,16],[3,6,7,8,11],[3,6,8,11,13],[3,7,8,11,16],[3,7,8,12,16],[3,7,12,15,16],[3,8,11,14,16],[3,8,12,14,16],[3,9,12,14,15],[3,12,14,15,16],[4,5,6,8,15],[4,5,6,15,16],[4,6,8,13,15],[4,6,13,15,16],[5,6,7,8,10],[5,6,7,9,10],[5,6,8,10,15],[5,6,9,10,15],[5,6,9,14,15],[5,6,14,15,16],[5,7,8,10,12],[5,7,9,10,13],[5,7,10,12,13],[6,7,8,10,11],[6,7,9,10,11],[6,8,10,11,15],[6,8,11,13,15],[6,9,10,11,15],[6,9,11,12,15],[6,9,12,14,15],[6,11,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,12,16],[7,9,10,11,16],[7,9,10,13,16],[7,10,12,13,16],[8,10,11,14,16],[8,10,12,14,16],[10,12,13,14,16]]},{"critical_index":52,"class":82,"negative_edges":[[0,9],[0,10],[0,11],[0,14],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,12],[1,14],[1,15],[1,16],[2,4],[2,5],[2,8],[2,10],[2,12],[2,14],[3,5],[3,9],[3,10],[3,13],[3,14],[4,9],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[9,12],[9,15],[10,12],[10,13],[10,15],[11,12],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,13],[0,1,2,10,13],[0,1,2,10,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,13],[0,1,5,11,13],[0,1,5,11,16],[0,1,6,14,16],[0,1,10,11,13],[0,1,10,11,16],[0,1,10,14,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,15],[0,2,3,10,14],[0,2,3,10,15],[0,2,7,13,15],[0,2,10,13,15],[0,3,4,6,8],[0,3,4,6,14],[0,3,4,8,12],[0,3,4,9,12],[0,3,4,9,14],[0,3,6,7,8],[0,3,7,8,12],[0,3,7,12,15],[0,3,9,10,14],[0,3,9,10,15],[0,3,9,12,15],[0,4,5,6,8],[0,4,5,6,16],[0,4,5,8,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,9,11,12],[0,4,9,11,16],[0,4,9,14,16],[0,5,6,7,8],[0,5,7,8,12],[0,5,7,12,13],[0,5,11,12,13],[0,7,12,13,15],[0,9,10,11,12],[0,9,10,11,16],[0,9,10,12,15],[0,9,10,14,16],[0,10,11,12,13],[0,10,12,13,15],[1,2,4,8,12],[1,2,4,8,13],[1,2,4,9,12],[1,2,4,9,13],[1,2,6,7,9],[1,2,6,9,12],[1,2,6,12,14],[1,2,7,9,13],[1,2,8,10,13],[1,2,8,10,14],[1,2,8,12,14],[1,3,4,8,12],[1,3,4,8,13],[1,3,4,9,12],[1,3,4,9,13],[1,3,5,9,13],[1,3,5,9,15],[1,3,5,11,13],[1,3,5,11,16],[1,3,5,15,16],[1,3,8,11,13],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,12,15],[1,3,12,15,16],[1,5,6,7,9],[1,5,6,9,15],[1,5,6,15,16],[1,5,7,9,13],[1,6,9,12,15],[1,6,12,14,16],[1,6,12,15,16],[1,8,10,11,13],[1,8,10,11,16],[1,8,10,14,16],[1,8,12,14,16],[2,3,5,10,14],[2,3,5,10,15],[2,3,5,11,14],[2,3,5,11,16],[2,3,5,15,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,15,16],[2,4,5,8,12],[2,4,5,8,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,8,13,15],[2,4,9,11,12],[2,4,9,11,16],[2,4,9,13,16],[2,4,13,15,16],[2,5,8,10,14],[2,5,8,10,15],[2,5,8,12,14],[2,5,11,12,14],[2,6,7,9,11],[2,6,9,11,12],[2,6,11,12,14],[2,7,9,11,16],[2,7,9,13,16],[2,7,13,15,16],[2,8,10,13,15],[3,4,6,8,13],[3,4,6,13,14],[3,4,9,13,14],[3,5,9,10,14],[3,5,9,10,15],[3,5,9,13,14],[3,5,11,13,14],[3,6,7,8,11],[3,6,8,11,13],[3,6,11,13,14],[3,7,8,11,16],[3,7,8,12,16],[3,7,12,15,16],[4,5,6,8,15],[4,5,6,15,16],[4,6,8,13,15],[4,6,13,14,16],[4,6,13,15,16],[4,9,13,14,16],[5,6,7,8,10],[5,6,7,9,10],[5,6,8,10,15],[5,6,9,10,15],[5,7,8,10,14],[5,7,8,12,14],[5,7,9,10,14],[5,7,9,13,14],[5,7,12,13,14],[5,11,12,13,14],[6,7,8,10,11],[6,7,9,10,11],[6,8,10,11,13],[6,8,10,13,15],[6,9,10,11,12],[6,9,10,12,15],[6,10,11,12,13],[6,10,12,13,15],[6,11,12,13,14],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,11,16],[7,8,10,14,16],[7,8,12,14,16],[7,9,10,11,16],[7,9,10,14,16],[7,9,13,14,16],[7,12,13,14,16],[7,12,13,15,16]]},{"critical_index":53,"class":83,"negative_edges":[[0,9],[0,10],[0,11],[0,14],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,12],[1,14],[1,16],[2,4],[2,5],[2,8],[2,10],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[3,14],[4,9],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[9,12],[9,16],[10,12],[10,13],[10,15],[10,16],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,10,14],[0,1,2,10,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,13],[0,1,5,11,13],[0,1,5,11,16],[0,1,6,14,16],[0,1,7,13,15],[0,1,10,11,13],[0,1,10,11,14],[0,1,10,13,15],[0,1,11,14,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,15],[0,2,3,10,14],[0,2,3,10,15],[0,3,4,6,8],[0,3,4,6,14],[0,3,4,8,12],[0,3,4,9,12],[0,3,4,9,14],[0,3,6,7,8],[0,3,7,8,12],[0,3,7,12,15],[0,3,9,10,12],[0,3,9,10,14],[0,3,10,12,15],[0,4,5,6,8],[0,4,5,6,16],[0,4,5,8,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,9,11,12],[0,4,9,11,14],[0,4,11,14,16],[0,5,6,7,8],[0,5,7,8,12],[0,5,7,12,13],[0,5,11,12,13],[0,7,12,13,15],[0,9,10,11,12],[0,9,10,11,14],[0,10,11,12,13],[0,10,12,13,15],[1,2,4,8,12],[1,2,4,8,15],[1,2,4,9,12],[1,2,4,9,15],[1,2,6,7,9],[1,2,6,9,12],[1,2,6,12,14],[1,2,7,9,15],[1,2,8,10,14],[1,2,8,10,15],[1,2,8,12,14],[1,3,4,8,12],[1,3,4,8,13],[1,3,4,9,12],[1,3,4,9,13],[1,3,5,9,13],[1,3,5,9,16],[1,3,5,11,13],[1,3,5,11,16],[1,3,8,11,13],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,12,16],[1,4,8,13,15],[1,4,9,13,15],[1,5,6,7,9],[1,5,6,9,16],[1,5,7,9,13],[1,6,9,12,16],[1,6,12,14,16],[1,7,9,13,15],[1,8,10,11,13],[1,8,10,11,14],[1,8,10,13,15],[1,8,11,14,16],[1,8,12,14,16],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,5,13,14],[2,3,6,7,11],[2,3,6,11,13],[2,3,6,13,14],[2,3,7,11,16],[2,3,7,15,16],[2,3,10,15,16],[2,4,5,8,12],[2,4,5,8,15],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,9,11,12],[2,4,9,11,15],[2,4,11,15,16],[2,5,8,10,14],[2,5,8,10,15],[2,5,8,12,14],[2,5,10,15,16],[2,5,11,12,13],[2,5,12,13,14],[2,6,7,9,11],[2,6,9,11,12],[2,6,11,12,13],[2,6,12,13,14],[2,7,9,11,15],[2,7,11,15,16],[3,4,6,8,13],[3,4,6,13,14],[3,4,9,13,14],[3,5,9,10,14],[3,5,9,10,16],[3,5,9,13,14],[3,6,7,8,11],[3,6,8,11,13],[3,7,8,11,16],[3,7,8,12,16],[3,7,12,15,16],[3,9,10,12,16],[3,10,12,15,16],[4,5,6,8,15],[4,5,6,15,16],[4,6,8,13,15],[4,6,13,14,15],[4,6,14,15,16],[4,9,11,14,15],[4,9,13,14,15],[4,11,14,15,16],[5,6,7,8,10],[5,6,7,9,10],[5,6,8,10,15],[5,6,9,10,16],[5,6,10,15,16],[5,7,8,10,14],[5,7,8,12,14],[5,7,9,10,14],[5,7,9,13,14],[5,7,12,13,14],[6,7,8,10,11],[6,7,9,10,11],[6,8,10,11,13],[6,8,10,13,15],[6,9,10,11,12],[6,9,10,12,16],[6,10,11,12,13],[6,10,12,13,15],[6,10,12,15,16],[6,12,13,14,15],[6,12,14,15,16],[7,8,10,11,14],[7,8,11,14,16],[7,8,12,14,16],[7,9,10,11,14],[7,9,11,14,15],[7,9,13,14,15],[7,11,14,15,16],[7,12,13,14,15],[7,12,14,15,16]]},{"critical_index":54,"class":84,"negative_edges":[[0,9],[0,10],[0,11],[0,14],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,12],[1,14],[1,16],[2,4],[2,5],[2,8],[2,10],[2,12],[2,13],[2,14],[2,16],[3,5],[3,9],[3,10],[3,13],[3,14],[4,9],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[9,12],[9,16],[10,12],[10,13],[10,15],[10,16],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,10,14],[0,1,2,10,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,13],[0,1,5,11,13],[0,1,5,11,16],[0,1,6,14,16],[0,1,7,13,15],[0,1,10,11,13],[0,1,10,11,14],[0,1,10,13,15],[0,1,11,14,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,15],[0,2,3,10,14],[0,2,3,10,15],[0,3,4,6,8],[0,3,4,6,14],[0,3,4,8,12],[0,3,4,9,12],[0,3,4,9,14],[0,3,6,7,8],[0,3,7,8,12],[0,3,7,12,15],[0,3,9,10,12],[0,3,9,10,14],[0,3,10,12,15],[0,4,5,6,8],[0,4,5,6,16],[0,4,5,8,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,9,11,12],[0,4,9,11,14],[0,4,11,14,16],[0,5,6,7,8],[0,5,7,8,12],[0,5,7,12,13],[0,5,11,12,13],[0,7,12,13,15],[0,9,10,11,12],[0,9,10,11,14],[0,10,11,12,13],[0,10,12,13,15],[1,2,4,8,12],[1,2,4,8,15],[1,2,4,9,12],[1,2,4,9,15],[1,2,6,7,9],[1,2,6,9,12],[1,2,6,12,14],[1,2,7,9,15],[1,2,8,10,14],[1,2,8,10,15],[1,2,8,12,14],[1,3,4,8,12],[1,3,4,8,13],[1,3,4,9,12],[1,3,4,9,13],[1,3,5,9,13],[1,3,5,9,16],[1,3,5,11,13],[1,3,5,11,16],[1,3,8,11,13],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,12,16],[1,4,8,13,15],[1,4,9,13,15],[1,5,6,7,9],[1,5,6,9,16],[1,5,7,9,13],[1,6,9,12,16],[1,6,12,14,16],[1,7,9,13,15],[1,8,10,11,13],[1,8,10,11,14],[1,8,10,13,15],[1,8,11,14,16],[1,8,12,14,16],[2,3,5,10,14],[2,3,5,10,15],[2,3,5,11,13],[2,3,5,11,15],[2,3,5,13,14],[2,3,6,7,11],[2,3,6,11,13],[2,3,6,13,14],[2,3,7,11,15],[2,4,5,8,12],[2,4,5,8,15],[2,4,5,11,12],[2,4,5,11,15],[2,4,9,11,12],[2,4,9,11,15],[2,5,8,10,14],[2,5,8,10,15],[2,5,8,12,14],[2,5,11,12,13],[2,5,12,13,14],[2,6,7,9,11],[2,6,9,11,12],[2,6,11,12,13],[2,6,12,13,14],[2,7,9,11,15],[3,4,6,8,13],[3,4,6,13,14],[3,4,9,13,14],[3,5,9,10,14],[3,5,9,10,16],[3,5,9,13,14],[3,5,10,15,16],[3,5,11,15,16],[3,6,7,8,11],[3,6,8,11,13],[3,7,8,11,16],[3,7,8,12,16],[3,7,11,15,16],[3,7,12,15,16],[3,9,10,12,16],[3,10,12,15,16],[4,5,6,8,15],[4,5,6,15,16],[4,5,11,15,16],[4,6,8,13,15],[4,6,13,14,15],[4,6,14,15,16],[4,9,11,14,15],[4,9,13,14,15],[4,11,14,15,16],[5,6,7,8,10],[5,6,7,9,10],[5,6,8,10,15],[5,6,9,10,16],[5,6,10,15,16],[5,7,8,10,14],[5,7,8,12,14],[5,7,9,10,14],[5,7,9,13,14],[5,7,12,13,14],[6,7,8,10,11],[6,7,9,10,11],[6,8,10,11,13],[6,8,10,13,15],[6,9,10,11,12],[6,9,10,12,16],[6,10,11,12,13],[6,10,12,13,15],[6,10,12,15,16],[6,12,13,14,15],[6,12,14,15,16],[7,8,10,11,14],[7,8,11,14,16],[7,8,12,14,16],[7,9,10,11,14],[7,9,11,14,15],[7,9,13,14,15],[7,11,14,15,16],[7,12,13,14,15],[7,12,14,15,16]]},{"critical_index":55,"class":85,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,14],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[7,15],[8,12],[8,15],[9,12],[9,13],[9,15],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,14,16],[0,1,8,11,12],[0,1,8,11,16],[0,1,8,14,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,8,9,12],[0,2,8,9,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,13],[0,3,4,10,13],[0,3,4,10,15],[0,3,6,14,15],[0,3,7,12,13],[0,3,9,10,13],[0,3,9,10,14],[0,3,9,12,13],[0,3,10,14,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,7,12,13],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,11,12,13],[0,6,14,15,16],[0,8,9,10,11],[0,8,9,10,14],[0,8,9,11,12],[0,8,10,11,16],[0,8,10,14,16],[0,9,10,11,13],[0,9,11,12,13],[0,10,14,15,16],[1,2,4,8,14],[1,2,4,8,15],[1,2,4,10,13],[1,2,4,10,15],[1,2,4,13,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,14],[1,2,7,10,12],[1,2,8,12,15],[1,2,10,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,10,13],[1,3,4,10,15],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,15],[1,3,5,11,15],[1,3,5,11,16],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,4,8,13,14],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,15],[1,5,11,12,15],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,14,16],[1,8,11,12,15],[1,8,13,14,16],[2,3,5,9,14],[2,3,5,9,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,14],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,9,15],[2,4,9,15,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,15,16],[2,5,8,9,14],[2,5,11,13,14],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,14],[2,7,10,11,16],[2,7,10,12,16],[2,8,9,12,15],[2,9,12,15,16],[2,10,12,15,16],[3,4,6,7,8],[3,4,6,8,15],[3,4,7,8,13],[3,5,9,10,14],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,15],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,14],[4,5,7,12,14],[4,5,12,13,14],[4,6,8,9,15],[4,6,9,15,16],[4,7,8,13,14],[4,7,12,13,14],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,14],[5,7,10,12,14],[5,8,9,10,14],[5,10,12,14,15],[5,11,12,13,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,15],[6,9,10,11,13],[6,9,11,13,15],[6,9,13,15,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,11,16],[7,8,10,14,16],[7,8,13,14,16],[7,10,12,14,16],[7,12,13,14,16],[8,9,11,12,15],[9,11,12,13,15],[9,12,13,15,16],[10,12,14,15,16],[12,13,14,15,16]]},{"critical_index":56,"class":86,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,14],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,15],[8,12],[8,15],[9,12],[9,13],[9,15],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,14,16],[0,1,8,11,12],[0,1,8,11,16],[0,1,8,14,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,8,9,12],[0,2,8,9,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,13],[0,3,4,10,13],[0,3,4,10,15],[0,3,6,14,15],[0,3,7,12,13],[0,3,9,10,13],[0,3,9,10,14],[0,3,9,12,13],[0,3,10,14,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,7,12,13],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,4,11,12,13],[0,6,14,15,16],[0,8,9,10,11],[0,8,9,10,14],[0,8,9,11,12],[0,8,10,11,16],[0,8,10,14,16],[0,9,10,11,13],[0,9,11,12,13],[0,10,14,15,16],[1,2,4,8,14],[1,2,4,8,15],[1,2,4,10,13],[1,2,4,10,15],[1,2,4,13,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,14],[1,2,7,10,12],[1,2,8,12,15],[1,2,10,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,10,13],[1,3,4,10,15],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,15],[1,3,5,11,15],[1,3,5,11,16],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,4,8,13,14],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,15],[1,5,11,12,15],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,14,16],[1,8,11,12,15],[1,8,13,14,16],[2,3,5,9,14],[2,3,5,9,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,14],[2,4,5,9,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,8,9,15],[2,4,9,15,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,15,16],[2,4,11,13,14],[2,5,8,9,14],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,14],[2,7,10,11,16],[2,7,10,12,16],[2,8,9,12,15],[2,9,12,15,16],[2,10,12,15,16],[3,4,6,7,8],[3,4,6,8,15],[3,4,7,8,13],[3,5,9,10,14],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,15],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,14],[4,5,7,12,14],[4,5,11,12,14],[4,6,8,9,15],[4,6,9,15,16],[4,7,8,13,14],[4,7,12,13,14],[4,11,12,13,14],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,14],[5,7,10,12,14],[5,8,9,10,14],[5,10,12,14,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,12],[6,8,9,12,15],[6,8,11,12,15],[6,9,10,11,13],[6,9,11,12,13],[6,9,12,13,16],[6,9,12,15,16],[6,11,12,13,14],[6,11,12,14,15],[6,12,13,14,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,14,16],[7,8,13,14,16],[7,10,12,14,16],[7,12,13,14,16],[10,12,14,15,16]]},{"critical_index":57,"class":90,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[7,14],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,12,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,14],[0,1,5,11,16],[0,1,5,12,14],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,11,13,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,8,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,12,15],[5,7,10,12,15],[5,8,9,10,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,12,13,14],[6,9,12,13,16],[6,9,12,14,16],[6,11,13,14,15],[6,12,13,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,12,15,16],[7,10,12,15,16],[8,12,13,15,16],[10,12,14,15,16]]},{"critical_index":58,"class":92,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,12,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,14],[0,1,5,11,16],[0,1,5,12,14],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,11,13,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,8,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,12],[5,8,9,10,15],[5,8,10,12,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,12,13,14],[6,9,12,13,16],[6,9,12,14,16],[6,11,13,14,15],[6,12,13,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,12,16],[8,10,12,15,16],[8,12,13,15,16],[10,12,14,15,16]]},{"critical_index":59,"class":95,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[7,14],[7,16],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,12,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,14],[0,1,5,11,16],[0,1,5,12,14],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,11,13,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,12],[2,3,9,12,16],[2,3,11,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,12],[2,9,12,14,16],[2,10,11,12,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,12],[3,8,11,12,16],[3,8,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,12],[5,8,9,10,15],[5,8,10,12,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,12,13,14],[6,9,12,13,16],[6,9,12,14,16],[6,11,13,14,15],[6,12,13,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,12],[8,10,11,12,16],[8,10,12,15,16],[8,12,13,15,16],[10,12,14,15,16]]},{"critical_index":60,"class":96,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[8,14],[9,12],[9,13],[9,14],[9,16],[10,12],[10,13],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,14],[0,5,11,13,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,14],[1,2,8,13,15],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,12,14,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,8,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,12,15],[5,7,10,14,15],[5,7,12,14,15],[5,8,9,10,15],[5,8,12,13,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,12,13,14],[6,9,12,13,16],[6,9,12,14,16],[6,11,13,14,15],[6,12,13,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,12,15,16],[7,10,14,15,16],[7,12,14,15,16],[8,12,13,15,16]]},{"critical_index":61,"class":97,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,14],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,12,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,14],[0,1,5,11,16],[0,1,5,12,14],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,13],[0,3,4,10,13],[0,3,4,10,15],[0,3,7,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,13],[0,4,5,11,13],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,13],[0,5,11,12,13],[0,5,11,12,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,12,13],[0,9,11,12,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,13,15],[5,7,10,12,15],[5,7,12,13,15],[5,8,9,10,15],[5,10,12,14,15],[5,11,12,13,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,12,13],[6,9,11,12,14],[6,9,12,13,16],[6,9,12,14,16],[6,11,12,13,15],[6,11,12,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,13,15,16],[7,10,12,15,16],[7,12,13,15,16],[10,12,14,15,16]]},{"critical_index":62,"class":98,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[7,14],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,12,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,14],[0,1,5,11,16],[0,1,5,12,14],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,11,12,13],[0,5,11,12,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,12,13],[0,9,11,12,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,8,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,12,15],[5,7,10,12,15],[5,8,9,10,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,12,13,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,12,13],[6,9,11,12,14],[6,9,12,13,16],[6,9,12,14,16],[6,11,12,13,15],[6,11,12,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,12,15,16],[7,10,12,15,16],[8,12,13,15,16],[10,12,14,15,16]]},{"critical_index":63,"class":99,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,12,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,14],[0,1,5,11,16],[0,1,5,12,14],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,11,13,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,8,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,12],[5,8,9,10,15],[5,8,10,12,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,13,14,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,11,16],[7,8,10,12,16],[8,10,12,15,16],[8,12,13,15,16],[9,12,13,14,16],[10,12,14,15,16],[12,13,14,15,16]]},{"critical_index":64,"class":100,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,12,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,14],[0,1,5,11,16],[0,1,5,12,14],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,11,12,13],[0,5,11,12,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,12,13],[0,9,11,12,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,8,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,12],[5,8,9,10,15],[5,8,10,12,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,12,13,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,12,13],[6,9,11,12,14],[6,9,12,13,16],[6,9,12,14,16],[6,11,12,13,15],[6,11,12,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,12,16],[8,10,12,15,16],[8,12,13,15,16],[10,12,14,15,16]]},{"critical_index":65,"class":101,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[7,14],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,12,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,14],[0,1,5,11,16],[0,1,5,12,14],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,11,13,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,8,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,12],[5,8,9,10,15],[5,8,10,12,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,13,14,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,11,16],[7,8,10,12,16],[8,10,12,15,16],[8,12,13,15,16],[9,12,13,14,16],[10,12,14,15,16],[12,13,14,15,16]]},{"critical_index":66,"class":102,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,14],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,12,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,14],[0,1,5,11,16],[0,1,5,12,14],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,11,12,13],[0,5,11,12,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,12,13],[0,9,11,12,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,8,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,12],[5,8,9,10,15],[5,8,10,12,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,12,13,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,12,13],[6,9,11,12,14],[6,9,12,13,16],[6,9,12,14,16],[6,11,12,13,15],[6,11,12,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,12,16],[8,10,12,15,16],[8,12,13,15,16],[10,12,14,15,16]]},{"critical_index":67,"class":103,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[7,13],[7,14],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,12,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,14],[0,1,5,11,16],[0,1,5,12,14],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,11,13,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,8,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,12],[5,8,9,10,15],[5,8,10,12,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,13,14,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,11,16],[7,8,10,12,16],[8,10,12,15,16],[8,12,13,15,16],[9,12,13,14,16],[10,12,14,15,16],[12,13,14,15,16]]},{"critical_index":68,"class":104,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[7,14],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,12,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,14],[0,1,5,11,16],[0,1,5,12,14],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,11,12,13],[0,5,11,12,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,12,13],[0,9,11,12,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,8,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,12],[5,8,9,10,15],[5,8,10,12,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,12,13,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,12,13],[6,9,11,12,14],[6,9,12,13,16],[6,9,12,14,16],[6,11,12,13,15],[6,11,12,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,12,16],[8,10,12,15,16],[8,12,13,15,16],[10,12,14,15,16]]},{"critical_index":69,"class":105,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[7,14],[8,12],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,12],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,8,9,12],[0,2,8,9,15],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,13],[0,3,4,10,13],[0,3,4,10,14],[0,3,6,14,15],[0,3,7,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,3,10,14,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,13],[0,4,5,11,13],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,14,16],[0,5,7,12,13],[0,5,11,12,13],[0,6,14,15,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,12],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,12,13],[0,10,14,15,16],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,12],[1,2,8,12,14],[1,2,8,13,15],[1,2,10,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,12],[1,5,10,12,14],[1,5,11,12,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,11,12,14],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,16],[2,8,9,12,14],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,6,8,9,14],[4,6,9,14,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,13,15],[5,7,10,12,15],[5,7,12,13,15],[5,8,9,10,15],[5,10,12,14,15],[5,11,12,13,14],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,13,14,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,13,15,16],[7,10,12,15,16],[7,12,13,15,16],[8,9,11,12,14],[9,11,12,13,14],[9,12,13,14,16],[10,12,14,15,16],[12,13,14,15,16]]},{"critical_index":70,"class":106,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,14],[8,12],[8,14],[8,15],[8,16],[9,12],[9,16],[10,12],[10,13],[10,14],[10,16],[11,12],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,11,12],[0,1,8,11,13],[0,1,11,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,6,13,14],[0,2,8,9,12],[0,2,8,9,13],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,14,15],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,14,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,11,15,16],[0,6,13,14,15],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,12],[0,8,9,11,13],[0,8,10,11,12],[0,9,10,11,15],[0,9,11,13,15],[0,9,13,14,15],[0,11,13,15,16],[1,2,4,8,13],[1,2,4,8,15],[1,2,4,10,13],[1,2,4,10,15],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,15],[1,2,7,12,15],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,10,13],[1,3,4,10,15],[1,3,5,9,14],[1,3,5,9,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,15],[1,3,9,10,15],[1,3,9,10,16],[1,3,9,14,15],[1,3,10,13,16],[1,3,11,13,16],[1,5,6,7,9],[1,5,6,9,16],[1,5,7,9,15],[1,5,7,12,15],[1,5,9,14,15],[1,5,11,12,14],[1,5,12,14,15],[1,6,7,9,10],[1,6,9,10,16],[1,6,10,13,16],[1,7,9,10,15],[1,8,11,12,14],[1,8,12,14,15],[2,3,5,9,14],[2,3,5,9,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,9,13],[2,4,8,9,16],[2,4,8,15,16],[2,4,10,11,14],[2,4,10,11,15],[2,4,10,13,14],[2,4,11,15,16],[2,5,9,13,14],[2,6,7,10,11],[2,6,10,11,14],[2,6,10,13,14],[2,7,10,11,15],[2,7,11,15,16],[2,7,12,15,16],[2,8,9,12,16],[2,8,12,15,16],[3,4,6,7,8],[3,4,6,8,15],[3,4,7,8,13],[3,4,7,12,13],[3,4,10,12,13],[3,6,7,8,11],[3,6,8,11,14],[3,6,8,14,15],[3,7,8,11,13],[3,7,11,13,16],[3,7,12,13,16],[3,9,10,12,16],[3,10,12,13,16],[4,5,6,7,9],[4,5,6,9,16],[4,5,7,9,13],[4,5,7,12,13],[4,5,11,12,14],[4,5,12,13,14],[4,6,7,8,9],[4,6,8,9,16],[4,6,8,15,16],[4,7,8,9,13],[4,10,11,12,14],[4,10,12,13,14],[5,7,9,13,15],[5,7,12,13,15],[5,9,13,14,15],[5,12,13,14,15],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,9,10,12],[6,8,9,12,16],[6,8,10,11,12],[6,8,11,12,14],[6,8,12,14,15],[6,8,12,15,16],[6,9,10,12,16],[6,10,11,12,14],[6,10,12,13,14],[6,10,12,13,16],[6,12,13,14,15],[6,12,13,15,16],[7,8,9,11,13],[7,9,10,11,15],[7,9,11,13,15],[7,11,13,15,16],[7,12,13,15,16]]},{"critical_index":71,"class":107,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,16],[4,10],[4,11],[4,16],[5,11],[5,15],[5,16],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[8,15],[8,16],[9,12],[9,15],[10,12],[10,13],[10,14],[10,15],[11,12],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,13],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,6,13,15],[0,1,8,11,12],[0,1,8,11,13],[0,1,11,13,15],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,6,13,14],[0,2,8,9,12],[0,2,8,9,13],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,16],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,16],[0,3,6,14,16],[0,3,9,10,12],[0,3,9,10,16],[0,3,9,14,16],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,10,11,12],[0,4,10,11,16],[0,5,6,15,16],[0,5,11,15,16],[0,6,13,14,15],[0,6,14,15,16],[0,8,9,10,11],[0,8,9,10,12],[0,8,9,11,13],[0,8,10,11,12],[0,9,10,11,16],[0,9,11,13,16],[0,9,13,14,16],[0,11,13,15,16],[0,13,14,15,16],[1,2,4,8,13],[1,2,4,8,16],[1,2,4,10,13],[1,2,4,10,16],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,16],[1,2,7,12,16],[1,2,8,12,16],[1,3,4,8,13],[1,3,4,8,16],[1,3,4,10,15],[1,3,4,10,16],[1,3,4,13,15],[1,3,5,9,14],[1,3,5,9,15],[1,3,5,11,14],[1,3,5,11,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,14,16],[1,3,9,10,15],[1,3,9,10,16],[1,3,9,14,16],[1,3,11,13,15],[1,4,10,13,15],[1,5,6,7,9],[1,5,6,9,10],[1,5,6,10,15],[1,5,7,9,14],[1,5,7,12,14],[1,5,9,10,15],[1,5,11,12,14],[1,6,7,9,10],[1,6,10,13,15],[1,7,9,10,16],[1,7,9,14,16],[1,7,12,14,16],[1,8,11,12,14],[1,8,12,14,16],[2,3,5,9,14],[2,3,5,9,15],[2,3,5,11,14],[2,3,5,11,15],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,15],[2,3,7,12,15],[2,3,9,12,15],[2,4,5,8,9],[2,4,5,8,16],[2,4,5,9,14],[2,4,5,11,14],[2,4,5,11,16],[2,4,8,9,13],[2,4,9,13,14],[2,4,10,11,14],[2,4,10,11,16],[2,4,10,13,14],[2,5,8,9,15],[2,5,8,15,16],[2,5,11,15,16],[2,6,7,10,11],[2,6,10,11,14],[2,6,10,13,14],[2,7,10,11,16],[2,7,11,15,16],[2,7,12,15,16],[2,8,9,12,15],[2,8,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,7,8,13],[3,4,7,12,15],[3,4,7,13,15],[3,4,10,12,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,8,14,16],[3,7,8,11,13],[3,7,11,13,15],[3,9,10,12,15],[4,5,6,7,9],[4,5,6,8,9],[4,5,6,8,16],[4,5,7,9,14],[4,5,7,12,14],[4,5,11,12,14],[4,6,7,8,9],[4,7,8,9,13],[4,7,9,13,14],[4,7,12,14,15],[4,7,13,14,15],[4,10,11,12,14],[4,10,12,14,15],[4,10,13,14,15],[5,6,8,9,10],[5,6,8,10,15],[5,6,8,15,16],[5,8,9,10,15],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,10,11,14],[6,8,10,14,15],[6,8,14,15,16],[6,10,13,14,15],[7,8,9,11,13],[7,9,10,11,16],[7,9,11,13,16],[7,9,13,14,16],[7,11,13,15,16],[7,12,14,15,16],[7,13,14,15,16],[8,9,10,12,15],[8,10,11,12,14],[8,10,12,14,15],[8,12,14,15,16]]},{"critical_index":72,"class":108,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,14],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[8,12],[8,15],[9,12],[9,13],[9,15],[9,16],[10,12],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,14],[0,1,2,13,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,11,12],[0,1,8,11,16],[0,1,8,13,14],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,6,13,14],[0,2,8,9,12],[0,2,8,9,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,14,15],[0,3,9,10,12],[0,3,9,10,14],[0,3,10,14,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,15,16],[0,6,13,14,15],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,14],[0,8,9,11,12],[0,8,10,11,16],[0,8,10,14,16],[0,8,13,14,16],[0,9,10,11,12],[0,10,14,15,16],[0,13,14,15,16],[1,2,4,8,14],[1,2,4,8,15],[1,2,4,10,13],[1,2,4,10,15],[1,2,4,13,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,15],[1,2,7,12,15],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,10,13],[1,3,4,10,15],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,15],[1,3,5,11,15],[1,3,5,11,16],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,4,8,13,14],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,15],[1,5,7,12,15],[1,5,11,12,15],[1,6,9,10,13],[1,6,9,13,16],[1,8,11,12,15],[2,3,5,9,14],[2,3,5,9,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,14],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,5,13,14],[2,4,8,9,15],[2,4,9,15,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,15,16],[2,5,8,9,14],[2,5,11,13,14],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,14],[2,7,10,11,16],[2,7,10,15,16],[2,7,12,15,16],[2,8,9,12,15],[2,9,12,15,16],[3,4,6,7,8],[3,4,6,8,15],[3,4,7,8,13],[3,4,7,12,13],[3,4,10,12,13],[3,5,9,10,14],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,15],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[3,9,10,12,13],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,14],[4,5,7,12,13],[4,5,7,13,14],[4,5,11,12,13],[4,6,8,9,15],[4,6,9,15,16],[4,7,8,13,14],[4,10,11,12,13],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,14],[5,7,10,14,15],[5,7,12,13,15],[5,7,13,14,15],[5,8,9,10,14],[5,11,12,13,15],[5,11,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,15],[6,9,10,11,13],[6,9,11,13,15],[6,9,13,15,16],[6,11,13,14,15],[7,8,10,11,16],[7,8,10,14,16],[7,8,13,14,16],[7,10,14,15,16],[7,12,13,15,16],[7,13,14,15,16],[8,9,11,12,15],[9,10,11,12,13],[9,11,12,13,15],[9,12,13,15,16]]},{"critical_index":73,"class":109,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,14],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,15],[9,12],[9,13],[9,15],[9,16],[10,12],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,14],[0,1,2,13,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,11,12],[0,1,8,11,16],[0,1,8,13,14],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,6,13,14],[0,2,8,9,12],[0,2,8,9,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,6,14,15],[0,3,9,10,12],[0,3,9,10,14],[0,3,10,14,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,15,16],[0,6,13,14,16],[0,6,14,15,16],[0,8,9,10,12],[0,8,9,10,14],[0,8,10,11,12],[0,8,10,11,16],[0,8,10,14,16],[0,8,13,14,16],[0,10,14,15,16],[1,2,4,8,14],[1,2,4,8,15],[1,2,4,10,13],[1,2,4,10,15],[1,2,4,13,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,15],[1,2,7,12,15],[1,2,8,12,15],[1,3,4,8,13],[1,3,4,8,15],[1,3,4,10,13],[1,3,4,10,15],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,15],[1,3,5,11,15],[1,3,5,11,16],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,13,16],[1,4,8,13,14],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,15],[1,5,7,12,15],[1,5,11,12,15],[1,6,9,10,13],[1,6,9,13,16],[1,8,11,12,15],[2,3,5,9,14],[2,3,5,9,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,14],[2,4,5,9,16],[2,4,5,11,14],[2,4,5,11,16],[2,4,8,9,15],[2,4,9,15,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,15,16],[2,4,11,13,14],[2,5,8,9,14],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,14],[2,7,10,11,16],[2,7,10,15,16],[2,7,12,15,16],[2,8,9,12,15],[2,9,12,15,16],[3,4,6,7,8],[3,4,6,8,15],[3,4,7,8,13],[3,4,7,12,13],[3,4,10,12,13],[3,5,9,10,14],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,15],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[3,9,10,12,13],[3,9,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,14],[4,5,7,12,14],[4,5,11,12,14],[4,6,8,9,15],[4,6,9,15,16],[4,7,8,13,14],[4,7,12,13,14],[4,10,11,12,13],[4,11,12,13,14],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,14],[5,7,10,14,15],[5,7,12,14,15],[5,8,9,10,14],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,12],[6,8,9,12,15],[6,8,10,11,12],[6,8,11,12,15],[6,9,10,12,13],[6,9,12,13,16],[6,9,12,15,16],[6,10,11,12,13],[6,11,12,13,14],[6,11,12,14,15],[6,12,13,14,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,14,16],[7,8,13,14,16],[7,10,14,15,16],[7,12,13,14,16],[7,12,14,15,16]]},{"critical_index":74,"class":110,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,16],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,15],[5,16],[6,13],[6,14],[6,15],[6,16],[8,16],[9,12],[9,13],[9,15],[9,16],[10,12],[10,13],[11,12],[11,13],[11,14],[11,16]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,16],[0,1,2,8,13],[0,1,2,8,16],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,6,13,15],[0,1,7,12,16],[0,1,8,11,15],[0,1,8,11,16],[0,1,8,13,15],[0,1,11,12,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,6,13,14],[0,2,7,12,16],[0,2,8,9,14],[0,2,8,9,16],[0,2,8,13,14],[0,2,9,12,16],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,14],[0,3,9,10,12],[0,3,9,10,14],[0,4,5,6,7],[0,4,5,6,15],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,15],[0,4,6,14,15],[0,4,10,11,12],[0,4,10,11,15],[0,4,10,14,15],[0,6,13,14,15],[0,8,9,10,11],[0,8,9,10,14],[0,8,9,11,16],[0,8,10,11,15],[0,8,10,14,15],[0,8,13,14,15],[0,9,10,11,12],[0,9,11,12,16],[1,2,4,8,13],[1,2,4,8,16],[1,2,4,10,13],[1,2,4,10,16],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,16],[1,3,4,8,13],[1,3,4,8,16],[1,3,4,10,13],[1,3,4,10,14],[1,3,4,14,16],[1,3,5,9,14],[1,3,5,9,15],[1,3,5,11,14],[1,3,5,11,15],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,13,15],[1,3,9,10,13],[1,3,9,10,14],[1,3,9,13,15],[1,3,11,14,16],[1,4,10,14,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,15],[1,5,7,10,14],[1,5,7,12,14],[1,5,9,10,14],[1,5,11,12,14],[1,6,9,10,13],[1,6,9,13,15],[1,7,10,14,16],[1,7,12,14,16],[1,11,12,14,16],[2,3,5,9,14],[2,3,5,9,15],[2,3,5,11,14],[2,3,5,11,15],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,15],[2,3,7,12,15],[2,3,9,12,15],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,15],[2,4,5,11,13],[2,4,5,11,15],[2,4,8,9,16],[2,4,9,15,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,10,15,16],[2,5,8,9,14],[2,5,8,13,14],[2,5,11,13,14],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,14],[2,7,10,11,15],[2,7,10,15,16],[2,7,12,15,16],[2,9,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,6,14,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,10,12,13],[3,6,7,8,11],[3,6,8,11,16],[3,6,11,14,16],[3,7,8,11,15],[3,7,8,13,15],[3,7,12,13,15],[3,9,10,12,13],[3,9,12,13,15],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,15],[4,5,7,8,13],[4,5,7,12,13],[4,5,11,12,13],[4,6,8,9,16],[4,6,9,15,16],[4,6,14,15,16],[4,10,11,12,13],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,14],[5,7,8,13,14],[5,7,12,13,14],[5,8,9,10,14],[5,11,12,13,14],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,16],[6,9,10,11,13],[6,9,11,13,16],[6,9,13,15,16],[6,11,13,14,16],[6,13,14,15,16],[7,8,10,11,15],[7,8,10,14,15],[7,8,13,14,15],[7,10,14,15,16],[7,12,13,14,16],[7,12,13,15,16],[7,13,14,15,16],[9,10,11,12,13],[9,11,12,13,16],[9,12,13,15,16],[11,12,13,14,16]]},{"critical_index":75,"class":111,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,16],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,16],[9,12],[9,13],[9,15],[9,16],[10,12],[10,13],[11,12],[11,13],[11,14],[11,16]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,16],[0,1,2,8,13],[0,1,2,8,16],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,6,13,15],[0,1,7,12,16],[0,1,8,11,15],[0,1,8,11,16],[0,1,8,13,15],[0,1,11,12,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,6,13,14],[0,2,7,12,16],[0,2,8,9,14],[0,2,8,9,16],[0,2,8,13,14],[0,2,9,12,16],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,14],[0,3,9,10,12],[0,3,9,10,14],[0,4,5,6,7],[0,4,5,6,15],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,15],[0,4,6,14,15],[0,4,10,11,12],[0,4,10,11,15],[0,4,10,14,15],[0,6,13,14,15],[0,8,9,10,11],[0,8,9,10,14],[0,8,9,11,16],[0,8,10,11,15],[0,8,10,14,15],[0,8,13,14,15],[0,9,10,11,12],[0,9,11,12,16],[1,2,4,8,13],[1,2,4,8,16],[1,2,4,10,13],[1,2,4,10,16],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,16],[1,3,4,8,13],[1,3,4,8,16],[1,3,4,10,13],[1,3,4,10,14],[1,3,4,14,16],[1,3,5,9,14],[1,3,5,9,15],[1,3,5,11,14],[1,3,5,11,15],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,13,15],[1,3,9,10,13],[1,3,9,10,14],[1,3,9,13,15],[1,3,11,14,16],[1,4,10,14,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,15],[1,5,7,10,14],[1,5,7,12,14],[1,5,9,10,14],[1,5,11,12,14],[1,6,9,10,13],[1,6,9,13,15],[1,7,10,14,16],[1,7,12,14,16],[1,11,12,14,16],[2,3,5,9,14],[2,3,5,9,15],[2,3,5,11,14],[2,3,5,11,15],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,15],[2,3,7,12,15],[2,3,9,12,15],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,15],[2,4,5,11,13],[2,4,5,11,15],[2,4,8,9,16],[2,4,9,15,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,10,15,16],[2,5,8,9,14],[2,5,8,13,14],[2,5,11,13,14],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,14],[2,7,10,11,15],[2,7,10,15,16],[2,7,12,15,16],[2,9,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,6,14,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,10,12,13],[3,6,7,8,11],[3,6,8,11,16],[3,6,11,14,16],[3,7,8,11,15],[3,7,8,13,15],[3,7,12,13,15],[3,9,10,12,13],[3,9,12,13,15],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,15],[4,5,7,8,13],[4,5,7,12,13],[4,5,11,12,13],[4,6,8,9,16],[4,6,9,15,16],[4,6,14,15,16],[4,10,11,12,13],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,14],[5,7,8,13,14],[5,7,12,13,14],[5,8,9,10,14],[5,11,12,13,14],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,16],[6,9,10,11,12],[6,9,10,12,13],[6,9,11,12,16],[6,9,12,13,15],[6,9,12,15,16],[6,10,11,12,13],[6,11,12,13,14],[6,11,12,14,16],[6,12,13,14,15],[6,12,14,15,16],[7,8,10,11,15],[7,8,10,14,15],[7,8,13,14,15],[7,10,14,15,16],[7,12,13,14,15],[7,12,14,15,16]]},{"critical_index":76,"class":112,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,16],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[8,16],[9,12],[9,13],[9,15],[9,16],[10,12],[10,13],[11,12],[11,13],[11,14],[11,16]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,16],[0,1,2,8,13],[0,1,2,8,16],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,6,13,15],[0,1,7,12,16],[0,1,8,11,15],[0,1,8,11,16],[0,1,8,13,15],[0,1,11,12,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,6,13,14],[0,2,7,12,16],[0,2,8,9,14],[0,2,8,9,16],[0,2,8,13,14],[0,2,9,12,16],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,14],[0,3,9,10,12],[0,3,9,10,14],[0,4,5,6,7],[0,4,5,6,15],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,15],[0,4,6,14,15],[0,4,10,11,12],[0,4,10,11,15],[0,4,10,14,15],[0,6,13,14,15],[0,8,9,10,11],[0,8,9,10,14],[0,8,9,11,16],[0,8,10,11,15],[0,8,10,14,15],[0,8,13,14,15],[0,9,10,11,12],[0,9,11,12,16],[1,2,4,8,13],[1,2,4,8,16],[1,2,4,10,13],[1,2,4,10,16],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,16],[1,3,4,8,13],[1,3,4,8,16],[1,3,4,10,13],[1,3,4,10,14],[1,3,4,14,16],[1,3,5,9,14],[1,3,5,9,15],[1,3,5,11,14],[1,3,5,11,15],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,13,15],[1,3,9,10,13],[1,3,9,10,14],[1,3,9,13,15],[1,3,11,14,16],[1,4,10,14,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,15],[1,5,7,10,14],[1,5,7,12,14],[1,5,9,10,14],[1,5,11,12,14],[1,6,9,10,13],[1,6,9,13,15],[1,7,10,14,16],[1,7,12,14,16],[1,11,12,14,16],[2,3,5,9,14],[2,3,5,9,15],[2,3,5,11,14],[2,3,5,11,15],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,15],[2,3,7,12,15],[2,3,9,12,15],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,15],[2,4,5,11,13],[2,4,5,11,15],[2,4,8,9,16],[2,4,9,15,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,10,15,16],[2,5,8,9,14],[2,5,8,13,14],[2,5,11,13,14],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,14],[2,7,10,11,15],[2,7,10,15,16],[2,7,12,15,16],[2,9,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,6,14,16],[3,4,7,8,12],[3,4,8,12,13],[3,4,10,12,13],[3,6,7,8,11],[3,6,8,11,16],[3,6,11,14,16],[3,7,8,11,15],[3,7,8,12,15],[3,8,12,13,15],[3,9,10,12,13],[3,9,12,13,15],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,15],[4,5,7,8,12],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,16],[4,6,9,15,16],[4,6,14,15,16],[4,10,11,12,13],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,14],[5,7,8,12,14],[5,8,9,10,14],[5,8,12,13,14],[5,11,12,13,14],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,16],[6,9,10,11,12],[6,9,10,12,13],[6,9,11,12,16],[6,9,12,13,15],[6,9,12,15,16],[6,10,11,12,13],[6,11,12,13,14],[6,11,12,14,16],[6,12,13,14,15],[6,12,14,15,16],[7,8,10,11,15],[7,8,10,14,15],[7,8,12,14,15],[7,10,14,15,16],[7,12,14,15,16],[8,12,13,14,15]]},{"critical_index":77,"class":113,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,16],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,16],[9,12],[9,13],[9,15],[9,16],[10,12],[10,13],[11,12],[11,13],[11,14],[11,16]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,16],[0,1,2,8,13],[0,1,2,8,16],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,6,13,15],[0,1,7,12,16],[0,1,8,11,15],[0,1,8,11,16],[0,1,8,13,15],[0,1,11,12,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,6,13,14],[0,2,7,12,16],[0,2,8,9,14],[0,2,8,9,16],[0,2,8,13,14],[0,2,9,12,16],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,14],[0,3,9,10,12],[0,3,9,10,14],[0,4,5,6,7],[0,4,5,6,15],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,15],[0,4,6,14,15],[0,4,10,11,12],[0,4,10,11,15],[0,4,10,14,15],[0,6,13,14,15],[0,8,9,10,12],[0,8,9,10,14],[0,8,9,12,16],[0,8,10,11,12],[0,8,10,11,15],[0,8,10,14,15],[0,8,11,12,16],[0,8,13,14,15],[1,2,4,8,13],[1,2,4,8,16],[1,2,4,10,13],[1,2,4,10,16],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,16],[1,3,4,8,13],[1,3,4,8,16],[1,3,4,10,13],[1,3,4,10,14],[1,3,4,14,16],[1,3,5,9,14],[1,3,5,9,15],[1,3,5,11,14],[1,3,5,11,15],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,13,15],[1,3,9,10,13],[1,3,9,10,14],[1,3,9,13,15],[1,3,11,14,16],[1,4,10,14,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,15],[1,5,7,10,14],[1,5,7,12,14],[1,5,9,10,14],[1,5,11,12,14],[1,6,9,10,13],[1,6,9,13,15],[1,7,10,14,16],[1,7,12,14,16],[1,11,12,14,16],[2,3,5,9,14],[2,3,5,9,15],[2,3,5,11,14],[2,3,5,11,15],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,15],[2,3,7,12,15],[2,3,9,12,15],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,15],[2,4,5,11,13],[2,4,5,11,15],[2,4,8,9,16],[2,4,9,15,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,10,15,16],[2,5,8,9,14],[2,5,8,13,14],[2,5,11,13,14],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,14],[2,7,10,11,15],[2,7,10,15,16],[2,7,12,15,16],[2,9,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,6,14,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,10,12,13],[3,6,7,8,11],[3,6,8,11,16],[3,6,11,14,16],[3,7,8,11,15],[3,7,8,13,15],[3,7,12,13,15],[3,9,10,12,13],[3,9,12,13,15],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,15],[4,5,7,8,13],[4,5,7,12,13],[4,5,11,12,13],[4,6,8,9,16],[4,6,9,15,16],[4,6,14,15,16],[4,10,11,12,13],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,14],[5,7,8,13,14],[5,7,12,13,14],[5,8,9,10,14],[5,11,12,13,14],[6,7,8,10,11],[6,8,9,10,12],[6,8,9,12,16],[6,8,10,11,12],[6,8,11,12,16],[6,9,10,12,13],[6,9,12,13,15],[6,9,12,15,16],[6,10,11,12,13],[6,11,12,13,14],[6,11,12,14,16],[6,12,13,14,15],[6,12,14,15,16],[7,8,10,11,15],[7,8,10,14,15],[7,8,13,14,15],[7,10,14,15,16],[7,12,13,14,15],[7,12,14,15,16]]},{"critical_index":78,"class":114,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,13],[1,15],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,14],[3,16],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,16],[9,12],[9,13],[9,15],[9,16],[10,12],[10,13],[11,12],[11,13],[11,14],[11,16]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,13],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,6,13,15],[0,1,8,11,12],[0,1,8,11,15],[0,1,8,13,15],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,6,13,14],[0,2,8,9,12],[0,2,8,9,14],[0,2,8,13,14],[0,3,4,6,7],[0,3,4,6,16],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,16],[0,3,6,14,16],[0,3,9,10,12],[0,3,9,10,14],[0,3,10,14,16],[0,4,5,6,7],[0,4,5,6,15],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,15],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,15],[0,4,10,15,16],[0,6,13,14,15],[0,6,14,15,16],[0,8,9,10,12],[0,8,9,10,14],[0,8,10,11,12],[0,8,10,11,15],[0,8,10,14,15],[0,8,13,14,15],[0,10,14,15,16],[1,2,4,8,13],[1,2,4,8,16],[1,2,4,10,13],[1,2,4,10,16],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,16],[1,2,7,12,16],[1,2,8,12,16],[1,3,4,8,13],[1,3,4,8,16],[1,3,4,10,13],[1,3,4,10,16],[1,3,5,9,14],[1,3,5,9,15],[1,3,5,11,14],[1,3,5,11,15],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,13,15],[1,3,9,10,13],[1,3,9,10,14],[1,3,9,13,15],[1,3,10,14,16],[1,3,11,14,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,15],[1,5,7,10,14],[1,5,7,12,14],[1,5,9,10,14],[1,5,11,12,14],[1,6,9,10,13],[1,6,9,13,15],[1,7,10,14,16],[1,7,12,14,16],[1,8,11,12,16],[1,11,12,14,16],[2,3,5,9,14],[2,3,5,9,15],[2,3,5,11,14],[2,3,5,11,15],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,15],[2,3,7,12,15],[2,3,9,12,15],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,15],[2,4,5,11,13],[2,4,5,11,15],[2,4,8,9,16],[2,4,9,15,16],[2,4,10,11,13],[2,4,10,11,15],[2,4,10,15,16],[2,5,8,9,14],[2,5,8,13,14],[2,5,11,13,14],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,14],[2,7,10,11,15],[2,7,10,15,16],[2,7,12,15,16],[2,8,9,12,16],[2,9,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,10,12,13],[3,6,7,8,11],[3,6,8,11,16],[3,6,11,14,16],[3,7,8,11,15],[3,7,8,13,15],[3,7,12,13,15],[3,9,10,12,13],[3,9,12,13,15],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,15],[4,5,7,8,13],[4,5,7,12,13],[4,5,11,12,13],[4,6,8,9,16],[4,6,9,15,16],[4,10,11,12,13],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,14],[5,7,8,13,14],[5,7,12,13,14],[5,8,9,10,14],[5,11,12,13,14],[6,7,8,10,11],[6,8,9,10,12],[6,8,9,12,16],[6,8,10,11,12],[6,8,11,12,16],[6,9,10,12,13],[6,9,12,13,15],[6,9,12,15,16],[6,10,11,12,13],[6,11,12,13,14],[6,11,12,14,16],[6,12,13,14,15],[6,12,14,15,16],[7,8,10,11,15],[7,8,10,14,15],[7,8,13,14,15],[7,10,14,15,16],[7,12,13,14,15],[7,12,14,15,16]]},{"critical_index":79,"class":115,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,11],[1,14],[1,15],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[3,16],[4,10],[4,11],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,15],[8,16],[9,15],[10,12],[10,13],[10,14],[10,15],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,14],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,8,11,12],[0,1,8,11,14],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,13,14],[0,2,7,12,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,8,12,15],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,16],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,16],[0,3,6,13,16],[0,3,7,12,15],[0,3,9,10,15],[0,3,9,10,16],[0,3,9,13,16],[0,3,10,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,10,11,12],[0,4,10,11,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,12],[0,8,10,12,15],[0,9,10,11,16],[0,9,11,14,16],[0,9,13,14,16],[1,2,4,8,14],[1,2,4,8,16],[1,2,4,10,14],[1,2,4,10,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,12,16],[1,2,8,12,16],[1,3,4,8,14],[1,3,4,8,16],[1,3,4,10,14],[1,3,4,10,16],[1,3,5,9,13],[1,3,5,9,15],[1,3,5,11,13],[1,3,5,11,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,13,16],[1,3,9,10,15],[1,3,9,10,16],[1,3,9,13,16],[1,3,10,14,15],[1,3,11,14,15],[1,5,6,7,9],[1,5,6,9,10],[1,5,6,10,15],[1,5,6,14,15],[1,5,7,9,13],[1,5,7,12,13],[1,5,9,10,15],[1,5,11,12,13],[1,5,11,14,15],[1,6,7,9,10],[1,6,10,14,15],[1,7,9,10,16],[1,7,9,13,16],[1,7,12,13,16],[1,8,11,12,13],[1,8,12,13,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,15],[2,3,6,7,11],[2,3,6,11,13],[2,3,7,11,15],[2,4,5,8,9],[2,4,5,8,15],[2,4,5,9,13],[2,4,5,11,13],[2,4,5,11,16],[2,4,5,15,16],[2,4,8,9,14],[2,4,8,15,16],[2,4,9,13,14],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,13,14],[2,5,8,9,15],[2,5,11,15,16],[2,6,7,10,11],[2,6,10,11,13],[2,6,10,13,14],[2,7,10,11,16],[2,7,11,15,16],[2,7,12,15,16],[2,8,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,7,8,14],[3,4,7,12,14],[3,4,10,12,14],[3,6,7,8,11],[3,6,8,11,13],[3,6,8,13,16],[3,7,8,11,14],[3,7,11,14,15],[3,7,12,14,15],[3,10,12,14,15],[4,5,6,7,9],[4,5,6,8,9],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,9,13],[4,5,7,12,13],[4,5,11,12,13],[4,6,7,8,9],[4,6,8,15,16],[4,7,8,9,14],[4,7,9,13,14],[4,7,12,13,14],[4,10,11,12,13],[4,10,12,13,14],[5,6,8,9,10],[5,6,8,10,15],[5,6,14,15,16],[5,8,9,10,15],[5,11,14,15,16],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,10,11,12],[6,8,10,12,15],[6,8,11,12,13],[6,8,12,13,16],[6,8,12,15,16],[6,10,11,12,13],[6,10,12,13,14],[6,10,12,14,15],[6,12,13,14,16],[6,12,14,15,16],[7,8,9,11,14],[7,9,10,11,16],[7,9,11,14,16],[7,9,13,14,16],[7,11,14,15,16],[7,12,13,14,16],[7,12,14,15,16]]},{"critical_index":80,"class":116,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,11],[1,14],[1,15],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[3,16],[4,10],[4,11],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,15],[8,16],[9,12],[9,15],[10,12],[10,13],[10,14],[10,15],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,14],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,8,11,12],[0,1,8,11,14],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,13,14],[0,2,7,12,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,8,12,15],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,16],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,16],[0,3,6,13,16],[0,3,7,12,15],[0,3,9,10,15],[0,3,9,10,16],[0,3,9,13,16],[0,3,10,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,10,11,12],[0,4,10,11,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,12],[0,8,10,12,15],[0,9,10,11,16],[0,9,11,14,16],[0,9,13,14,16],[1,2,4,8,14],[1,2,4,8,16],[1,2,4,10,14],[1,2,4,10,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,12,16],[1,2,8,12,16],[1,3,4,8,14],[1,3,4,8,16],[1,3,4,10,14],[1,3,4,10,16],[1,3,5,9,13],[1,3,5,9,15],[1,3,5,11,13],[1,3,5,11,15],[1,3,8,11,13],[1,3,8,11,14],[1,3,8,13,16],[1,3,9,10,15],[1,3,9,10,16],[1,3,9,13,16],[1,3,10,14,15],[1,3,11,14,15],[1,5,6,7,9],[1,5,6,9,10],[1,5,6,10,15],[1,5,6,14,15],[1,5,7,9,13],[1,5,7,12,13],[1,5,9,10,15],[1,5,11,12,13],[1,5,11,14,15],[1,6,7,9,10],[1,6,10,14,15],[1,7,9,10,16],[1,7,9,13,16],[1,7,12,13,16],[1,8,11,12,13],[1,8,12,13,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,15],[2,3,6,7,11],[2,3,6,11,13],[2,3,7,11,15],[2,4,5,8,9],[2,4,5,8,15],[2,4,5,9,13],[2,4,5,11,13],[2,4,5,11,16],[2,4,5,15,16],[2,4,8,9,14],[2,4,8,15,16],[2,4,9,13,14],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,13,14],[2,5,8,9,15],[2,5,11,15,16],[2,6,7,10,11],[2,6,10,11,13],[2,6,10,13,14],[2,7,10,11,16],[2,7,11,15,16],[2,7,12,15,16],[2,8,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,7,8,14],[3,4,7,12,14],[3,4,10,12,14],[3,6,7,8,11],[3,6,8,11,13],[3,6,8,13,16],[3,7,8,11,14],[3,7,11,14,15],[3,7,12,14,15],[3,10,12,14,15],[4,5,6,7,9],[4,5,6,8,9],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,9,13],[4,5,7,12,13],[4,5,11,12,13],[4,6,7,8,9],[4,6,8,15,16],[4,7,8,9,14],[4,7,9,13,14],[4,7,12,13,14],[4,10,11,12,13],[4,10,12,13,14],[5,6,8,9,10],[5,6,8,10,15],[5,6,14,15,16],[5,8,9,10,15],[5,11,14,15,16],[6,7,8,9,11],[6,7,9,10,11],[6,8,9,10,11],[6,8,10,11,12],[6,8,10,12,15],[6,8,11,12,13],[6,8,12,13,16],[6,8,12,15,16],[6,10,11,12,13],[6,10,12,13,14],[6,10,12,14,15],[6,12,13,14,16],[6,12,14,15,16],[7,8,9,11,14],[7,9,10,11,16],[7,9,11,14,16],[7,9,13,14,16],[7,11,14,15,16],[7,12,13,14,16],[7,12,14,15,16]]},{"critical_index":81,"class":117,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,13],[0,3,4,10,13],[0,3,4,10,15],[0,3,7,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,13],[0,4,5,11,13],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,13,14],[0,5,11,13,14],[0,7,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,14],[1,2,8,13,15],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,12,13],[1,3,9,12,16],[1,3,12,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[1,9,12,13,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,12,14,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,13,15],[5,7,10,14,15],[5,7,13,14,15],[5,8,9,10,15],[5,11,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,13,14,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,13,15,16],[7,10,14,15,16],[7,12,13,14,16],[7,13,14,15,16],[9,12,13,14,16]]},{"critical_index":82,"class":118,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,13],[0,3,4,10,13],[0,3,4,10,15],[0,3,7,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,13],[0,4,5,11,13],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,13],[0,5,7,12,14],[0,5,11,13,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,14],[1,2,8,13,15],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,12,13],[1,3,9,12,16],[1,3,12,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,13],[1,6,9,12,13],[1,6,9,12,16],[1,6,12,13,15],[1,6,12,15,16],[1,8,13,15,16],[1,12,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,12,14,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,13,15],[5,7,10,14,15],[5,7,12,13,15],[5,7,12,14,15],[5,8,9,10,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,12,13,14],[6,9,12,14,16],[6,11,13,14,15],[6,12,13,14,15],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,13,15,16],[7,10,14,15,16],[7,12,13,15,16],[7,12,14,15,16]]},{"critical_index":83,"class":119,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[9,12],[9,13],[9,14],[9,16],[10,12],[10,13],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,13],[0,3,4,10,13],[0,3,4,10,15],[0,3,7,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,13],[0,4,5,11,13],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,13],[0,5,7,12,14],[0,5,11,13,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,14],[1,2,8,13,15],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,12,13],[1,3,9,12,16],[1,3,12,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,13],[1,6,9,12,13],[1,6,9,12,16],[1,6,12,13,15],[1,6,12,15,16],[1,8,13,15,16],[1,12,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,12,14,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,13,15],[5,7,10,14,15],[5,7,12,13,15],[5,7,12,14,15],[5,8,9,10,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,12,13,14],[6,9,12,14,16],[6,11,13,14,15],[6,12,13,14,15],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,13,15,16],[7,10,14,15,16],[7,12,13,15,16],[7,12,14,15,16]]},{"critical_index":84,"class":120,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,14],[0,5,11,13,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,14],[1,2,8,13,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,4,12,13],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,10,13],[1,3,9,12,13],[1,3,9,12,16],[1,4,8,12,13],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,12,13,15],[1,8,12,15,16],[1,9,12,13,16],[1,12,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,14],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,12],[5,7,10,12,14],[5,8,9,10,15],[5,8,10,12,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,13,14,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,11,16],[7,8,10,12,16],[8,10,12,15,16],[9,12,13,14,16],[10,12,14,15,16],[12,13,14,15,16]]},{"critical_index":85,"class":121,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[7,13],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,14],[0,5,11,13,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,14],[1,2,8,13,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,4,12,13],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,10,13],[1,3,9,12,13],[1,3,9,12,16],[1,4,8,12,13],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,12,13,15],[1,8,12,15,16],[1,9,12,13,16],[1,12,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,14],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,12],[5,7,10,12,14],[5,8,9,10,15],[5,8,10,12,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,13,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,13,14,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,11,16],[7,8,10,12,16],[8,10,12,15,16],[9,12,13,14,16],[10,12,14,15,16],[12,13,14,15,16]]},{"critical_index":86,"class":122,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,14],[0,5,11,12,13],[0,5,11,12,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,12,13],[0,9,11,12,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,14],[1,2,8,13,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,4,12,13],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,10,13],[1,3,9,12,13],[1,3,9,12,16],[1,4,8,12,13],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,13],[1,6,9,12,13],[1,6,9,12,16],[1,6,12,13,15],[1,6,12,15,16],[1,8,12,13,15],[1,8,12,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,12,14],[2,7,10,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,12],[5,7,10,12,14],[5,8,9,10,15],[5,8,10,12,15],[5,8,12,13,15],[5,10,12,14,15],[5,11,12,13,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,12,13],[6,9,11,12,14],[6,9,12,14,16],[6,11,12,13,15],[6,11,12,14,15],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,12,16],[8,10,12,15,16],[10,12,14,15,16]]},{"critical_index":87,"class":123,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[8,14],[9,12],[9,14],[9,16],[10,12],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,13],[0,3,4,10,15],[0,3,4,12,13],[0,3,9,10,12],[0,3,9,10,15],[0,3,10,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,14],[0,5,11,12,13],[0,5,11,12,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,12],[0,9,11,12,14],[0,10,11,12,13],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,14],[1,2,8,13,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,4,12,13],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,10,12],[1,3,9,12,16],[1,3,10,12,13],[1,4,8,12,13],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,12],[1,6,9,12,16],[1,6,10,12,13],[1,6,12,13,15],[1,6,12,15,16],[1,8,12,13,15],[1,8,12,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,12,14,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,12,15],[5,7,10,14,15],[5,7,12,14,15],[5,8,9,10,15],[5,8,12,13,15],[5,11,12,13,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,11,12,14],[6,9,12,14,16],[6,10,11,12,13],[6,11,12,13,15],[6,11,12,14,15],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,12,15,16],[7,10,14,15,16],[7,12,14,15,16]]},{"critical_index":88,"class":124,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,13],[0,3,4,10,13],[0,3,4,10,15],[0,3,7,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,13],[0,4,5,11,13],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,13,14],[0,5,11,13,14],[0,7,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,13],[0,9,11,13,14],[0,9,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,14],[1,2,8,13,15],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,12,13],[1,3,9,12,16],[1,3,12,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,13],[1,6,9,13,16],[1,6,13,15,16],[1,8,13,15,16],[1,9,12,13,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,12,14,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,13,15],[5,7,10,14,15],[5,7,13,14,15],[5,8,9,10,15],[5,11,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,13,14,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,13,15,16],[7,10,14,15,16],[7,12,13,14,16],[7,13,14,15,16],[9,12,13,14,16]]},{"critical_index":89,"class":125,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[9,12],[9,13],[9,14],[9,16],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,13],[0,3,4,10,13],[0,3,4,10,15],[0,3,7,12,13],[0,3,9,10,13],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,13],[0,4,5,11,13],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,13],[0,5,7,12,14],[0,5,11,12,13],[0,5,11,12,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,12],[0,8,9,12,14],[0,8,10,11,16],[0,8,10,15,16],[0,8,11,12,14],[0,9,10,11,13],[0,9,11,12,13],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,6,13,15],[1,2,7,10,14],[1,2,8,13,15],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,13],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,13],[1,3,9,12,13],[1,3,9,12,16],[1,3,12,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,13],[1,6,9,12,13],[1,6,9,12,16],[1,6,12,13,15],[1,6,12,15,16],[1,8,13,15,16],[1,12,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,12,14,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,13,15],[5,7,10,14,15],[5,7,12,13,15],[5,7,12,14,15],[5,8,9,10,15],[5,11,12,13,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,12],[6,8,9,12,14],[6,8,11,12,14],[6,9,10,11,13],[6,9,11,12,13],[6,9,12,14,16],[6,11,12,13,15],[6,11,12,14,15],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,13,15,16],[7,10,14,15,16],[7,12,13,15,16],[7,12,14,15,16]]},{"critical_index":90,"class":126,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[8,14],[9,12],[9,14],[9,16],[10,12],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,14],[0,1,2,8,13],[0,1,2,8,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,6,13,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,8,13,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,9,10,12],[0,3,9,10,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,8,13,15,16],[0,9,10,11,12],[0,9,11,12,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,14],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,15],[1,3,4,14,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,15],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,10,12],[1,3,9,10,15],[1,3,9,12,16],[1,3,11,14,15],[1,4,8,12,13],[1,4,10,12,13],[1,4,10,14,15],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,15],[1,5,7,14,15],[1,5,9,10,15],[1,5,11,14,15],[1,6,9,10,12],[1,6,9,12,16],[1,6,10,12,13],[1,6,12,13,16],[1,7,10,14,15],[1,8,12,13,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,12,14,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,5,8,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,11,12,13],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,12,15],[5,7,12,14,15],[5,8,9,10,15],[5,8,12,13,15],[5,11,12,13,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,11,12,14],[6,9,12,14,16],[6,10,11,12,13],[6,11,12,13,15],[6,11,12,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,12,15,16],[7,10,14,15,16],[7,12,14,15,16],[8,12,13,15,16]]},{"critical_index":91,"class":127,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,14],[9,12],[9,13],[9,14],[9,16],[10,12],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,14],[0,1,2,8,13],[0,1,2,8,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,6,13,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,8,13,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,9,10,12],[0,3,9,10,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,8,13,15,16],[0,9,10,11,12],[0,9,11,12,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,15],[1,3,4,12,13],[1,3,4,14,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,11,15],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,12],[1,3,9,10,15],[1,3,9,12,16],[1,3,11,14,15],[1,3,12,13,16],[1,4,10,12,13],[1,4,10,14,15],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,15],[1,5,7,14,15],[1,5,9,10,15],[1,5,11,14,15],[1,6,9,10,12],[1,6,9,12,16],[1,6,10,12,13],[1,6,12,13,16],[1,7,10,14,15],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,12,14,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,13],[3,4,7,12,13],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,11,12,13],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,13,15],[5,7,12,13,15],[5,7,12,14,15],[5,8,9,10,15],[5,11,12,13,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,11,12,14],[6,9,12,14,16],[6,10,11,12,13],[6,11,12,13,15],[6,11,12,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,13,15,16],[7,10,14,15,16],[7,12,13,15,16],[7,12,14,15,16]]},{"critical_index":92,"class":128,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[9,12],[9,13],[9,14],[9,16],[10,12],[10,13],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,14],[0,1,2,8,13],[0,1,2,8,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,13,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,6,13,15],[0,2,7,12,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,8,13,15],[0,2,9,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,9,10,12],[0,3,9,10,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,8,13,15,16],[0,9,10,11,12],[0,9,11,12,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,10,13],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,13],[1,2,7,10,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,14],[1,3,4,12,13],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,13,16],[1,3,9,10,12],[1,3,9,12,16],[1,3,12,13,16],[1,4,10,12,13],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,13],[1,6,9,13,16],[1,9,10,12,13],[1,9,12,13,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,11,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,11,13,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,12,14,16],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,13],[3,4,7,12,13],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,13,16],[3,7,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,11,12,13],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,11,12,13],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,13,15],[5,7,10,14,15],[5,7,12,13,14],[5,7,13,14,15],[5,8,9,10,15],[5,11,12,13,14],[5,11,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,13],[6,9,11,13,14],[6,9,13,14,16],[6,11,13,14,15],[6,13,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,13,15,16],[7,10,14,15,16],[7,12,13,14,16],[7,13,14,15,16],[9,10,11,12,13],[9,11,12,13,14],[9,12,13,14,16]]},{"critical_index":93,"class":129,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,14],[6,15],[6,16],[8,13],[8,14],[9,12],[9,13],[9,14],[9,16],[10,12],[10,13],[11,12],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,13],[0,2,3,9,13],[0,2,3,9,15],[0,2,7,13,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,7,12,13],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,7,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,12],[0,9,11,12,14],[0,9,12,13,14],[1,2,4,8,12],[1,2,4,8,14],[1,2,4,10,12],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,12],[1,2,6,12,15],[1,2,7,10,14],[1,2,8,12,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,10,12],[1,3,9,12,13],[1,3,9,13,16],[1,3,12,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,12],[1,6,9,12,16],[1,6,12,15,16],[1,8,12,15,16],[1,9,12,13,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,13,16],[2,3,9,13,16],[2,4,5,8,9],[2,4,5,8,12],[2,4,5,9,16],[2,4,5,11,12],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,12,15],[2,5,11,12,15],[2,6,7,10,11],[2,6,10,11,12],[2,6,11,12,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,13,14,16],[2,9,13,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,7,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,12,15],[5,7,10,14,15],[5,7,12,14,15],[5,8,9,10,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,11,12,14],[6,9,12,14,16],[6,11,12,14,15],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,12,15,16],[7,10,14,15,16],[7,12,13,14,16],[7,12,14,15,16],[9,12,13,14,16]]},{"critical_index":94,"class":130,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,14],[6,15],[6,16],[8,14],[9,12],[9,13],[9,14],[9,16],[10,12],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,13],[0,2,3,9,13],[0,2,3,9,15],[0,2,7,13,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,7,12,13],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,14],[0,5,11,12,14],[0,7,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,12],[0,9,11,12,14],[0,9,12,13,14],[1,2,4,8,12],[1,2,4,8,14],[1,2,4,10,12],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,12],[1,2,6,12,15],[1,2,7,10,14],[1,2,8,12,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,10,12],[1,3,9,12,13],[1,3,9,13,16],[1,3,12,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,12],[1,6,9,12,16],[1,6,12,15,16],[1,8,12,15,16],[1,9,12,13,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,13,16],[2,3,9,13,16],[2,4,5,8,9],[2,4,5,8,12],[2,4,5,9,16],[2,4,5,11,12],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,14,16],[2,5,8,9,15],[2,5,8,12,15],[2,5,11,12,15],[2,6,7,10,11],[2,6,10,11,12],[2,6,11,12,15],[2,7,10,11,16],[2,7,10,14,16],[2,7,13,14,16],[2,9,13,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,16],[3,7,12,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,15],[5,7,8,12,15],[5,7,10,14,15],[5,7,12,14,15],[5,8,9,10,15],[5,11,12,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,11,12,14],[6,9,12,14,16],[6,11,12,14,15],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,15,16],[7,8,12,15,16],[7,10,14,15,16],[7,12,13,14,16],[7,12,14,15,16],[9,12,13,14,16]]},{"critical_index":95,"class":131,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,14],[6,15],[6,16],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,12],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,13],[0,2,3,9,13],[0,2,3,9,15],[0,2,7,13,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,7,12,13],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,13],[0,5,7,13,14],[0,5,11,12,14],[0,5,12,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,12],[0,9,11,12,14],[0,9,12,13,14],[1,2,4,8,12],[1,2,4,8,14],[1,2,4,10,12],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,12],[1,2,6,12,15],[1,2,7,10,14],[1,2,8,12,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,13],[1,3,8,13,16],[1,3,9,10,12],[1,3,9,12,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,12],[1,6,9,12,16],[1,6,12,15,16],[1,8,12,13,15],[1,8,13,15,16],[1,9,12,13,16],[1,12,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,13,16],[2,3,9,13,16],[2,4,5,8,9],[2,4,5,8,12],[2,4,5,9,16],[2,4,5,11,12],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,13,14],[2,4,10,13,16],[2,4,13,14,16],[2,5,8,9,15],[2,5,8,12,15],[2,5,11,12,15],[2,6,7,10,11],[2,6,10,11,12],[2,6,11,12,15],[2,7,10,11,16],[2,7,10,13,14],[2,7,10,13,16],[2,9,13,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,13],[3,7,8,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,6,8,9,14],[4,6,9,14,16],[4,6,14,15,16],[4,10,13,14,15],[4,10,13,15,16],[4,13,14,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,13],[5,7,8,12,13],[5,7,10,13,14],[5,8,9,10,15],[5,8,10,13,15],[5,8,12,13,15],[5,10,13,14,15],[5,11,12,14,15],[5,12,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,11,12,14],[6,9,12,14,16],[6,11,12,14,15],[6,12,14,15,16],[7,8,10,11,16],[7,8,10,13,16],[8,10,13,15,16],[9,12,13,14,16],[12,13,14,15,16]]},{"critical_index":96,"class":132,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,15],[3,5],[3,9],[3,10],[3,14],[3,15],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,15],[8,14],[9,12],[9,13],[9,14],[9,16],[10,12],[11,12],[11,13],[11,14],[11,15]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,14],[0,1,2,8,14],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,13],[0,2,3,9,13],[0,2,3,9,15],[0,2,7,13,14],[0,2,8,9,14],[0,2,8,9,15],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,3,7,12,13],[0,3,9,10,12],[0,3,9,10,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,15,16],[0,5,7,12,13],[0,5,7,13,14],[0,5,11,12,13],[0,5,11,13,14],[0,8,9,10,11],[0,8,9,10,15],[0,8,9,11,14],[0,8,10,11,16],[0,8,10,15,16],[0,9,10,11,12],[0,9,11,12,13],[0,9,11,13,14],[1,2,4,8,12],[1,2,4,8,14],[1,2,4,10,12],[1,2,4,10,14],[1,2,6,7,10],[1,2,6,10,12],[1,2,6,12,15],[1,2,7,10,14],[1,2,8,12,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,10,12],[1,3,4,10,14],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,11,14],[1,3,5,11,16],[1,3,8,11,14],[1,3,8,11,16],[1,3,8,12,13],[1,3,8,13,16],[1,3,9,10,12],[1,3,9,12,13],[1,3,9,13,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,14],[1,6,9,10,12],[1,6,9,12,13],[1,6,9,13,16],[1,6,12,13,15],[1,6,13,15,16],[1,8,12,13,15],[1,8,13,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,11,15],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,15],[2,3,7,11,16],[2,3,7,13,16],[2,3,9,13,16],[2,4,5,8,9],[2,4,5,8,12],[2,4,5,9,16],[2,4,5,11,12],[2,4,5,11,16],[2,4,8,9,14],[2,4,9,13,14],[2,4,9,13,16],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,13,14],[2,4,10,13,16],[2,5,8,9,15],[2,5,8,12,15],[2,5,11,12,15],[2,6,7,10,11],[2,6,10,11,12],[2,6,11,12,15],[2,7,10,11,16],[2,7,10,13,14],[2,7,10,13,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,10,14,15],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,14,15],[3,7,8,11,16],[3,7,8,12,13],[3,7,8,13,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,6,8,9,14],[4,6,9,13,14],[4,6,9,13,16],[4,6,13,14,15],[4,6,13,15,16],[4,10,13,14,15],[4,10,13,15,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,13],[5,7,8,12,13],[5,7,10,13,14],[5,8,9,10,15],[5,8,10,13,15],[5,8,12,13,15],[5,10,13,14,15],[5,11,12,13,15],[5,11,13,14,15],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,14],[6,9,10,11,12],[6,9,11,12,13],[6,9,11,13,14],[6,11,12,13,15],[6,11,13,14,15],[7,8,10,11,16],[7,8,10,13,16],[8,10,13,15,16]]},{"critical_index":97,"class":133,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,14],[0,16],[1,3],[1,4],[1,8],[1,11],[1,12],[1,14],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,14],[3,5],[3,9],[3,10],[3,13],[3,14],[4,10],[4,11],[4,13],[4,14],[4,16],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[9,12],[9,13],[9,15],[9,16],[10,12],[10,15],[11,12],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,13],[0,1,2,8,13],[0,1,2,8,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,13],[0,1,5,11,13],[0,1,5,11,16],[0,1,6,14,16],[0,1,8,11,13],[0,1,8,11,16],[0,1,8,14,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,15],[0,2,3,9,14],[0,2,3,9,15],[0,2,7,13,15],[0,2,8,9,13],[0,2,8,9,14],[0,2,9,13,15],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,14],[0,3,7,12,15],[0,3,9,10,12],[0,3,9,10,14],[0,3,9,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,14,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,10,14,16],[0,5,7,12,13],[0,5,11,12,13],[0,7,12,13,15],[0,8,9,10,11],[0,8,9,10,14],[0,8,9,11,13],[0,8,10,11,16],[0,8,10,14,16],[0,9,10,11,12],[0,9,11,12,13],[0,9,12,13,15],[1,2,4,8,12],[1,2,4,8,13],[1,2,4,10,12],[1,2,4,10,13],[1,2,6,7,10],[1,2,6,10,12],[1,2,6,12,14],[1,2,7,10,13],[1,2,8,12,14],[1,3,4,8,12],[1,3,4,8,13],[1,3,4,10,12],[1,3,4,10,13],[1,3,5,9,10],[1,3,5,9,16],[1,3,5,10,13],[1,3,5,11,13],[1,3,5,11,16],[1,3,8,11,13],[1,3,8,11,16],[1,3,8,12,16],[1,3,9,10,12],[1,3,9,12,16],[1,5,6,7,10],[1,5,6,9,10],[1,5,6,9,16],[1,5,7,10,13],[1,6,9,10,12],[1,6,9,12,16],[1,6,12,14,16],[1,8,12,14,16],[2,3,5,9,14],[2,3,5,9,16],[2,3,5,11,14],[2,3,5,11,16],[2,3,6,7,11],[2,3,6,11,14],[2,3,7,11,16],[2,3,7,15,16],[2,3,9,15,16],[2,4,5,8,9],[2,4,5,8,12],[2,4,5,9,16],[2,4,5,11,12],[2,4,5,11,16],[2,4,8,9,13],[2,4,9,13,16],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,13,16],[2,5,8,9,14],[2,5,8,12,14],[2,5,11,12,14],[2,6,7,10,11],[2,6,10,11,12],[2,6,11,12,14],[2,7,10,11,16],[2,7,10,13,16],[2,7,13,15,16],[2,9,13,15,16],[3,4,6,7,8],[3,4,6,8,13],[3,4,6,13,14],[3,4,7,8,12],[3,4,10,13,14],[3,5,9,10,14],[3,5,10,13,14],[3,5,11,13,14],[3,6,7,8,11],[3,6,8,11,13],[3,6,11,13,14],[3,7,8,11,16],[3,7,8,12,16],[3,7,12,15,16],[3,9,12,15,16],[4,5,6,7,8],[4,5,6,8,9],[4,5,6,9,16],[4,5,7,8,12],[4,6,8,9,13],[4,6,9,13,16],[4,6,13,14,16],[4,10,13,14,16],[5,6,7,8,10],[5,6,8,9,10],[5,7,8,10,14],[5,7,8,12,14],[5,7,10,13,14],[5,7,12,13,14],[5,8,9,10,14],[5,11,12,13,14],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,11,13],[6,9,10,11,12],[6,9,11,12,13],[6,9,12,13,15],[6,9,12,15,16],[6,9,13,15,16],[6,11,12,13,14],[6,12,13,14,16],[6,12,13,15,16],[7,8,10,11,16],[7,8,10,14,16],[7,8,12,14,16],[7,10,13,14,16],[7,12,13,14,16],[7,12,13,15,16]]},{"critical_index":98,"class":134,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,13],[1,16],[2,4],[2,5],[2,8],[2,9],[2,13],[2,15],[3,5],[3,9],[3,11],[3,14],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,10],[5,11],[5,16],[6,13],[6,14],[6,15],[6,16],[8,12],[8,14],[9,12],[9,13],[9,14],[9,16],[10,12],[10,13],[10,14],[10,15],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,12],[0,1,5,10,12],[0,1,5,10,16],[0,1,6,13,16],[0,1,8,10,12],[0,1,8,10,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,15],[0,2,6,13,15],[0,2,8,9,12],[0,2,8,9,15],[0,2,8,13,15],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,11,12],[0,3,4,11,14],[0,3,6,14,15],[0,3,9,11,12],[0,3,9,11,15],[0,3,11,14,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,10,12],[0,4,5,10,16],[0,4,6,14,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,11,14,16],[0,6,13,14,15],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,12],[0,8,9,11,15],[0,8,10,11,16],[0,8,11,15,16],[0,8,13,15,16],[0,9,10,11,12],[0,11,14,15,16],[0,13,14,15,16],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,11,13],[1,2,4,11,14],[1,2,6,7,11],[1,2,6,11,13],[1,2,7,11,14],[1,2,7,12,14],[1,2,8,12,14],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,11,13],[1,3,4,11,14],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,10,15],[1,3,5,10,16],[1,3,8,10,14],[1,3,8,10,16],[1,3,8,13,16],[1,3,9,11,13],[1,3,9,11,15],[1,3,9,13,16],[1,3,10,14,15],[1,3,11,14,15],[1,5,6,7,9],[1,5,6,9,16],[1,5,7,9,15],[1,5,7,12,14],[1,5,7,14,15],[1,5,10,12,14],[1,5,10,14,15],[1,6,7,9,11],[1,6,9,11,13],[1,6,9,13,16],[1,7,9,11,15],[1,7,11,14,15],[1,8,10,12,14],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,10,15],[2,3,5,10,16],[2,3,6,7,10],[2,3,6,10,15],[2,3,7,10,16],[2,3,7,12,16],[2,3,9,12,16],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,10,13],[2,4,5,10,16],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,13],[2,4,10,11,16],[2,4,11,14,16],[2,5,8,9,15],[2,5,8,13,15],[2,5,10,13,15],[2,6,7,10,11],[2,6,10,11,13],[2,6,10,13,15],[2,7,10,11,16],[2,7,11,14,16],[2,7,12,14,16],[2,8,9,12,14],[2,9,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,7,8,13],[3,4,7,12,13],[3,4,11,12,13],[3,6,7,8,10],[3,6,8,10,14],[3,6,10,14,15],[3,7,8,10,16],[3,7,8,13,16],[3,7,12,13,16],[3,9,11,12,13],[3,9,12,13,16],[4,5,6,7,9],[4,5,6,9,16],[4,5,7,8,9],[4,5,7,8,13],[4,5,7,12,13],[4,5,10,12,13],[4,6,7,8,9],[4,6,8,9,14],[4,6,9,14,16],[4,10,11,12,13],[5,7,8,9,15],[5,7,8,13,15],[5,7,12,13,14],[5,7,13,14,15],[5,10,12,13,14],[5,10,13,14,15],[6,7,8,9,11],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,10,14],[6,9,10,11,13],[6,9,10,13,14],[6,9,13,14,16],[6,10,13,14,15],[7,8,9,11,15],[7,8,10,11,16],[7,8,11,15,16],[7,8,13,15,16],[7,11,14,15,16],[7,12,13,14,16],[7,13,14,15,16],[8,9,10,12,14],[9,10,11,12,13],[9,10,12,13,14],[9,12,13,14,16]]},{"critical_index":99,"class":135,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,13],[1,15],[2,4],[2,5],[2,8],[2,9],[2,13],[2,14],[3,5],[3,9],[3,11],[3,14],[3,16],[4,10],[4,11],[4,14],[4,16],[5,10],[5,11],[5,15],[5,16],[6,13],[6,14],[6,15],[6,16],[8,12],[8,16],[9,12],[9,13],[9,15],[9,16],[10,12],[10,13],[10,14],[10,16],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,12],[0,1,2,8,12],[0,1,2,8,13],[0,1,5,6,7],[0,1,5,6,15],[0,1,5,7,12],[0,1,5,10,12],[0,1,5,10,15],[0,1,6,13,15],[0,1,8,10,12],[0,1,8,10,15],[0,1,8,13,15],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,12],[0,2,3,9,12],[0,2,3,9,14],[0,2,6,13,14],[0,2,8,9,12],[0,2,8,9,14],[0,2,8,13,14],[0,3,4,6,7],[0,3,4,6,16],[0,3,4,7,12],[0,3,4,11,12],[0,3,4,11,16],[0,3,6,14,16],[0,3,9,11,12],[0,3,9,11,14],[0,3,11,14,16],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,10,11],[0,4,5,10,12],[0,4,5,11,16],[0,4,10,11,12],[0,5,6,15,16],[0,5,10,11,15],[0,5,11,15,16],[0,6,13,14,16],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,12],[0,8,9,11,14],[0,8,10,11,15],[0,8,11,14,15],[0,8,13,14,15],[0,9,10,11,12],[0,11,14,15,16],[0,13,14,15,16],[1,2,4,8,13],[1,2,4,8,16],[1,2,4,11,13],[1,2,4,11,16],[1,2,6,7,11],[1,2,6,11,13],[1,2,7,11,16],[1,2,7,12,16],[1,2,8,12,16],[1,3,4,8,13],[1,3,4,8,16],[1,3,4,11,13],[1,3,4,11,16],[1,3,5,9,14],[1,3,5,9,15],[1,3,5,10,14],[1,3,5,10,15],[1,3,8,10,15],[1,3,8,10,16],[1,3,8,13,15],[1,3,9,11,13],[1,3,9,11,14],[1,3,9,13,15],[1,3,10,14,16],[1,3,11,14,16],[1,5,6,7,9],[1,5,6,9,15],[1,5,7,9,14],[1,5,7,12,14],[1,5,10,12,14],[1,6,7,9,11],[1,6,9,11,13],[1,6,9,13,15],[1,7,9,11,14],[1,7,11,14,16],[1,7,12,14,16],[1,8,10,12,16],[1,10,12,14,16],[2,3,5,9,14],[2,3,5,9,15],[2,3,5,10,14],[2,3,5,10,15],[2,3,6,7,10],[2,3,6,10,14],[2,3,7,10,15],[2,3,7,12,15],[2,3,9,12,15],[2,4,5,8,9],[2,4,5,8,13],[2,4,5,9,16],[2,4,5,10,11],[2,4,5,10,13],[2,4,5,11,16],[2,4,8,9,16],[2,4,10,11,13],[2,5,8,9,14],[2,5,8,13,14],[2,5,9,15,16],[2,5,10,11,15],[2,5,10,13,14],[2,5,11,15,16],[2,6,7,10,11],[2,6,10,11,13],[2,6,10,13,14],[2,7,10,11,15],[2,7,11,15,16],[2,7,12,15,16],[2,8,9,12,16],[2,9,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,7,8,13],[3,4,7,12,13],[3,4,11,12,13],[3,6,7,8,10],[3,6,8,10,16],[3,6,10,14,16],[3,7,8,10,15],[3,7,8,13,15],[3,7,12,13,15],[3,9,11,12,13],[3,9,12,13,15],[4,5,6,7,9],[4,5,6,9,16],[4,5,7,8,9],[4,5,7,8,13],[4,5,7,12,13],[4,5,10,12,13],[4,6,7,8,9],[4,6,8,9,16],[4,10,11,12,13],[5,6,9,15,16],[5,7,8,9,14],[5,7,8,13,14],[5,7,12,13,14],[5,10,12,13,14],[6,7,8,9,11],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,10,16],[6,9,10,11,13],[6,9,10,13,16],[6,9,13,15,16],[6,10,13,14,16],[7,8,9,11,14],[7,8,10,11,15],[7,8,11,14,15],[7,8,13,14,15],[7,11,14,15,16],[7,12,13,14,16],[7,12,13,15,16],[7,13,14,15,16],[8,9,10,12,16],[9,10,11,12,13],[9,10,12,13,16],[9,12,13,15,16],[10,12,13,14,16]]},{"critical_index":100,"class":136,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,12],[1,13],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,13],[2,15],[3,5],[3,9],[3,11],[3,13],[3,15],[4,10],[4,11],[4,14],[4,15],[4,16],[5,10],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,14],[8,15],[9,12],[9,14],[9,16],[10,12],[10,14],[10,15],[11,12]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,13],[0,1,2,7,14],[0,1,2,8,13],[0,1,2,8,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,10,14],[0,1,5,10,16],[0,1,6,13,16],[0,1,8,10,14],[0,1,8,10,16],[0,1,8,13,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,14],[0,2,3,9,14],[0,2,3,9,15],[0,2,6,13,15],[0,2,8,9,13],[0,2,8,9,14],[0,2,9,13,15],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,11,12],[0,3,4,11,15],[0,3,7,12,14],[0,3,9,11,12],[0,3,9,11,15],[0,3,9,12,14],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,10,12],[0,4,5,10,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,11,15,16],[0,5,7,12,14],[0,5,10,12,14],[0,6,13,15,16],[0,8,9,10,11],[0,8,9,10,14],[0,8,9,11,13],[0,8,10,11,16],[0,8,11,13,16],[0,9,10,11,12],[0,9,10,12,14],[0,9,11,13,15],[0,11,13,15,16],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,11,12],[1,2,4,11,14],[1,2,4,12,13],[1,2,6,7,11],[1,2,6,11,12],[1,2,6,12,13],[1,2,7,11,14],[1,3,4,8,12],[1,3,4,8,15],[1,3,4,11,12],[1,3,4,11,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,10,15],[1,3,5,10,16],[1,3,8,10,15],[1,3,8,10,16],[1,3,8,12,16],[1,3,9,11,12],[1,3,9,11,15],[1,3,9,12,16],[1,4,8,12,13],[1,4,8,14,15],[1,4,11,14,15],[1,5,6,7,9],[1,5,6,9,16],[1,5,7,9,15],[1,5,7,14,15],[1,5,10,14,15],[1,6,7,9,11],[1,6,9,11,12],[1,6,9,12,16],[1,6,12,13,16],[1,7,9,11,15],[1,7,11,14,15],[1,8,10,14,15],[1,8,12,13,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,10,15],[2,3,5,10,16],[2,3,6,7,10],[2,3,6,10,15],[2,3,7,10,16],[2,3,7,14,16],[2,3,9,14,16],[2,4,5,9,13],[2,4,5,9,16],[2,4,5,10,12],[2,4,5,10,16],[2,4,5,12,13],[2,4,8,9,13],[2,4,8,9,14],[2,4,9,14,16],[2,4,10,11,12],[2,4,10,11,16],[2,4,11,14,16],[2,5,9,13,15],[2,5,10,12,15],[2,5,12,13,15],[2,6,7,10,11],[2,6,10,11,12],[2,6,10,12,15],[2,6,12,13,15],[2,7,10,11,16],[2,7,11,14,16],[3,4,6,7,8],[3,4,6,8,15],[3,4,7,8,12],[3,6,7,8,10],[3,6,8,10,15],[3,7,8,10,16],[3,7,8,12,16],[3,7,12,14,16],[3,9,12,14,16],[4,5,6,7,9],[4,5,6,9,16],[4,5,7,9,13],[4,5,7,12,13],[4,6,7,8,9],[4,6,8,9,14],[4,6,8,14,15],[4,6,9,14,16],[4,6,14,15,16],[4,7,8,9,13],[4,7,8,12,13],[4,11,14,15,16],[5,7,9,13,15],[5,7,12,13,15],[5,7,12,14,15],[5,10,12,14,15],[6,7,8,9,11],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,10,14],[6,8,10,14,15],[6,9,10,11,12],[6,9,10,12,14],[6,9,12,14,16],[6,10,12,14,15],[6,12,13,15,16],[6,12,14,15,16],[7,8,9,11,13],[7,8,10,11,16],[7,8,11,13,16],[7,8,12,13,16],[7,9,11,13,15],[7,11,13,15,16],[7,11,14,15,16],[7,12,13,15,16],[7,12,14,15,16]]},{"critical_index":101,"class":137,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,12],[1,14],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,14],[2,15],[3,5],[3,9],[3,11],[3,15],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,10],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[9,12],[9,13],[9,16],[10,12],[10,13],[10,14],[10,15],[11,12]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,13],[0,1,2,8,13],[0,1,2,8,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,13],[0,1,5,10,13],[0,1,5,10,16],[0,1,6,14,16],[0,1,8,10,13],[0,1,8,10,16],[0,1,8,14,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,13],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,14,15],[0,2,8,9,13],[0,2,8,9,14],[0,2,9,14,15],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,11,12],[0,3,4,11,15],[0,3,7,12,13],[0,3,9,11,12],[0,3,9,11,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,10,12],[0,4,5,10,16],[0,4,6,14,15],[0,4,6,14,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,11,14,15],[0,4,11,14,16],[0,5,7,12,13],[0,5,10,12,13],[0,8,9,10,11],[0,8,9,10,13],[0,8,9,11,14],[0,8,10,11,16],[0,8,11,14,16],[0,9,10,11,12],[0,9,10,12,13],[0,9,11,14,15],[1,2,4,8,12],[1,2,4,8,13],[1,2,4,11,12],[1,2,4,11,13],[1,2,6,7,11],[1,2,6,11,12],[1,2,6,12,14],[1,2,7,11,13],[1,2,8,12,14],[1,3,4,8,12],[1,3,4,8,15],[1,3,4,11,12],[1,3,4,11,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,10,15],[1,3,5,10,16],[1,3,8,10,15],[1,3,8,10,16],[1,3,8,12,14],[1,3,8,14,16],[1,3,9,11,12],[1,3,9,11,15],[1,3,9,12,16],[1,3,12,14,16],[1,4,8,13,15],[1,4,11,13,15],[1,5,6,7,9],[1,5,6,9,16],[1,5,7,9,15],[1,5,7,13,15],[1,5,10,13,15],[1,6,7,9,11],[1,6,9,11,12],[1,6,9,12,16],[1,6,12,14,16],[1,7,9,11,15],[1,7,11,13,15],[1,8,10,13,15],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,10,15],[2,3,5,10,16],[2,3,6,7,10],[2,3,6,10,15],[2,3,7,10,16],[2,3,7,13,16],[2,3,9,13,16],[2,4,5,8,9],[2,4,5,8,12],[2,4,5,9,16],[2,4,5,10,12],[2,4,5,10,16],[2,4,8,9,13],[2,4,9,13,16],[2,4,10,11,12],[2,4,10,11,16],[2,4,11,13,16],[2,5,8,9,14],[2,5,8,12,14],[2,5,9,14,15],[2,5,10,12,14],[2,5,10,14,15],[2,6,7,10,11],[2,6,10,11,12],[2,6,10,12,14],[2,6,10,14,15],[2,7,10,11,16],[2,7,11,13,16],[3,4,6,7,8],[3,4,6,8,15],[3,4,7,8,12],[3,6,7,8,10],[3,6,8,10,15],[3,7,8,10,16],[3,7,8,12,14],[3,7,8,14,16],[3,7,12,13,14],[3,7,13,14,16],[3,9,12,13,16],[3,12,13,14,16],[4,5,6,7,9],[4,5,6,9,16],[4,5,7,8,9],[4,5,7,8,12],[4,6,7,8,9],[4,6,8,9,13],[4,6,8,13,15],[4,6,9,13,16],[4,6,13,14,15],[4,6,13,14,16],[4,11,13,14,15],[4,11,13,14,16],[5,7,8,9,14],[5,7,8,12,14],[5,7,9,14,15],[5,7,12,13,14],[5,7,13,14,15],[5,10,12,13,14],[5,10,13,14,15],[6,7,8,9,11],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,10,13],[6,8,10,13,15],[6,9,10,11,12],[6,9,10,12,13],[6,9,12,13,16],[6,10,12,13,14],[6,10,13,14,15],[6,12,13,14,16],[7,8,9,11,14],[7,8,10,11,16],[7,8,11,14,16],[7,9,11,14,15],[7,11,13,14,15],[7,11,13,14,16]]},{"critical_index":102,"class":138,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,12],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,15],[3,5],[3,9],[3,11],[3,14],[3,15],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,10],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,14],[9,12],[9,13],[9,16],[10,12],[10,13],[10,14],[10,15],[11,12]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,15],[0,1,2,7,13],[0,1,2,8,13],[0,1,2,8,15],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,14],[0,1,5,10,14],[0,1,5,10,16],[0,1,6,15,16],[0,1,7,13,14],[0,1,8,10,14],[0,1,8,10,16],[0,1,8,13,14],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,13],[0,2,3,9,13],[0,2,3,9,15],[0,2,8,9,13],[0,2,8,9,15],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,11,12],[0,3,4,11,15],[0,3,7,12,13],[0,3,9,11,12],[0,3,9,11,15],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,10,12],[0,4,5,10,16],[0,4,6,15,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,11,15,16],[0,5,7,12,13],[0,5,7,13,14],[0,5,10,12,13],[0,5,10,13,14],[0,8,9,10,11],[0,8,9,10,13],[0,8,9,11,15],[0,8,10,11,16],[0,8,10,13,14],[0,8,11,15,16],[0,9,10,11,12],[0,9,10,12,13],[1,2,4,8,12],[1,2,4,8,13],[1,2,4,11,12],[1,2,4,11,13],[1,2,6,7,11],[1,2,6,11,12],[1,2,6,12,15],[1,2,7,11,13],[1,2,8,12,15],[1,3,4,8,12],[1,3,4,8,14],[1,3,4,11,12],[1,3,4,11,14],[1,3,5,9,14],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,10,16],[1,3,8,10,14],[1,3,8,10,16],[1,3,8,12,16],[1,3,9,11,12],[1,3,9,11,14],[1,3,9,12,16],[1,4,8,13,14],[1,4,11,13,14],[1,5,6,7,9],[1,5,6,9,16],[1,5,7,9,14],[1,6,7,9,11],[1,6,9,11,12],[1,6,9,12,16],[1,6,12,15,16],[1,7,9,11,14],[1,7,11,13,14],[1,8,12,15,16],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,10,15],[2,3,5,10,16],[2,3,6,7,10],[2,3,6,10,15],[2,3,7,10,16],[2,3,7,13,16],[2,3,9,13,16],[2,4,5,8,9],[2,4,5,8,12],[2,4,5,9,16],[2,4,5,10,12],[2,4,5,10,16],[2,4,8,9,13],[2,4,9,13,16],[2,4,10,11,12],[2,4,10,11,16],[2,4,11,13,16],[2,5,8,9,15],[2,5,8,12,15],[2,5,10,12,15],[2,6,7,10,11],[2,6,10,11,12],[2,6,10,12,15],[2,7,10,11,16],[2,7,11,13,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,7,8,12],[3,4,11,14,15],[3,5,9,14,15],[3,5,10,14,15],[3,6,7,8,10],[3,6,8,10,14],[3,6,10,14,15],[3,7,8,10,16],[3,7,8,12,16],[3,7,12,13,16],[3,9,11,14,15],[3,9,12,13,16],[4,5,6,7,9],[4,5,6,9,16],[4,5,7,8,9],[4,5,7,8,12],[4,6,7,8,9],[4,6,8,9,13],[4,6,8,13,14],[4,6,9,13,16],[4,6,13,14,15],[4,6,13,15,16],[4,11,13,14,15],[4,11,13,15,16],[5,7,8,9,15],[5,7,8,12,15],[5,7,9,14,15],[5,7,12,13,15],[5,7,13,14,15],[5,10,12,13,15],[5,10,13,14,15],[6,7,8,9,11],[6,7,8,10,11],[6,8,9,10,11],[6,8,9,10,13],[6,8,10,13,14],[6,9,10,11,12],[6,9,10,12,13],[6,9,12,13,16],[6,10,12,13,15],[6,10,13,14,15],[6,12,13,15,16],[7,8,9,11,15],[7,8,10,11,16],[7,8,11,15,16],[7,8,12,15,16],[7,9,11,14,15],[7,11,13,14,15],[7,11,13,15,16],[7,12,13,15,16]]},{"critical_index":103,"class":139,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,16],[1,3],[1,4],[1,8],[1,9],[1,11],[1,14],[2,4],[2,5],[2,8],[2,9],[2,12],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[3,16],[4,10],[4,11],[4,13],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,12],[8,13],[8,15],[9,15],[10,12],[10,14],[10,15],[11,12],[11,13]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,15],[0,1,2,8,9],[0,1,2,8,15],[0,1,2,9,14],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,14],[0,1,7,12,15],[0,1,8,9,14],[0,1,8,11,12],[0,1,8,11,14],[0,1,8,12,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,15],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,13,14],[0,2,8,9,15],[0,2,9,13,14],[0,3,4,6,7],[0,3,4,6,13],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,16],[0,3,4,13,16],[0,3,7,12,15],[0,3,9,10,13],[0,3,9,10,15],[0,3,10,12,15],[0,3,10,13,16],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,16],[0,4,6,13,16],[0,4,10,11,12],[0,4,10,11,16],[0,5,6,14,16],[0,5,11,14,16],[0,6,13,14,16],[0,8,9,10,15],[0,8,9,10,16],[0,8,9,14,16],[0,8,10,11,12],[0,8,10,11,16],[0,8,10,12,15],[0,8,11,14,16],[0,9,10,13,16],[0,9,13,14,16],[1,2,4,8,9],[1,2,4,8,15],[1,2,4,9,14],[1,2,4,10,14],[1,2,4,10,16],[1,2,4,15,16],[1,2,6,7,10],[1,2,6,10,14],[1,2,7,10,16],[1,2,7,15,16],[1,3,4,8,13],[1,3,4,8,14],[1,3,4,10,14],[1,3,4,10,16],[1,3,4,13,16],[1,3,5,10,13],[1,3,5,10,14],[1,3,5,11,13],[1,3,5,11,14],[1,3,8,11,13],[1,3,8,11,14],[1,3,10,13,16],[1,4,8,9,14],[1,4,8,13,15],[1,4,13,15,16],[1,5,6,7,10],[1,5,6,10,14],[1,5,7,10,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,10,13,16],[1,7,12,13,16],[1,7,12,15,16],[1,8,11,12,13],[1,8,12,13,15],[1,12,13,15,16],[2,3,5,9,13],[2,3,5,9,15],[2,3,5,11,13],[2,3,5,11,15],[2,3,6,7,11],[2,3,6,11,13],[2,3,7,11,15],[2,4,5,8,9],[2,4,5,8,15],[2,4,5,9,12],[2,4,5,11,12],[2,4,5,11,16],[2,4,5,15,16],[2,4,9,12,14],[2,4,10,11,12],[2,4,10,11,16],[2,4,10,12,14],[2,5,8,9,15],[2,5,9,12,13],[2,5,11,12,13],[2,5,11,15,16],[2,6,7,10,11],[2,6,10,11,12],[2,6,10,12,14],[2,6,11,12,13],[2,6,12,13,14],[2,7,10,11,16],[2,7,11,15,16],[2,9,12,13,14],[3,4,6,7,8],[3,4,6,8,13],[3,4,7,8,14],[3,4,7,12,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,15],[3,5,10,14,15],[3,5,11,14,15],[3,6,7,8,11],[3,6,8,11,13],[3,7,8,11,14],[3,7,11,14,15],[3,7,12,14,15],[3,10,12,14,15],[4,5,6,7,8],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,8,9],[4,5,7,9,12],[4,6,8,13,15],[4,6,13,15,16],[4,7,8,9,14],[4,7,9,12,14],[5,6,7,8,10],[5,6,8,10,15],[5,6,10,14,15],[5,6,14,15,16],[5,7,8,9,10],[5,7,9,10,13],[5,7,9,12,13],[5,8,9,10,15],[5,11,14,15,16],[6,7,8,10,11],[6,8,10,11,12],[6,8,10,12,15],[6,8,11,12,13],[6,8,12,13,15],[6,10,12,14,15],[6,12,13,14,16],[6,12,13,15,16],[6,12,14,15,16],[7,8,9,10,16],[7,8,9,14,16],[7,8,10,11,16],[7,8,11,14,16],[7,9,10,13,16],[7,9,12,13,14],[7,9,13,14,16],[7,11,14,15,16],[7,12,13,14,16],[7,12,14,15,16]]},{"critical_index":104,"class":143,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,14],[1,15],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[3,16],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,16],[7,13],[8,16],[9,14],[10,12],[10,14],[10,15],[10,16],[11,12],[11,13],[11,14],[11,16]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,12],[0,1,2,8,10],[0,1,2,8,14],[0,1,2,10,12],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,5,14,15],[0,1,8,10,11],[0,1,8,11,15],[0,1,8,14,15],[0,1,10,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,13],[0,2,6,13,14],[0,2,8,10,13],[0,2,8,13,14],[0,3,4,6,7],[0,3,4,6,16],[0,3,4,7,12],[0,3,4,9,10],[0,3,4,9,16],[0,3,4,10,12],[0,3,6,13,16],[0,3,9,10,13],[0,3,9,13,16],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,15],[0,4,5,15,16],[0,4,9,10,11],[0,4,9,11,15],[0,4,9,15,16],[0,4,10,11,12],[0,5,6,14,16],[0,5,14,15,16],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,9,11,15],[0,8,9,13,15],[0,8,13,14,15],[0,9,13,15,16],[0,13,14,15,16],[1,2,4,8,14],[1,2,4,8,16],[1,2,4,9,14],[1,2,4,9,16],[1,2,6,7,9],[1,2,6,9,14],[1,2,7,9,12],[1,2,8,10,16],[1,2,9,12,16],[1,2,10,12,16],[1,3,4,8,14],[1,3,4,8,16],[1,3,4,9,14],[1,3,4,9,16],[1,3,5,9,13],[1,3,5,9,14],[1,3,5,11,13],[1,3,5,11,15],[1,3,5,14,15],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,6,7,9],[1,5,6,9,14],[1,5,7,9,12],[1,5,9,12,13],[1,5,11,12,13],[1,8,10,11,16],[1,9,12,13,16],[1,10,11,12,16],[1,11,12,13,16],[2,3,5,10,13],[2,3,5,10,15],[2,3,5,11,13],[2,3,5,11,15],[2,3,6,7,15],[2,3,6,11,13],[2,3,6,11,15],[2,3,7,12,15],[2,3,10,12,15],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,13],[2,4,5,11,15],[2,4,5,15,16],[2,4,8,13,14],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,15,16],[2,4,11,13,14],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,15,16],[2,6,7,9,15],[2,6,9,11,14],[2,6,9,11,15],[2,6,11,13,14],[2,7,9,12,15],[2,9,12,15,16],[2,10,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,7,8,12],[3,4,8,12,14],[3,4,9,10,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,14],[3,5,10,14,15],[3,6,7,8,15],[3,6,8,11,15],[3,6,8,11,16],[3,6,11,13,16],[3,7,8,12,15],[3,8,12,14,15],[3,10,12,14,15],[4,5,6,7,8],[4,5,6,8,16],[4,5,7,8,12],[4,5,8,12,13],[4,5,11,12,13],[4,8,12,13,14],[4,9,10,11,14],[4,10,11,12,14],[4,11,12,13,14],[5,6,7,8,9],[5,6,8,9,10],[5,6,8,10,16],[5,6,9,10,14],[5,6,10,14,16],[5,7,8,9,12],[5,8,9,10,13],[5,8,9,12,13],[5,10,14,15,16],[6,7,8,9,15],[6,8,9,10,11],[6,8,9,11,15],[6,8,10,11,16],[6,9,10,11,14],[6,10,11,12,14],[6,10,11,12,16],[6,10,12,14,16],[6,11,12,13,14],[6,11,12,13,16],[6,12,13,14,16],[7,8,9,12,15],[8,9,12,13,15],[8,12,13,14,15],[9,12,13,15,16],[10,12,14,15,16],[12,13,14,15,16]]},{"critical_index":105,"class":144,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,14],[1,15],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[3,16],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,16],[7,13],[7,14],[8,16],[9,14],[10,12],[10,14],[10,15],[10,16],[11,12],[11,13],[11,14],[11,16]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,12],[0,1,2,8,10],[0,1,2,8,14],[0,1,2,10,12],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,5,14,15],[0,1,8,10,11],[0,1,8,11,15],[0,1,8,14,15],[0,1,10,11,12],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,13],[0,2,6,13,14],[0,2,8,10,13],[0,2,8,13,14],[0,3,4,6,7],[0,3,4,6,16],[0,3,4,7,12],[0,3,4,9,10],[0,3,4,9,16],[0,3,4,10,12],[0,3,6,13,16],[0,3,9,10,13],[0,3,9,13,16],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,15],[0,4,5,15,16],[0,4,9,10,11],[0,4,9,11,15],[0,4,9,15,16],[0,4,10,11,12],[0,5,6,14,16],[0,5,14,15,16],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,9,11,15],[0,8,9,13,15],[0,8,13,14,15],[0,9,13,15,16],[0,13,14,15,16],[1,2,4,8,14],[1,2,4,8,16],[1,2,4,9,14],[1,2,4,9,16],[1,2,6,7,9],[1,2,6,9,14],[1,2,7,9,12],[1,2,8,10,16],[1,2,9,12,16],[1,2,10,12,16],[1,3,4,8,14],[1,3,4,8,16],[1,3,4,9,14],[1,3,4,9,16],[1,3,5,9,13],[1,3,5,9,14],[1,3,5,11,13],[1,3,5,11,15],[1,3,5,14,15],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,6,7,9],[1,5,6,9,14],[1,5,7,9,12],[1,5,9,12,13],[1,5,11,12,13],[1,8,10,11,16],[1,9,12,13,16],[1,10,11,12,16],[1,11,12,13,16],[2,3,5,10,13],[2,3,5,10,15],[2,3,5,11,13],[2,3,5,11,15],[2,3,6,7,15],[2,3,6,11,13],[2,3,6,11,15],[2,3,7,12,15],[2,3,10,12,15],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,13],[2,4,5,11,15],[2,4,5,15,16],[2,4,8,13,14],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,15,16],[2,4,11,13,14],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,15,16],[2,6,7,9,15],[2,6,9,11,14],[2,6,9,11,15],[2,6,11,13,14],[2,7,9,12,15],[2,9,12,15,16],[2,10,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,7,8,12],[3,4,8,12,14],[3,4,9,10,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,14],[3,5,10,14,15],[3,6,7,8,15],[3,6,8,11,15],[3,6,8,11,16],[3,6,11,13,16],[3,7,8,12,15],[3,8,12,14,15],[3,10,12,14,15],[4,5,6,7,8],[4,5,6,8,16],[4,5,7,8,12],[4,5,8,12,13],[4,5,11,12,13],[4,8,12,13,14],[4,9,10,11,14],[4,10,11,12,14],[4,11,12,13,14],[5,6,7,8,9],[5,6,8,9,10],[5,6,8,10,16],[5,6,9,10,14],[5,6,10,14,16],[5,7,8,9,12],[5,8,9,10,13],[5,8,9,12,13],[5,10,14,15,16],[6,7,8,9,15],[6,8,9,10,11],[6,8,9,11,15],[6,8,10,11,16],[6,9,10,11,14],[6,10,11,12,14],[6,10,11,12,16],[6,10,12,14,16],[6,11,12,13,14],[6,11,12,13,16],[6,12,13,14,16],[7,8,9,12,15],[8,9,12,13,15],[8,12,13,14,15],[9,12,13,15,16],[10,12,14,15,16],[12,13,14,15,16]]},{"critical_index":106,"class":148,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,11],[1,14],[1,15],[2,4],[2,5],[2,8],[2,10],[2,13],[2,14],[3,5],[3,9],[3,10],[3,13],[3,16],[4,9],[4,10],[4,11],[4,15],[4,16],[5,11],[5,14],[5,15],[5,16],[6,12],[6,13],[6,14],[6,16],[8,12],[8,16],[9,14],[10,12],[10,14],[10,15],[10,16],[11,12],[11,13],[11,14],[11,16]],"positive4cycle":[[0,1,2,6,7],[0,1,2,6,14],[0,1,2,7,12],[0,1,2,8,10],[0,1,2,8,14],[0,1,2,10,12],[0,1,5,6,7],[0,1,5,6,14],[0,1,5,7,12],[0,1,5,11,12],[0,1,5,11,15],[0,1,5,14,15],[0,1,8,10,12],[0,1,8,11,12],[0,1,8,11,15],[0,1,8,14,15],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,13],[0,2,6,13,14],[0,2,8,10,13],[0,2,8,13,14],[0,3,4,6,7],[0,3,4,6,16],[0,3,4,7,12],[0,3,4,9,10],[0,3,4,9,16],[0,3,4,10,12],[0,3,6,13,16],[0,3,9,10,13],[0,3,9,13,16],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,12],[0,4,5,11,15],[0,4,5,15,16],[0,4,9,10,11],[0,4,9,11,15],[0,4,9,15,16],[0,4,10,11,12],[0,5,6,14,16],[0,5,14,15,16],[0,6,13,14,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,9,11,15],[0,8,9,13,15],[0,8,10,11,12],[0,8,13,14,15],[0,9,13,15,16],[0,13,14,15,16],[1,2,4,8,14],[1,2,4,8,16],[1,2,4,9,14],[1,2,4,9,16],[1,2,6,7,9],[1,2,6,9,14],[1,2,7,9,16],[1,2,7,12,16],[1,2,8,10,16],[1,2,10,12,16],[1,3,4,8,14],[1,3,4,8,16],[1,3,4,9,14],[1,3,4,9,16],[1,3,5,9,13],[1,3,5,9,14],[1,3,5,11,13],[1,3,5,11,15],[1,3,5,14,15],[1,3,8,11,15],[1,3,8,11,16],[1,3,8,14,15],[1,3,9,13,16],[1,3,11,13,16],[1,5,6,7,9],[1,5,6,9,14],[1,5,7,9,13],[1,5,7,12,13],[1,5,11,12,13],[1,7,9,13,16],[1,7,12,13,16],[1,8,10,12,16],[1,8,11,12,16],[1,11,12,13,16],[2,3,5,10,13],[2,3,5,10,15],[2,3,5,11,13],[2,3,5,11,15],[2,3,6,7,15],[2,3,6,11,13],[2,3,6,11,15],[2,3,7,12,15],[2,3,10,12,15],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,13],[2,4,5,11,15],[2,4,5,15,16],[2,4,8,13,14],[2,4,9,11,14],[2,4,9,11,15],[2,4,9,15,16],[2,4,11,13,14],[2,5,8,10,13],[2,5,8,10,16],[2,5,10,15,16],[2,6,7,9,15],[2,6,9,11,14],[2,6,9,11,15],[2,6,11,13,14],[2,7,9,15,16],[2,7,12,15,16],[2,10,12,15,16],[3,4,6,7,8],[3,4,6,8,16],[3,4,7,8,14],[3,4,7,12,14],[3,4,9,10,14],[3,4,10,12,14],[3,5,9,10,13],[3,5,9,10,14],[3,5,10,14,15],[3,6,7,8,15],[3,6,8,11,15],[3,6,8,11,16],[3,6,11,13,16],[3,7,8,14,15],[3,7,12,14,15],[3,10,12,14,15],[4,5,6,7,8],[4,5,6,8,16],[4,5,7,8,13],[4,5,7,12,13],[4,5,11,12,13],[4,7,8,13,14],[4,7,12,13,14],[4,9,10,11,14],[4,10,11,12,14],[4,11,12,13,14],[5,6,7,8,9],[5,6,8,9,10],[5,6,8,10,16],[5,6,9,10,14],[5,6,10,14,16],[5,7,8,9,13],[5,8,9,10,13],[5,10,14,15,16],[6,7,8,9,15],[6,8,9,10,11],[6,8,9,11,15],[6,8,10,11,12],[6,8,10,12,16],[6,8,11,12,16],[6,9,10,11,14],[6,10,11,12,14],[6,10,12,14,16],[6,11,12,13,14],[6,11,12,13,16],[6,12,13,14,16],[7,8,9,13,15],[7,8,13,14,15],[7,9,13,15,16],[7,12,13,14,16],[7,12,14,15,16],[7,13,14,15,16],[10,12,14,15,16]]},{"critical_index":107,"class":152,"negative_edges":[[0,8],[0,9],[0,10],[0,14],[0,15],[0,16],[1,3],[1,4],[1,8],[1,10],[1,12],[1,14],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,14],[2,15],[3,5],[3,9],[3,11],[3,15],[4,9],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,10],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[8,16],[9,12],[9,13],[9,16],[10,12],[10,13],[10,15],[11,12]],"positive4cycle":[[0,1,2,6,11],[0,1,2,6,14],[0,1,2,8,13],[0,1,2,8,14],[0,1,2,11,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,13],[0,1,5,10,13],[0,1,5,10,16],[0,1,6,7,11],[0,1,6,14,16],[0,1,7,11,13],[0,1,8,10,13],[0,1,8,10,14],[0,1,10,14,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,13],[0,2,3,9,13],[0,2,3,9,15],[0,2,6,7,11],[0,2,6,14,15],[0,2,7,11,13],[0,2,8,9,13],[0,2,8,9,14],[0,2,9,14,15],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,9,12],[0,3,4,9,15],[0,3,7,12,13],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,10,12],[0,4,5,10,16],[0,4,6,14,15],[0,4,6,14,16],[0,4,9,10,12],[0,4,9,10,14],[0,4,9,14,15],[0,4,10,14,16],[0,5,7,12,13],[0,5,10,12,13],[0,8,9,10,13],[0,8,9,10,14],[0,9,10,12,13],[1,2,4,8,12],[1,2,4,8,13],[1,2,4,11,12],[1,2,4,11,13],[1,2,6,11,12],[1,2,6,12,14],[1,2,8,12,14],[1,3,4,8,12],[1,3,4,8,15],[1,3,4,9,12],[1,3,4,9,15],[1,3,5,9,15],[1,3,5,9,16],[1,3,5,10,15],[1,3,5,10,16],[1,3,8,10,14],[1,3,8,10,15],[1,3,8,12,14],[1,3,9,12,16],[1,3,10,14,16],[1,3,12,14,16],[1,4,8,13,15],[1,4,9,11,12],[1,4,9,11,15],[1,4,11,13,15],[1,5,6,7,9],[1,5,6,9,16],[1,5,7,9,15],[1,5,7,13,15],[1,5,10,13,15],[1,6,7,9,11],[1,6,9,11,12],[1,6,9,12,16],[1,6,12,14,16],[1,7,9,11,15],[1,7,11,13,15],[1,8,10,13,15],[2,3,5,9,15],[2,3,5,9,16],[2,3,5,10,15],[2,3,5,10,16],[2,3,6,7,10],[2,3,6,10,15],[2,3,7,10,16],[2,3,7,13,16],[2,3,9,13,16],[2,4,5,8,12],[2,4,5,8,16],[2,4,5,10,12],[2,4,5,10,16],[2,4,8,13,16],[2,4,10,11,12],[2,4,10,11,16],[2,4,11,13,16],[2,5,8,9,14],[2,5,8,9,16],[2,5,8,12,14],[2,5,9,14,15],[2,5,10,12,15],[2,5,12,14,15],[2,6,7,10,11],[2,6,10,11,12],[2,6,10,12,15],[2,6,12,14,15],[2,7,10,11,16],[2,7,11,13,16],[2,8,9,13,16],[3,4,6,7,8],[3,4,6,8,15],[3,4,7,8,12],[3,6,7,8,10],[3,6,8,10,15],[3,7,8,10,14],[3,7,8,12,14],[3,7,10,14,16],[3,7,12,13,14],[3,7,13,14,16],[3,9,12,13,16],[3,12,13,14,16],[4,5,6,7,8],[4,5,6,8,16],[4,5,7,8,12],[4,6,8,13,15],[4,6,8,13,16],[4,6,13,14,15],[4,6,13,14,16],[4,9,10,11,12],[4,9,10,11,14],[4,9,11,14,15],[4,10,11,14,16],[4,11,13,14,15],[4,11,13,14,16],[5,6,7,8,9],[5,6,8,9,16],[5,7,8,9,14],[5,7,8,12,14],[5,7,9,14,15],[5,7,12,13,14],[5,7,13,14,15],[5,10,12,13,15],[5,12,13,14,15],[6,7,8,9,10],[6,7,9,10,11],[6,8,9,10,13],[6,8,9,13,16],[6,8,10,13,15],[6,9,10,11,12],[6,9,10,12,13],[6,9,12,13,16],[6,10,12,13,15],[6,12,13,14,15],[6,12,13,14,16],[7,8,9,10,14],[7,9,10,11,14],[7,9,11,14,15],[7,10,11,14,16],[7,11,13,14,15],[7,11,13,14,16]]},{"critical_index":108,"class":153,"negative_edges":[[0,8],[0,9],[0,10],[0,14],[0,16],[1,3],[1,4],[1,8],[1,10],[1,12],[1,14],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,14],[3,5],[3,9],[3,11],[3,13],[3,14],[4,9],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,10],[5,11],[5,15],[5,16],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[9,12],[9,15],[10,12],[10,13],[10,14],[10,15],[11,12],[11,14],[11,15]],"positive4cycle":[[0,1,2,8,13],[0,1,2,8,14],[0,1,2,11,13],[0,1,2,11,14],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,13],[0,1,5,10,13],[0,1,5,10,16],[0,1,6,7,11],[0,1,6,11,14],[0,1,6,14,16],[0,1,7,11,13],[0,1,8,10,13],[0,1,8,10,16],[0,1,8,14,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,15],[0,2,3,9,14],[0,2,3,9,15],[0,2,6,7,11],[0,2,6,11,14],[0,2,7,11,13],[0,2,7,13,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,8,13,15],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,9,12],[0,3,4,9,14],[0,3,7,12,15],[0,3,9,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,10,12],[0,4,5,10,16],[0,4,6,14,16],[0,4,9,10,12],[0,4,9,10,16],[0,4,9,14,16],[0,5,7,12,13],[0,5,10,12,13],[0,7,12,13,15],[0,8,9,10,15],[0,8,9,10,16],[0,8,9,14,16],[0,8,10,13,15],[0,9,10,12,15],[0,10,12,13,15],[1,2,4,8,12],[1,2,4,8,13],[1,2,4,11,12],[1,2,4,11,13],[1,2,8,12,14],[1,2,11,12,14],[1,3,4,8,12],[1,3,4,8,13],[1,3,4,9,12],[1,3,4,9,13],[1,3,5,9,13],[1,3,5,9,15],[1,3,5,10,13],[1,3,5,10,16],[1,3,5,15,16],[1,3,8,10,13],[1,3,8,10,16],[1,3,8,12,16],[1,3,9,12,15],[1,3,12,15,16],[1,4,9,11,12],[1,4,9,11,13],[1,5,6,7,9],[1,5,6,9,15],[1,5,6,15,16],[1,5,7,9,13],[1,6,7,9,11],[1,6,9,11,15],[1,6,11,14,15],[1,6,14,15,16],[1,7,9,11,13],[1,8,12,14,16],[1,9,11,12,15],[1,11,12,14,15],[1,12,14,15,16],[2,3,5,9,14],[2,3,5,9,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,15,16],[2,3,6,7,10],[2,3,6,10,14],[2,3,7,10,16],[2,3,7,15,16],[2,4,5,8,12],[2,4,5,8,15],[2,4,5,10,12],[2,4,5,10,16],[2,4,5,15,16],[2,4,8,13,15],[2,4,10,11,12],[2,4,10,11,16],[2,4,11,13,16],[2,4,13,15,16],[2,5,8,9,14],[2,5,8,9,15],[2,5,8,12,14],[2,5,10,12,14],[2,6,7,10,11],[2,6,10,11,14],[2,7,10,11,16],[2,7,11,13,16],[2,7,13,15,16],[2,10,11,12,14],[3,4,6,7,8],[3,4,6,8,13],[3,4,6,13,14],[3,4,7,8,12],[3,4,9,13,14],[3,5,9,13,14],[3,5,10,13,14],[3,6,7,8,10],[3,6,8,10,13],[3,6,10,13,14],[3,7,8,10,16],[3,7,8,12,16],[3,7,12,15,16],[4,5,6,7,8],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,8,12],[4,6,8,13,15],[4,6,13,14,15],[4,6,14,15,16],[4,9,10,11,12],[4,9,10,11,16],[4,9,11,13,16],[4,9,13,14,16],[4,13,14,15,16],[5,6,7,8,9],[5,6,8,9,15],[5,7,8,9,14],[5,7,8,12,14],[5,7,9,13,14],[5,7,12,13,14],[5,10,12,13,14],[6,7,8,9,10],[6,7,9,10,11],[6,8,9,10,15],[6,8,10,13,15],[6,9,10,11,15],[6,10,11,14,15],[6,10,13,14,15],[7,8,9,10,16],[7,8,9,14,16],[7,8,12,14,16],[7,9,10,11,16],[7,9,11,13,16],[7,9,13,14,16],[7,12,13,14,15],[7,12,14,15,16],[7,13,14,15,16],[9,10,11,12,15],[10,11,12,14,15],[10,12,13,14,15]]},{"critical_index":109,"class":154,"negative_edges":[[0,8],[0,9],[0,10],[0,14],[0,16],[1,3],[1,4],[1,8],[1,10],[1,12],[1,14],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,14],[3,5],[3,9],[3,11],[3,13],[3,14],[4,9],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,10],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[9,12],[9,15],[10,12],[10,13],[10,14],[10,15],[11,12]],"positive4cycle":[[0,1,2,6,11],[0,1,2,6,14],[0,1,2,8,13],[0,1,2,8,14],[0,1,2,11,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,13],[0,1,5,10,13],[0,1,5,10,16],[0,1,6,7,11],[0,1,6,14,16],[0,1,7,11,13],[0,1,8,10,13],[0,1,8,10,16],[0,1,8,14,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,15],[0,2,3,9,14],[0,2,3,9,15],[0,2,6,7,11],[0,2,7,11,13],[0,2,7,13,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,8,13,15],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,9,12],[0,3,4,9,14],[0,3,7,12,15],[0,3,9,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,10,12],[0,4,5,10,16],[0,4,6,14,16],[0,4,9,10,12],[0,4,9,10,16],[0,4,9,14,16],[0,5,7,12,13],[0,5,10,12,13],[0,7,12,13,15],[0,8,9,10,15],[0,8,9,10,16],[0,8,9,14,16],[0,8,10,13,15],[0,9,10,12,15],[0,10,12,13,15],[1,2,4,8,12],[1,2,4,8,13],[1,2,4,11,12],[1,2,4,11,13],[1,2,6,11,12],[1,2,6,12,14],[1,2,8,12,14],[1,3,4,8,12],[1,3,4,8,13],[1,3,4,9,12],[1,3,4,9,13],[1,3,5,9,13],[1,3,5,9,15],[1,3,5,10,13],[1,3,5,10,16],[1,3,5,15,16],[1,3,8,10,13],[1,3,8,10,16],[1,3,8,12,16],[1,3,9,12,15],[1,3,12,15,16],[1,4,9,11,12],[1,4,9,11,13],[1,5,6,7,9],[1,5,6,9,15],[1,5,6,15,16],[1,5,7,9,13],[1,6,7,9,11],[1,6,9,11,12],[1,6,9,12,15],[1,6,12,14,16],[1,6,12,15,16],[1,7,9,11,13],[1,8,12,14,16],[2,3,5,9,14],[2,3,5,9,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,15,16],[2,3,6,7,10],[2,3,6,10,14],[2,3,7,10,16],[2,3,7,15,16],[2,4,5,8,12],[2,4,5,8,15],[2,4,5,10,12],[2,4,5,10,16],[2,4,5,15,16],[2,4,8,13,15],[2,4,10,11,12],[2,4,10,11,16],[2,4,11,13,16],[2,4,13,15,16],[2,5,8,9,14],[2,5,8,9,15],[2,5,8,12,14],[2,5,10,12,14],[2,6,7,10,11],[2,6,10,11,12],[2,6,10,12,14],[2,7,10,11,16],[2,7,11,13,16],[2,7,13,15,16],[3,4,6,7,8],[3,4,6,8,13],[3,4,6,13,14],[3,4,7,8,12],[3,4,9,13,14],[3,5,9,13,14],[3,5,10,13,14],[3,6,7,8,10],[3,6,8,10,13],[3,6,10,13,14],[3,7,8,10,16],[3,7,8,12,16],[3,7,12,15,16],[4,5,6,7,8],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,8,12],[4,6,8,13,15],[4,6,13,14,16],[4,6,13,15,16],[4,9,10,11,12],[4,9,10,11,16],[4,9,11,13,16],[4,9,13,14,16],[5,6,7,8,9],[5,6,8,9,15],[5,7,8,9,14],[5,7,8,12,14],[5,7,9,13,14],[5,7,12,13,14],[5,10,12,13,14],[6,7,8,9,10],[6,7,9,10,11],[6,8,9,10,15],[6,8,10,13,15],[6,9,10,11,12],[6,9,10,12,15],[6,10,12,13,14],[6,10,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,9,10,16],[7,8,9,14,16],[7,8,12,14,16],[7,9,10,11,16],[7,9,11,13,16],[7,9,13,14,16],[7,12,13,14,16],[7,12,13,15,16]]},{"critical_index":110,"class":155,"negative_edges":[[0,8],[0,9],[0,10],[0,14],[0,16],[1,3],[1,4],[1,8],[1,10],[1,12],[1,14],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,14],[3,5],[3,9],[3,11],[3,13],[3,14],[4,9],[4,10],[4,11],[4,13],[4,14],[4,15],[4,16],[5,10],[5,11],[5,15],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[8,13],[8,15],[9,12],[9,15],[10,12],[10,13],[10,14],[10,15],[11,12],[11,15]],"positive4cycle":[[0,1,2,6,11],[0,1,2,6,14],[0,1,2,8,13],[0,1,2,8,14],[0,1,2,11,13],[0,1,5,6,7],[0,1,5,6,16],[0,1,5,7,13],[0,1,5,10,13],[0,1,5,10,16],[0,1,6,7,11],[0,1,6,14,16],[0,1,7,11,13],[0,1,8,10,13],[0,1,8,10,16],[0,1,8,14,16],[0,2,3,6,7],[0,2,3,6,14],[0,2,3,7,15],[0,2,3,9,14],[0,2,3,9,15],[0,2,6,7,11],[0,2,7,11,13],[0,2,7,13,15],[0,2,8,9,14],[0,2,8,9,15],[0,2,8,13,15],[0,3,4,6,7],[0,3,4,6,14],[0,3,4,7,12],[0,3,4,9,12],[0,3,4,9,14],[0,3,7,12,15],[0,3,9,12,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,10,12],[0,4,5,10,16],[0,4,6,14,16],[0,4,9,10,12],[0,4,9,10,16],[0,4,9,14,16],[0,5,7,12,13],[0,5,10,12,13],[0,7,12,13,15],[0,8,9,10,15],[0,8,9,10,16],[0,8,9,14,16],[0,8,10,13,15],[0,9,10,12,15],[0,10,12,13,15],[1,2,4,8,12],[1,2,4,8,13],[1,2,4,11,12],[1,2,4,11,13],[1,2,6,11,12],[1,2,6,12,14],[1,2,8,12,14],[1,3,4,8,12],[1,3,4,8,13],[1,3,4,9,12],[1,3,4,9,13],[1,3,5,9,13],[1,3,5,9,15],[1,3,5,10,13],[1,3,5,10,16],[1,3,5,15,16],[1,3,8,10,13],[1,3,8,10,16],[1,3,8,12,16],[1,3,9,12,15],[1,3,12,15,16],[1,4,9,11,12],[1,4,9,11,13],[1,5,6,7,9],[1,5,6,9,15],[1,5,6,15,16],[1,5,7,9,13],[1,6,7,9,11],[1,6,9,11,12],[1,6,9,12,15],[1,6,12,14,16],[1,6,12,15,16],[1,7,9,11,13],[1,8,12,14,16],[2,3,5,9,14],[2,3,5,9,15],[2,3,5,10,14],[2,3,5,10,16],[2,3,5,15,16],[2,3,6,7,10],[2,3,6,10,14],[2,3,7,10,16],[2,3,7,15,16],[2,4,5,8,12],[2,4,5,8,15],[2,4,5,10,12],[2,4,5,10,16],[2,4,5,15,16],[2,4,8,13,15],[2,4,10,11,12],[2,4,10,11,16],[2,4,11,13,16],[2,4,13,15,16],[2,5,8,9,14],[2,5,8,9,15],[2,5,8,12,14],[2,5,10,12,14],[2,6,7,10,11],[2,6,10,11,12],[2,6,10,12,14],[2,7,10,11,16],[2,7,11,13,16],[2,7,13,15,16],[3,4,6,7,8],[3,4,6,8,13],[3,4,6,13,14],[3,4,7,8,12],[3,4,9,13,14],[3,5,9,13,14],[3,5,10,13,14],[3,6,7,8,10],[3,6,8,10,13],[3,6,10,13,14],[3,7,8,10,16],[3,7,8,12,16],[3,7,12,15,16],[4,5,6,7,8],[4,5,6,8,15],[4,5,6,15,16],[4,5,7,8,12],[4,6,8,13,15],[4,6,13,14,16],[4,6,13,15,16],[4,9,10,11,12],[4,9,10,11,16],[4,9,11,13,16],[4,9,13,14,16],[5,6,7,8,9],[5,6,8,9,15],[5,7,8,9,14],[5,7,8,12,14],[5,7,9,13,14],[5,7,12,13,14],[5,10,12,13,14],[6,7,8,9,10],[6,7,9,10,11],[6,8,9,10,15],[6,8,10,13,15],[6,9,10,11,12],[6,9,10,12,15],[6,10,12,13,14],[6,10,12,13,15],[6,12,13,14,16],[6,12,13,15,16],[7,8,9,10,16],[7,8,9,14,16],[7,8,12,14,16],[7,9,10,11,16],[7,9,11,13,16],[7,9,13,14,16],[7,12,13,14,16],[7,12,13,15,16]]},{"critical_index":111,"class":186,"negative_edges":[[0,8],[0,9],[0,10],[0,11],[0,14],[0,15],[0,16],[1,3],[1,4],[1,7],[1,8],[1,10],[1,12],[1,15],[1,16],[2,4],[2,5],[2,8],[2,9],[2,12],[2,14],[2,15],[3,5],[3,9],[3,11],[3,14],[3,15],[4,10],[4,11],[4,13],[4,14],[4,16],[5,10],[5,11],[5,15],[5,16],[6,15],[7,12],[7,13],[7,14],[7,15],[7,16],[8,13],[9,12],[9,13],[9,15],[9,16],[10,12],[10,13],[10,14],[11,12],[11,15]],"positive4cycle":[[0,1,2,6,13],[0,1,2,6,15],[0,1,2,8,13],[0,1,2,8,15],[0,1,5,6,13],[0,1,5,6,15],[0,1,5,10,13],[0,1,5,10,16],[0,1,5,15,16],[0,1,8,10,13],[0,1,8,10,16],[0,1,8,15,16],[0,2,3,6,7],[0,2,3,6,13],[0,2,3,7,14],[0,2,3,9,13],[0,2,3,9,14],[0,2,6,7,15],[0,2,7,14,15],[0,2,8,9,13],[0,2,8,9,14],[0,2,8,14,15],[0,3,4,6,7],[0,3,4,6,12],[0,3,4,7,14],[0,3,4,11,12],[0,3,4,11,14],[0,3,6,12,13],[0,3,9,11,12],[0,3,9,11,14],[0,3,9,12,13],[0,4,5,6,7],[0,4,5,6,12],[0,4,5,7,16],[0,4,5,10,12],[0,4,5,10,16],[0,4,7,14,16],[0,4,10,11,12],[0,4,10,11,16],[0,4,11,14,16],[0,5,6,7,15],[0,5,6,12,13],[0,5,7,15,16],[0,5,10,12,13],[0,7,14,15,16],[0,8,9,10,11],[0,8,9,10,13],[0,8,9,11,14],[0,8,10,11,16],[0,8,11,14,16],[0,8,14,15,16],[0,9,10,11,12],[0,9,10,12,13],[1,2,4,8,12],[1,2,4,8,13],[1,2,4,11,12],[1,2,4,11,13],[1,2,6,11,13],[1,2,6,11,15],[1,2,8,12,15],[1,2,11,12,15],[1,3,4,7,8],[1,3,4,7,14],[1,3,4,8,12],[1,3,4,11,12],[1,3,4,11,14],[1,3,5,9,14],[1,3,5,9,16],[1,3,5,10,14],[1,3,5,10,16],[1,3,7,8,10],[1,3,7,10,14],[1,3,8,10,16],[1,3,8,12,16],[1,3,9,11,12],[1,3,9,11,14],[1,3,9,12,16],[1,4,7,8,13],[1,4,7,13,14],[1,4,11,13,14],[1,5,6,9,14],[1,5,6,9,15],[1,5,6,13,14],[1,5,9,15,16],[1,5,10,13,14],[1,6,9,11,14],[1,6,9,11,15],[1,6,11,13,14],[1,7,8,10,13],[1,7,10,13,14],[1,8,12,15,16],[1,9,11,12,15],[1,9,12,15,16],[2,3,5,9,14],[2,3,5,9,16],[2,3,5,10,14],[2,3,5,10,16],[2,3,6,7,10],[2,3,6,10,16],[2,3,6,13,16],[2,3,7,10,14],[2,3,9,13,16],[2,4,5,8,9],[2,4,5,8,12],[2,4,5,9,16],[2,4,5,10,12],[2,4,5,10,16],[2,4,8,9,13],[2,4,9,13,16],[2,4,10,11,12],[2,4,10,11,16],[2,4,11,13,16],[2,5,8,9,14],[2,5,8,12,14],[2,5,10,12,14],[2,6,7,10,11],[2,6,7,11,15],[2,6,10,11,16],[2,6,11,13,16],[2,7,10,11,12],[2,7,10,12,14],[2,7,11,12,15],[2,7,12,14,15],[2,8,12,14,15],[3,4,6,7,8],[3,4,6,8,12],[3,6,7,8,10],[3,6,8,10,16],[3,6,8,12,16],[3,6,12,13,16],[3,9,12,13,16],[4,5,6,7,9],[4,5,6,8,9],[4,5,6,8,12],[4,5,7,9,16],[4,6,7,8,9],[4,7,8,9,13],[4,7,9,13,16],[4,7,13,14,16],[4,11,13,14,16],[5,6,7,9,15],[5,6,8,9,14],[5,6,8,12,14],[5,6,12,13,14],[5,7,9,15,16],[5,10,12,13,14],[6,7,8,9,10],[6,7,9,10,11],[6,7,9,11,15],[6,8,9,10,11],[6,8,9,11,14],[6,8,10,11,16],[6,8,11,14,16],[6,8,12,14,16],[6,11,13,14,16],[6,12,13,14,16],[7,8,9,10,13],[7,9,10,11,12],[7,9,10,12,13],[7,9,11,12,15],[7,9,12,13,16],[7,9,12,15,16],[7,10,12,13,14],[7,12,13,14,16],[7,12,14,15,16],[8,12,14,15,16]]},{"critical_index":112,"class":189,"negative_edges":[[0,8],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,7],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[3,15],[4,9],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,15],[8,14],[8,16],[9,13],[10,12],[10,13],[10,14],[10,16],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,9],[0,1,2,6,15],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,9,14],[0,1,5,6,9],[0,1,5,6,16],[0,1,5,9,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,15],[0,1,11,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,15],[0,2,6,7,9],[0,2,7,9,12],[0,2,8,10,14],[0,2,8,10,15],[0,2,9,12,14],[0,2,10,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,15],[0,4,10,12,13],[0,4,11,15,16],[0,5,6,7,9],[0,5,7,9,12],[0,5,9,12,14],[0,5,11,13,14],[0,5,12,13,14],[0,8,10,11,14],[0,8,10,11,15],[0,10,11,13,14],[0,10,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,9,13],[1,2,4,9,14],[1,2,6,9,13],[1,2,6,13,15],[1,2,8,13,15],[1,3,4,7,8],[1,3,4,7,12],[1,3,4,8,14],[1,3,4,9,10],[1,3,4,9,14],[1,3,4,10,12],[1,3,5,9,10],[1,3,5,9,14],[1,3,5,10,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,7,8,11],[1,3,7,11,12],[1,3,8,11,14],[1,3,10,12,16],[1,3,11,12,16],[1,4,7,8,12],[1,4,8,12,13],[1,4,9,10,13],[1,4,10,12,13],[1,5,6,9,10],[1,5,6,10,16],[1,6,9,10,13],[1,6,10,12,13],[1,6,10,12,16],[1,6,12,13,15],[1,6,12,15,16],[1,7,8,11,12],[1,8,11,12,15],[1,8,12,13,15],[1,11,12,15,16],[2,3,5,10,15],[2,3,5,10,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,5,13,15],[2,3,6,7,11],[2,3,6,11,13],[2,3,6,13,15],[2,3,7,11,12],[2,3,10,12,16],[2,3,11,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,14,16],[2,4,9,11,13],[2,4,9,11,16],[2,4,9,14,16],[2,5,8,10,15],[2,5,8,10,16],[2,5,8,13,15],[2,6,7,9,11],[2,6,9,11,13],[2,7,9,11,12],[2,8,10,14,16],[2,9,11,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,9,10,15],[3,4,9,14,15],[3,5,9,10,15],[3,5,9,14,15],[3,5,11,13,14],[3,5,13,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,13,14],[3,6,13,14,15],[4,5,6,7,8],[4,5,6,8,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,14,16],[4,6,14,15,16],[4,9,10,11,13],[4,9,10,11,15],[4,9,11,15,16],[4,9,14,15,16],[5,6,7,8,9],[5,6,8,9,10],[5,6,8,10,16],[5,7,8,9,12],[5,8,9,10,15],[5,8,9,12,15],[5,8,12,13,15],[5,9,12,14,15],[5,12,13,14,15],[6,7,8,9,11],[6,8,9,10,11],[6,8,10,11,14],[6,8,10,14,16],[6,9,10,11,13],[6,10,11,13,14],[6,10,12,13,14],[6,10,12,14,16],[6,12,13,14,15],[6,12,14,15,16],[7,8,9,11,12],[8,9,10,11,15],[8,9,11,12,15],[9,11,12,15,16],[9,12,14,15,16]]},{"critical_index":113,"class":190,"negative_edges":[[0,8],[0,10],[0,11],[0,15],[0,16],[1,3],[1,4],[1,7],[1,8],[1,11],[1,12],[1,13],[1,15],[1,16],[2,4],[2,5],[2,8],[2,10],[2,13],[2,15],[3,5],[3,9],[3,10],[3,13],[3,14],[3,15],[4,9],[4,10],[4,11],[4,14],[4,15],[4,16],[5,11],[5,16],[6,12],[6,13],[6,14],[6,15],[6,16],[7,13],[7,15],[8,14],[8,16],[9,13],[10,12],[10,13],[10,14],[10,16],[11,13],[11,14]],"positive4cycle":[[0,1,2,6,9],[0,1,2,6,15],[0,1,2,8,14],[0,1,2,8,15],[0,1,2,9,14],[0,1,5,6,9],[0,1,5,6,16],[0,1,5,9,14],[0,1,5,11,14],[0,1,5,11,16],[0,1,6,15,16],[0,1,8,11,14],[0,1,8,11,15],[0,1,11,15,16],[0,2,3,6,7],[0,2,3,6,15],[0,2,3,7,12],[0,2,3,10,12],[0,2,3,10,15],[0,2,6,7,9],[0,2,7,9,12],[0,2,8,10,14],[0,2,8,10,15],[0,2,9,12,14],[0,2,10,12,14],[0,3,4,6,7],[0,3,4,6,15],[0,3,4,7,12],[0,3,4,10,12],[0,3,4,10,15],[0,4,5,6,7],[0,4,5,6,16],[0,4,5,7,12],[0,4,5,11,13],[0,4,5,11,16],[0,4,5,12,13],[0,4,6,15,16],[0,4,10,11,13],[0,4,10,11,15],[0,4,10,12,13],[0,4,11,15,16],[0,5,6,7,9],[0,5,7,9,12],[0,5,9,12,14],[0,5,11,13,14],[0,5,12,13,14],[0,8,10,11,14],[0,8,10,11,15],[0,10,11,13,14],[0,10,12,13,14],[1,2,4,8,13],[1,2,4,8,14],[1,2,4,9,13],[1,2,4,9,14],[1,2,6,9,13],[1,2,6,13,15],[1,2,8,13,15],[1,3,4,7,8],[1,3,4,7,12],[1,3,4,8,14],[1,3,4,9,10],[1,3,4,9,14],[1,3,4,10,12],[1,3,5,9,10],[1,3,5,9,14],[1,3,5,10,16],[1,3,5,11,14],[1,3,5,11,16],[1,3,7,8,11],[1,3,7,11,12],[1,3,8,11,14],[1,3,10,12,16],[1,3,11,12,16],[1,4,7,8,12],[1,4,8,12,13],[1,4,9,10,13],[1,4,10,12,13],[1,5,6,9,10],[1,5,6,10,16],[1,6,9,10,13],[1,6,10,12,13],[1,6,10,12,16],[1,6,12,13,15],[1,6,12,15,16],[1,7,8,11,12],[1,8,11,12,15],[1,8,12,13,15],[1,11,12,15,16],[2,3,5,10,15],[2,3,5,10,16],[2,3,5,11,13],[2,3,5,11,16],[2,3,5,13,15],[2,3,6,7,11],[2,3,6,11,13],[2,3,6,13,15],[2,3,7,11,12],[2,3,10,12,16],[2,3,11,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,11,13],[2,4,5,11,16],[2,4,8,14,16],[2,4,9,11,13],[2,4,9,11,16],[2,4,9,14,16],[2,5,8,10,15],[2,5,8,10,16],[2,5,8,13,15],[2,6,7,9,11],[2,6,9,11,13],[2,7,9,11,12],[2,8,10,14,16],[2,9,11,12,16],[2,9,12,14,16],[2,10,12,14,16],[3,4,6,7,8],[3,4,6,8,14],[3,4,6,14,15],[3,4,9,10,15],[3,4,9,14,15],[3,5,9,10,15],[3,5,9,14,15],[3,5,11,13,14],[3,5,13,14,15],[3,6,7,8,11],[3,6,8,11,14],[3,6,11,13,14],[3,6,13,14,15],[4,5,6,7,8],[4,5,6,8,16],[4,5,7,8,12],[4,5,8,12,13],[4,6,8,14,16],[4,6,14,15,16],[4,9,10,11,13],[4,9,10,11,15],[4,9,11,15,16],[4,9,14,15,16],[5,6,7,8,9],[5,6,8,9,10],[5,6,8,10,16],[5,7,8,9,12],[5,8,9,10,15],[5,8,9,12,15],[5,8,12,13,15],[5,9,12,14,15],[5,12,13,14,15],[6,7,8,9,11],[6,8,9,10,11],[6,8,10,11,14],[6,8,10,14,16],[6,9,10,11,13],[6,10,11,13,14],[6,10,12,13,14],[6,10,12,14,16],[6,12,13,14,15],[6,12,14,15,16],[7,8,9,11,12],[8,9,10,11,15],[8,9,11,12,15],[9,11,12,15,16],[9,12,14,15,16]]},{"critical_index":114,"class":214,"negative_edges":[[0,8],[0,10],[0,11],[0,13],[0,14],[0,15],[0,16],[1,3],[1,4],[1,7],[1,8],[1,10],[1,11],[1,15],[2,4],[2,5],[2,8],[2,11],[2,13],[2,15],[3,5],[3,8],[3,9],[3,11],[3,13],[3,14],[4,9],[4,10],[4,11],[4,14],[4,16],[5,10],[5,11],[5,15],[5,16],[6,14],[7,12],[7,13],[7,14],[7,16],[8,16],[9,13],[9,15],[9,16],[10,13],[11,12],[11,13],[11,15],[11,16]],"positive4cycle":[[0,1,2,8,11],[0,1,2,8,15],[0,1,2,9,12],[0,1,2,9,15],[0,1,2,11,12],[0,1,5,9,12],[0,1,5,9,15],[0,1,5,10,11],[0,1,5,10,15],[0,1,5,11,12],[0,1,8,10,11],[0,1,8,10,15],[0,2,3,6,7],[0,2,3,6,12],[0,2,3,7,13],[0,2,3,8,11],[0,2,3,8,13],[0,2,3,11,12],[0,2,6,7,9],[0,2,6,9,12],[0,2,7,9,13],[0,2,8,13,15],[0,2,9,13,15],[0,3,4,6,7],[0,3,4,6,12],[0,3,4,7,14],[0,3,4,11,12],[0,3,4,11,14],[0,3,7,13,14],[0,3,8,11,14],[0,3,8,13,14],[0,4,5,6,7],[0,4,5,6,12],[0,4,5,7,16],[0,4,5,10,11],[0,4,5,10,16],[0,4,5,11,12],[0,4,7,14,16],[0,4,10,11,14],[0,4,10,14,16],[0,5,6,7,9],[0,5,6,9,12],[0,5,7,9,16],[0,5,9,15,16],[0,5,10,15,16],[0,7,9,13,16],[0,7,13,14,16],[0,8,10,11,14],[0,8,10,14,15],[0,8,13,14,15],[0,9,13,15,16],[0,10,14,15,16],[0,13,14,15,16],[1,2,4,8,15],[1,2,4,8,16],[1,2,4,9,14],[1,2,4,9,15],[1,2,4,14,16],[1,2,8,11,16],[1,2,9,12,14],[1,2,11,12,16],[1,2,12,14,16],[1,3,4,7,14],[1,3,4,7,15],[1,3,4,9,14],[1,3,4,9,15],[1,3,5,9,14],[1,3,5,9,15],[1,3,5,10,13],[1,3,5,10,15],[1,3,5,13,14],[1,3,7,10,13],[1,3,7,10,15],[1,3,7,13,14],[1,4,7,8,15],[1,4,7,8,16],[1,4,7,14,16],[1,5,9,12,14],[1,5,10,11,13],[1,5,11,12,13],[1,5,12,13,14],[1,7,8,10,11],[1,7,8,10,15],[1,7,8,11,16],[1,7,10,11,13],[1,7,11,13,16],[1,7,13,14,16],[1,11,12,13,16],[1,12,13,14,16],[2,3,5,8,13],[2,3,5,8,16],[2,3,5,10,13],[2,3,5,10,16],[2,3,6,7,10],[2,3,6,10,12],[2,3,7,10,13],[2,3,8,11,16],[2,3,10,12,16],[2,3,11,12,16],[2,4,5,8,13],[2,4,5,8,16],[2,4,5,10,13],[2,4,5,10,16],[2,4,8,13,15],[2,4,9,10,13],[2,4,9,10,14],[2,4,9,13,15],[2,4,10,14,16],[2,6,7,9,10],[2,6,9,10,12],[2,7,9,10,13],[2,9,10,12,14],[2,10,12,14,16],[3,4,6,7,15],[3,4,6,12,15],[3,4,9,11,14],[3,4,9,11,15],[3,4,11,12,15],[3,5,8,9,14],[3,5,8,9,16],[3,5,8,13,14],[3,5,9,15,16],[3,5,10,15,16],[3,6,7,10,15],[3,6,10,12,15],[3,8,9,11,14],[3,8,9,11,16],[3,9,11,15,16],[3,10,12,15,16],[3,11,12,15,16],[4,5,6,7,8],[4,5,6,8,12],[4,5,7,8,16],[4,5,8,12,13],[4,5,10,11,13],[4,5,11,12,13],[4,6,7,8,15],[4,6,8,12,15],[4,8,12,13,15],[4,9,10,11,13],[4,9,10,11,14],[4,9,11,13,15],[4,11,12,13,15],[5,6,7,8,9],[5,6,8,9,12],[5,7,8,9,16],[5,8,9,12,14],[5,8,12,13,14],[6,7,8,9,11],[6,7,8,10,11],[6,7,8,10,15],[6,7,9,10,11],[6,8,9,10,11],[6,8,9,10,12],[6,8,10,12,15],[7,8,9,11,16],[7,9,10,11,13],[7,9,11,13,16],[8,9,10,11,14],[8,9,10,12,14],[8,10,12,14,15],[8,12,13,14,15],[9,11,13,15,16],[10,12,14,15,16],[11,12,13,15,16],[12,13,14,15,16]]}]


==> anc/terminal/data/e_antipodal.json <==
{
  "pair_orbits": 156,
  "completed": 156,
  "cases": [
    {
      "anchor": 0,
      "orbit": [
        0,
        1023,
        7295,
        11712,
        22208,
        25791
      ],
      "capacity": 10,
      "live_count": 280,
      "facet_orbits": [
        [
          0,
          3,
          5,
          6,
          8,
          11,
          13,
          14,
          16,
          19,
          21,
          22,
          24,
          27,
          29,
          30,
          32,
          35,
          37,
          38,
          46,
          47,
          49,
          52,
          91,
          92,
          94,
          97,
          136,
          137,
          139,
          142,
          181,
          182,
          184,
          187,
          226,
          227,
          229,
          232
        ],
        [
          1,
          2,
          4,
          7,
          9,
          10,
          12,
          15,
          17,
          18,
          20,
          23,
          25,
          26,
          28,
          31,
          33,
          34,
          36,
          39,
          45,
          48,
          50,
          51,
          90,
          93,
          95,
          96,
          135,
          138,
          140,
          141,
          180,
          183,
          185,
          186,
          225,
          228,
          230,
          231
        ],
        [
          53,
          60,
          61,
          68,
          69,
          76,
          77,
          84,
          98,
          105,
          106,
          113,
          114,
          121,
          122,
          129,
          143,
          150,
          151,
          158,
          159,
          166,
          167,
          174,
          188,
          195,
          196,
          203,
          204,
          211,
          212,
          219,
          233,
          240,
          241,
          248,
          249,
          256,
          257,
          264
        ],
        [
          54,
          55,
          56,
          57,
          58,
          59,
          62,
          63,
          64,
          65,
          66,
          67,
          70,
          71,
          72,
          73,
          74,
          75,
          78,
          79,
          80,
          81,
          82,
          83,
          99,
          100,
          101,
          102,
          103,
          104,
          107,
          108,
          109,
          110,
          111,
          112,
          115,
          116,
          117,
          118,
          119,
          120,
          123,
          124,
          125,
          126,
          127,
          128,
          144,
          145,
          146,
          147,
          148,
          149,
          152,
          153,
          154,
          155,
          156,
          157,
          160,
          161,
          162,
          163,
          164,
          165,
          168,
          169,
          170,
          171,
          172,
          173,
          189,
          190,
          191,
          192,
          193,
          194,
          197,
          198,
          199,
          200,
          201,
          202,
          205,
          206,
          207,
          208,
          209,
          210,
          213,
          214,
          215,
          216,
          217,
          218,
          234,
          235,
          236,
          237,
          238,
          239,
          242,
          243,
          244,
          245,
          246,
          247,
          250,
          251,
          252,
          253,
          254,
          255,
          258,
          259,
          260,
          261,
          262,
          263
        ],
        [
          86,
          87,
          88,
          89,
          131,
          132,
          133,
          134,
          176,
          177,
          178,
          179,
          221,
          222,
          223,
          224,
          266,
          267,
          268,
          269,
          275,
          276,
          277,
          278,
          280,
          281,
          282,
          283,
          285,
          286,
          287,
          288,
          290,
          291,
          292,
          293,
          295,
          296,
          297,
          298
        ]
      ],
      "weights": [
        "0",
        "1/20",
        "0",
        "3/100",
        "1/50"
      ],
      "exact_dual": "32/5",
      "patterns": 335
    },
    {
      "anchor": 1,
      "orbit": [
        1,
        1021,
        7291,
        11744,
        22224,
        25783
      ],
      "capacity": 5,
      "live_count": 290,
      "simple_capacity_bound": "145/24"
    },
    {
      "anchor": 2,
      "orbit": [
        2,
        4,
        8,
        16,
        32,
        991,
        1007,
        1015,
        1019,
        1022,
        7263,
        7279,
        7287,
        7293,
        7294,
        11713,
        11714,
        11716,
        11720,
        11728,
        22209,
        22210,
        22212,
        22216,
        22240,
        25759,
        25775,
        25787,
        25789,
        25790
      ],
      "capacity": 21,
      "live_count": 258,
      "facet_orbits": [
        [
          8,
          16,
          24,
          32,
          97,
          142,
          187,
          232
        ],
        [
          9,
          10,
          12,
          17,
          18,
          20,
          25,
          26,
          28,
          33,
          34,
          36,
          93,
          95,
          96,
          138,
          140,
          141,
          183,
          185,
          186,
          228,
          230,
          231
        ],
        [
          11,
          13,
          14,
          19,
          21,
          22,
          27,
          29,
          30,
          35,
          37,
          38,
          91,
          92,
          94,
          136,
          137,
          139,
          181,
          182,
          184,
          226,
          227,
          229
        ],
        [
          15,
          23,
          31,
          39,
          90,
          135,
          180,
          225
        ],
        [
          53,
          61,
          69,
          77,
          105,
          150,
          195,
          240
        ],
        [
          54,
          55,
          57,
          62,
          63,
          65,
          70,
          71,
          73,
          78,
          79,
          81,
          101,
          103,
          104,
          146,
          148,
          149,
          191,
          193,
          194,
          236,
          238,
          239
        ],
        [
          56,
          58,
          59,
          64,
          66,
          67,
          72,
          74,
          75,
          80,
          82,
          83,
          99,
          100,
          102,
          144,
          145,
          147,
          189,
          190,
          192,
          234,
          235,
          237
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          88,
          89,
          275,
          276,
          277,
          278
        ],
        [
          106,
          113,
          114,
          121,
          122,
          129,
          151,
          158,
          159,
          166,
          167,
          174,
          196,
          203,
          204,
          211,
          212,
          219,
          241,
          248,
          249,
          256,
          257,
          264
        ],
        [
          107,
          108,
          111,
          112,
          115,
          116,
          119,
          120,
          123,
          124,
          127,
          128,
          152,
          153,
          156,
          157,
          160,
          161,
          164,
          165,
          168,
          169,
          172,
          173,
          197,
          198,
          201,
          202,
          205,
          206,
          209,
          210,
          213,
          214,
          217,
          218,
          242,
          243,
          246,
          247,
          250,
          251,
          254,
          255,
          258,
          259,
          262,
          263
        ],
        [
          109,
          110,
          117,
          118,
          125,
          126,
          154,
          155,
          162,
          163,
          170,
          171,
          199,
          200,
          207,
          208,
          215,
          216,
          244,
          245,
          252,
          253,
          260,
          261
        ],
        [
          131,
          176,
          221,
          266,
          283,
          288,
          293,
          298
        ],
        [
          132,
          133,
          134,
          177,
          178,
          179,
          222,
          223,
          224,
          267,
          268,
          269,
          280,
          281,
          282,
          285,
          286,
          287,
          290,
          291,
          292,
          295,
          296,
          297
        ]
      ],
      "weights": [
        "0",
        "0",
        "83333/1000000",
        "0",
        "0",
        "33333/500000",
        "0",
        "0",
        "1/20",
        "0",
        "20833/500000",
        "0",
        "1/20",
        "0"
      ],
      "exact_dual": "799993/125000",
      "patterns": 1307
    },
    {
      "anchor": 3,
      "orbit": [
        3,
        5,
        9,
        17,
        33,
        989,
        1005,
        1013,
        1017,
        1020,
        7259,
        7275,
        7283,
        7289,
        7290,
        11745,
        11746,
        11748,
        11752,
        11760,
        22225,
        22226,
        22228,
        22232,
        22256,
        25751,
        25767,
        25779,
        25781,
        25782
      ],
      "capacity": 8,
      "live_count": 284,
      "facet_orbits": [
        [
          0,
          3,
          5,
          6,
          46,
          47,
          49,
          52
        ],
        [
          1,
          2,
          4,
          7,
          45,
          48,
          50,
          51
        ],
        [
          8,
          16,
          24,
          32,
          97,
          142,
          187,
          232
        ],
        [
          9,
          10,
          12,
          17,
          18,
          20,
          25,
          26,
          28,
          33,
          34,
          36,
          93,
          95,
          96,
          138,
          140,
          141,
          183,
          185,
          186,
          228,
          230,
          231
        ],
        [
          11,
          13,
          14,
          19,
          21,
          22,
          27,
          29,
          30,
          35,
          37,
          38,
          91,
          92,
          94,
          136,
          137,
          139,
          181,
          182,
          184,
          226,
          227,
          229
        ],
        [
          15,
          23,
          31,
          39,
          90,
          135,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          43,
          44,
          270,
          271,
          272,
          273
        ],
        [
          53,
          61,
          69,
          77,
          105,
          150,
          195,
          240
        ],
        [
          54,
          55,
          57,
          62,
          63,
          65,
          70,
          71,
          73,
          78,
          79,
          81,
          101,
          103,
          104,
          146,
          148,
          149,
          191,
          193,
          194,
          236,
          238,
          239
        ],
        [
          56,
          58,
          59,
          64,
          66,
          67,
          72,
          74,
          75,
          80,
          82,
          83,
          99,
          100,
          102,
          144,
          145,
          147,
          189,
          190,
          192,
          234,
          235,
          237
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          88,
          89,
          275,
          276,
          277,
          278
        ],
        [
          106,
          113,
          114,
          121,
          122,
          129,
          151,
          158,
          159,
          166,
          167,
          174,
          196,
          203,
          204,
          211,
          212,
          219,
          241,
          248,
          249,
          256,
          257,
          264
        ],
        [
          107,
          108,
          111,
          112,
          115,
          116,
          119,
          120,
          123,
          124,
          127,
          128,
          152,
          153,
          156,
          157,
          160,
          161,
          164,
          165,
          168,
          169,
          172,
          173,
          197,
          198,
          201,
          202,
          205,
          206,
          209,
          210,
          213,
          214,
          217,
          218,
          242,
          243,
          246,
          247,
          250,
          251,
          254,
          255,
          258,
          259,
          262,
          263
        ],
        [
          109,
          110,
          117,
          118,
          125,
          126,
          154,
          155,
          162,
          163,
          170,
          171,
          199,
          200,
          207,
          208,
          215,
          216,
          244,
          245,
          252,
          253,
          260,
          261
        ],
        [
          131,
          176,
          221,
          266,
          283,
          288,
          293,
          298
        ],
        [
          132,
          133,
          134,
          177,
          178,
          179,
          222,
          223,
          224,
          267,
          268,
          269,
          280,
          281,
          282,
          285,
          286,
          287,
          290,
          291,
          292,
          295,
          296,
          297
        ]
      ],
      "weights": [
        "0",
        "1/20",
        "0",
        "0",
        "20833/500000",
        "3/40",
        "0",
        "0",
        "0",
        "20833/500000",
        "8333/1000000",
        "1/5",
        "0",
        "33333/500000",
        "2083/500000",
        "1/40",
        "0",
        "8333/500000"
      ],
      "exact_dual": "799987/125000",
      "patterns": 1435
    },
    {
      "anchor": 6,
      "orbit": [
        6,
        10,
        12,
        18,
        20,
        24,
        34,
        36,
        40,
        48,
        975,
        983,
        987,
        990,
        999,
        1003,
        1006,
        1011,
        1014,
        1018,
        7247,
        7255,
        7261,
        7262,
        7271,
        7277,
        7278,
        7285,
        7286,
        7292,
        11715,
        11717,
        11718,
        11721,
        11722,
        11724,
        11729,
        11730,
        11732,
        11736,
        22211,
        22213,
        22214,
        22217,
        22218,
        22220,
        22241,
        22242,
        22244,
        22248,
        25743,
        25755,
        25757,
        25758,
        25771,
        25773,
        25774,
        25785,
        25786,
        25788
      ],
      "capacity": 30,
      "live_count": 240,
      "facet_orbits": [
        [
          16,
          19,
          24,
          27,
          32,
          35,
          139,
          142,
          184,
          187,
          229,
          232
        ],
        [
          17,
          18,
          25,
          26,
          33,
          34,
          140,
          141,
          185,
          186,
          230,
          231
        ],
        [
          20,
          23,
          28,
          31,
          36,
          39,
          135,
          138,
          180,
          183,
          225,
          228
        ],
        [
          21,
          22,
          29,
          30,
          37,
          38,
          136,
          137,
          181,
          182,
          226,
          227
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          55,
          56,
          57,
          58,
          59,
          99,
          100,
          101,
          102,
          103,
          104
        ],
        [
          61,
          69,
          77,
          106,
          114,
          122,
          150,
          158,
          195,
          203,
          240,
          248
        ],
        [
          62,
          63,
          70,
          71,
          78,
          79,
          107,
          108,
          115,
          116,
          123,
          124,
          148,
          149,
          156,
          157,
          193,
          194,
          201,
          202,
          238,
          239,
          246,
          247
        ],
        [
          64,
          72,
          80,
          109,
          117,
          125,
          147,
          155,
          192,
          200,
          237,
          245
        ],
        [
          65,
          73,
          81,
          110,
          118,
          126,
          146,
          154,
          191,
          199,
          236,
          244
        ],
        [
          66,
          67,
          74,
          75,
          82,
          83,
          111,
          112,
          119,
          120,
          127,
          128,
          144,
          145,
          152,
          153,
          189,
          190,
          197,
          198,
          234,
          235,
          242,
          243
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          88,
          89,
          132,
          133,
          134,
          275,
          276,
          277,
          280,
          281,
          282
        ],
        [
          159,
          166,
          167,
          174,
          204,
          211,
          212,
          219,
          249,
          256,
          257,
          264
        ],
        [
          160,
          165,
          168,
          173,
          205,
          210,
          213,
          218,
          250,
          255,
          258,
          263
        ],
        [
          161,
          162,
          163,
          164,
          169,
          170,
          171,
          172,
          206,
          207,
          208,
          209,
          214,
          215,
          216,
          217,
          251,
          252,
          253,
          254,
          259,
          260,
          261,
          262
        ],
        [
          176,
          177,
          221,
          222,
          266,
          267,
          287,
          288,
          292,
          293,
          297,
          298
        ],
        [
          178,
          179,
          223,
          224,
          268,
          269,
          285,
          286,
          290,
          291,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "33333/500000",
        "0",
        "1/10",
        "0",
        "1/20",
        "0",
        "1/40",
        "0",
        "8333/500000",
        "1/20",
        "0",
        "3/20",
        "8333/500000",
        "83333/1000000",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "1599993/250000",
      "patterns": 2217
    },
    {
      "anchor": 7,
      "orbit": [
        7,
        11,
        13,
        19,
        21,
        25,
        35,
        37,
        41,
        49,
        973,
        981,
        985,
        988,
        997,
        1001,
        1004,
        1009,
        1012,
        1016,
        7243,
        7251,
        7257,
        7258,
        7267,
        7273,
        7274,
        7281,
        7282,
        7288,
        11747,
        11749,
        11750,
        11753,
        11754,
        11756,
        11761,
        11762,
        11764,
        11768,
        22227,
        22229,
        22230,
        22233,
        22234,
        22236,
        22257,
        22258,
        22260,
        22264,
        25735,
        25747,
        25749,
        25750,
        25763,
        25765,
        25766,
        25777,
        25778,
        25780
      ],
      "capacity": 9,
      "live_count": 282,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          2,
          4,
          9,
          10,
          12,
          48,
          50,
          51,
          93,
          95,
          96
        ],
        [
          3,
          5,
          6,
          11,
          13,
          14,
          46,
          47,
          49,
          91,
          92,
          94
        ],
        [
          7,
          15,
          45,
          90
        ],
        [
          16,
          19,
          24,
          27,
          32,
          35,
          139,
          142,
          184,
          187,
          229,
          232
        ],
        [
          17,
          18,
          25,
          26,
          33,
          34,
          140,
          141,
          185,
          186,
          230,
          231
        ],
        [
          20,
          23,
          28,
          31,
          36,
          39,
          135,
          138,
          180,
          183,
          225,
          228
        ],
        [
          21,
          22,
          29,
          30,
          37,
          38,
          136,
          137,
          181,
          182,
          226,
          227
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          42,
          43,
          44,
          270,
          271,
          272
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          55,
          56,
          57,
          58,
          59,
          99,
          100,
          101,
          102,
          103,
          104
        ],
        [
          61,
          69,
          77,
          106,
          114,
          122,
          150,
          158,
          195,
          203,
          240,
          248
        ],
        [
          62,
          63,
          70,
          71,
          78,
          79,
          107,
          108,
          115,
          116,
          123,
          124,
          148,
          149,
          156,
          157,
          193,
          194,
          201,
          202,
          238,
          239,
          246,
          247
        ],
        [
          64,
          72,
          80,
          109,
          117,
          125,
          147,
          155,
          192,
          200,
          237,
          245
        ],
        [
          65,
          73,
          81,
          110,
          118,
          126,
          146,
          154,
          191,
          199,
          236,
          244
        ],
        [
          66,
          67,
          74,
          75,
          82,
          83,
          111,
          112,
          119,
          120,
          127,
          128,
          144,
          145,
          152,
          153,
          189,
          190,
          197,
          198,
          234,
          235,
          242,
          243
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          88,
          89,
          132,
          133,
          134,
          275,
          276,
          277,
          280,
          281,
          282
        ],
        [
          159,
          166,
          167,
          174,
          204,
          211,
          212,
          219,
          249,
          256,
          257,
          264
        ],
        [
          160,
          165,
          168,
          173,
          205,
          210,
          213,
          218,
          250,
          255,
          258,
          263
        ],
        [
          161,
          162,
          163,
          164,
          169,
          170,
          171,
          172,
          206,
          207,
          208,
          209,
          214,
          215,
          216,
          217,
          251,
          252,
          253,
          254,
          259,
          260,
          261,
          262
        ],
        [
          176,
          177,
          221,
          222,
          266,
          267,
          287,
          288,
          292,
          293,
          297,
          298
        ],
        [
          178,
          179,
          223,
          224,
          268,
          269,
          285,
          286,
          290,
          291,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "73333/1000000",
        "0",
        "1/25",
        "0",
        "53333/1000000",
        "0",
        "13333/1000000",
        "0",
        "13333/500000",
        "0",
        "1/25",
        "23333/500000",
        "0",
        "13333/1000000",
        "53333/1000000",
        "0",
        "0",
        "4/25",
        "0",
        "0",
        "1/10",
        "3/100",
        "0",
        "0"
      ],
      "exact_dual": "199999/31250",
      "patterns": 2582
    },
    {
      "anchor": 14,
      "orbit": [
        14,
        22,
        26,
        28,
        38,
        42,
        44,
        50,
        52,
        56,
        967,
        971,
        974,
        979,
        982,
        986,
        995,
        998,
        1002,
        1010,
        7239,
        7245,
        7246,
        7253,
        7254,
        7260,
        7269,
        7270,
        7276,
        7284,
        11719,
        11723,
        11725,
        11726,
        11731,
        11733,
        11734,
        11737,
        11738,
        11740,
        22215,
        22219,
        22221,
        22222,
        22243,
        22245,
        22246,
        22249,
        22250,
        22252,
        25739,
        25741,
        25742,
        25753,
        25754,
        25756,
        25769,
        25770,
        25772,
        25784
      ],
      "capacity": 37,
      "live_count": 226,
      "facet_orbits": [
        [
          24,
          27,
          29,
          32,
          35,
          37,
          182,
          184,
          187,
          227,
          229,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          28,
          31,
          34,
          36,
          39,
          180,
          183,
          185,
          225,
          228,
          230
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          53,
          60,
          61,
          68,
          98,
          105,
          106,
          113,
          143,
          150,
          151,
          158
        ],
        [
          54,
          55,
          58,
          59,
          62,
          63,
          66,
          67,
          99,
          100,
          103,
          104,
          107,
          108,
          111,
          112,
          144,
          145,
          148,
          149,
          152,
          153,
          156,
          157
        ],
        [
          56,
          57,
          64,
          65,
          101,
          102,
          109,
          110,
          146,
          147,
          154,
          155
        ],
        [
          69,
          77,
          114,
          122,
          159,
          167,
          195,
          203,
          211,
          240,
          248,
          256
        ],
        [
          70,
          78,
          115,
          123,
          160,
          168,
          194,
          202,
          210,
          239,
          247,
          255
        ],
        [
          71,
          73,
          79,
          81,
          116,
          118,
          124,
          126,
          161,
          163,
          169,
          171,
          191,
          193,
          199,
          201,
          207,
          209,
          236,
          238,
          244,
          246,
          252,
          254
        ],
        [
          72,
          74,
          80,
          82,
          117,
          119,
          125,
          127,
          162,
          164,
          170,
          172,
          190,
          192,
          198,
          200,
          206,
          208,
          235,
          237,
          243,
          245,
          251,
          253
        ],
        [
          75,
          83,
          120,
          128,
          165,
          173,
          189,
          197,
          205,
          234,
          242,
          250
        ],
        [
          85,
          130,
          175,
          279,
          284,
          289
        ],
        [
          86,
          87,
          131,
          132,
          176,
          177,
          277,
          278,
          282,
          283,
          287,
          288
        ],
        [
          88,
          89,
          133,
          134,
          178,
          179,
          275,
          276,
          280,
          281,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          214,
          215,
          216,
          217,
          218,
          258,
          259,
          260,
          261,
          262,
          263
        ],
        [
          221,
          222,
          223,
          266,
          267,
          268,
          291,
          292,
          293,
          296,
          297,
          298
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "0",
        "0",
        "59523/1000000",
        "178571/1000000",
        "0",
        "17857/500000",
        "23809/1000000",
        "47619/1000000",
        "0",
        "0",
        "3869/50000",
        "186/15625",
        "0",
        "186/15625",
        "83333/1000000",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "1571411/250000",
      "patterns": 1996
    },
    {
      "anchor": 15,
      "orbit": [
        15,
        23,
        27,
        29,
        39,
        43,
        45,
        51,
        53,
        57,
        965,
        969,
        972,
        977,
        980,
        984,
        993,
        996,
        1000,
        1008,
        7235,
        7241,
        7242,
        7249,
        7250,
        7256,
        7265,
        7266,
        7272,
        7280,
        11751,
        11755,
        11757,
        11758,
        11763,
        11765,
        11766,
        11769,
        11770,
        11772,
        22231,
        22235,
        22237,
        22238,
        22259,
        22261,
        22262,
        22265,
        22266,
        22268,
        25731,
        25733,
        25734,
        25745,
        25746,
        25748,
        25761,
        25762,
        25764,
        25776
      ],
      "capacity": 8,
      "live_count": 284,
      "facet_orbits": [
        [
          0,
          3,
          8,
          11,
          16,
          19,
          49,
          52,
          94,
          97,
          139,
          142
        ],
        [
          1,
          2,
          9,
          10,
          17,
          18,
          50,
          51,
          95,
          96,
          140,
          141
        ],
        [
          4,
          7,
          12,
          15,
          20,
          23,
          45,
          48,
          90,
          93,
          135,
          138
        ],
        [
          5,
          6,
          13,
          14,
          21,
          22,
          46,
          47,
          91,
          92,
          136,
          137
        ],
        [
          24,
          27,
          29,
          32,
          35,
          37,
          182,
          184,
          187,
          227,
          229,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          28,
          31,
          34,
          36,
          39,
          180,
          183,
          185,
          225,
          228,
          230
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          40,
          41,
          42,
          272,
          273,
          274
        ],
        [
          43,
          44,
          270,
          271
        ],
        [
          53,
          60,
          61,
          68,
          98,
          105,
          106,
          113,
          143,
          150,
          151,
          158
        ],
        [
          54,
          55,
          58,
          59,
          62,
          63,
          66,
          67,
          99,
          100,
          103,
          104,
          107,
          108,
          111,
          112,
          144,
          145,
          148,
          149,
          152,
          153,
          156,
          157
        ],
        [
          56,
          57,
          64,
          65,
          101,
          102,
          109,
          110,
          146,
          147,
          154,
          155
        ],
        [
          69,
          77,
          114,
          122,
          159,
          167,
          195,
          203,
          211,
          240,
          248,
          256
        ],
        [
          70,
          78,
          115,
          123,
          160,
          168,
          194,
          202,
          210,
          239,
          247,
          255
        ],
        [
          71,
          73,
          79,
          81,
          116,
          118,
          124,
          126,
          161,
          163,
          169,
          171,
          191,
          193,
          199,
          201,
          207,
          209,
          236,
          238,
          244,
          246,
          252,
          254
        ],
        [
          72,
          74,
          80,
          82,
          117,
          119,
          125,
          127,
          162,
          164,
          170,
          172,
          190,
          192,
          198,
          200,
          206,
          208,
          235,
          237,
          243,
          245,
          251,
          253
        ],
        [
          75,
          83,
          120,
          128,
          165,
          173,
          189,
          197,
          205,
          234,
          242,
          250
        ],
        [
          85,
          130,
          175,
          279,
          284,
          289
        ],
        [
          86,
          87,
          131,
          132,
          176,
          177,
          277,
          278,
          282,
          283,
          287,
          288
        ],
        [
          88,
          89,
          133,
          134,
          178,
          179,
          275,
          276,
          280,
          281,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          214,
          215,
          216,
          217,
          218,
          258,
          259,
          260,
          261,
          262,
          263
        ],
        [
          221,
          222,
          223,
          266,
          267,
          268,
          291,
          292,
          293,
          296,
          297,
          298
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "10679/1000000",
        "0",
        "42233/500000",
        "0",
        "15533/1000000",
        "5631/100000",
        "0",
        "16019/500000",
        "0",
        "79611/1000000",
        "57281/1000000",
        "0",
        "81553/1000000",
        "0",
        "15533/1000000",
        "2233/40000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "134951/1000000",
        "15533/1000000",
        "0",
        "30097/250000"
      ],
      "exact_dual": "799991/125000",
      "patterns": 2584
    },
    {
      "anchor": 30,
      "orbit": [
        30,
        46,
        54,
        58,
        60,
        963,
        966,
        970,
        978,
        994,
        7237,
        7238,
        7244,
        7252,
        7268,
        11727,
        11735,
        11739,
        11741,
        11742,
        22223,
        22247,
        22251,
        22253,
        22254,
        25737,
        25738,
        25740,
        25752,
        25768
      ],
      "capacity": 42,
      "live_count": 216,
      "facet_orbits": [
        [
          32,
          35,
          37,
          38,
          226,
          227,
          229,
          232
        ],
        [
          33,
          34,
          36,
          39,
          225,
          228,
          230,
          231
        ],
        [
          53,
          60,
          61,
          68,
          69,
          76,
          98,
          105,
          106,
          113,
          114,
          121,
          143,
          150,
          151,
          158,
          159,
          166,
          188,
          195,
          196,
          203,
          204,
          211
        ],
        [
          54,
          59,
          62,
          67,
          70,
          75,
          99,
          104,
          107,
          112,
          115,
          120,
          144,
          149,
          152,
          157,
          160,
          165,
          189,
          194,
          197,
          202,
          205,
          210
        ],
        [
          55,
          56,
          57,
          58,
          63,
          64,
          65,
          66,
          71,
          72,
          73,
          74,
          100,
          101,
          102,
          103,
          108,
          109,
          110,
          111,
          116,
          117,
          118,
          119,
          145,
          146,
          147,
          148,
          153,
          154,
          155,
          156,
          161,
          162,
          163,
          164,
          190,
          191,
          192,
          193,
          198,
          199,
          200,
          201,
          206,
          207,
          208,
          209
        ],
        [
          77,
          122,
          167,
          212,
          240,
          248,
          256,
          264
        ],
        [
          78,
          79,
          81,
          123,
          124,
          126,
          168,
          169,
          171,
          213,
          214,
          216,
          236,
          238,
          239,
          244,
          246,
          247,
          252,
          254,
          255,
          260,
          262,
          263
        ],
        [
          80,
          82,
          83,
          125,
          127,
          128,
          170,
          172,
          173,
          215,
          217,
          218,
          234,
          235,
          237,
          242,
          243,
          245,
          250,
          251,
          253,
          258,
          259,
          261
        ],
        [
          85,
          130,
          175,
          220,
          279,
          284,
          289,
          294
        ],
        [
          86,
          87,
          88,
          131,
          132,
          133,
          176,
          177,
          178,
          221,
          222,
          223,
          276,
          277,
          278,
          281,
          282,
          283,
          286,
          287,
          288,
          291,
          292,
          293
        ],
        [
          89,
          134,
          179,
          224,
          275,
          280,
          285,
          290
        ],
        [
          266,
          267,
          268,
          269,
          295,
          296,
          297,
          298
        ]
      ],
      "weights": [
        "0",
        "0",
        "1/18",
        "1/36",
        "0",
        "0",
        "1/36",
        "1/18",
        "0",
        "1/36",
        "1/6",
        "0"
      ],
      "exact_dual": "6",
      "patterns": 945
    },
    {
      "anchor": 31,
      "orbit": [
        31,
        47,
        55,
        59,
        61,
        961,
        964,
        968,
        976,
        992,
        7233,
        7234,
        7240,
        7248,
        7264,
        11759,
        11767,
        11771,
        11773,
        11774,
        22239,
        22263,
        22267,
        22269,
        22270,
        25729,
        25730,
        25732,
        25744,
        25760
      ],
      "capacity": 5,
      "live_count": 290,
      "simple_capacity_bound": "145/24"
    },
    {
      "anchor": 62,
      "orbit": [
        62,
        962,
        7236,
        11743,
        22255,
        25736
      ],
      "capacity": 45,
      "live_count": 210,
      "facet_orbits": [
        [
          53,
          60,
          61,
          68,
          69,
          76,
          77,
          84,
          98,
          105,
          106,
          113,
          114,
          121,
          122,
          129,
          143,
          150,
          151,
          158,
          159,
          166,
          167,
          174,
          188,
          195,
          196,
          203,
          204,
          211,
          212,
          219,
          233,
          240,
          241,
          248,
          249,
          256,
          257,
          264
        ],
        [
          54,
          55,
          56,
          57,
          58,
          59,
          62,
          63,
          64,
          65,
          66,
          67,
          70,
          71,
          72,
          73,
          74,
          75,
          78,
          79,
          80,
          81,
          82,
          83,
          99,
          100,
          101,
          102,
          103,
          104,
          107,
          108,
          109,
          110,
          111,
          112,
          115,
          116,
          117,
          118,
          119,
          120,
          123,
          124,
          125,
          126,
          127,
          128,
          144,
          145,
          146,
          147,
          148,
          149,
          152,
          153,
          154,
          155,
          156,
          157,
          160,
          161,
          162,
          163,
          164,
          165,
          168,
          169,
          170,
          171,
          172,
          173,
          189,
          190,
          191,
          192,
          193,
          194,
          197,
          198,
          199,
          200,
          201,
          202,
          205,
          206,
          207,
          208,
          209,
          210,
          213,
          214,
          215,
          216,
          217,
          218,
          234,
          235,
          236,
          237,
          238,
          239,
          242,
          243,
          244,
          245,
          246,
          247,
          250,
          251,
          252,
          253,
          254,
          255,
          258,
          259,
          260,
          261,
          262,
          263
        ],
        [
          85,
          130,
          175,
          220,
          265,
          279,
          284,
          289,
          294,
          299
        ],
        [
          86,
          87,
          88,
          89,
          131,
          132,
          133,
          134,
          176,
          177,
          178,
          179,
          221,
          222,
          223,
          224,
          266,
          267,
          268,
          269,
          275,
          276,
          277,
          278,
          280,
          281,
          282,
          283,
          285,
          286,
          287,
          288,
          290,
          291,
          292,
          293,
          295,
          296,
          297,
          298
        ]
      ],
      "weights": [
        "1/20",
        "1/60",
        "1/5",
        "0"
      ],
      "exact_dual": "6",
      "patterns": 145
    },
    {
      "anchor": 63,
      "orbit": [
        63,
        960,
        7232,
        11775,
        22271,
        25728
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 64,
      "orbit": [
        64,
        128,
        256,
        511,
        512,
        767,
        895,
        959,
        1024,
        2047,
        2048,
        3071,
        3199,
        3520,
        4096,
        5119,
        5247,
        5824,
        6271,
        6976,
        7231,
        7423,
        7551,
        7807,
        8192,
        9215,
        9407,
        9664,
        10559,
        10688,
        11456,
        11584,
        11648,
        12224,
        15487,
        15808,
        16384,
        17407,
        17599,
        18112,
        21055,
        21184,
        21696,
        22080,
        22144,
        22464,
        23679,
        24256,
        24767,
        25472,
        25663,
        25855,
        26047,
        26303,
        27839,
        28096,
        29887,
        30400,
        31744,
        32767
      ],
      "capacity": 6,
      "live_count": 288,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          2,
          4,
          9,
          10,
          12,
          48,
          50,
          51,
          93,
          95,
          96
        ],
        [
          3,
          5,
          6,
          11,
          13,
          14,
          46,
          47,
          49,
          91,
          92,
          94
        ],
        [
          7,
          15,
          45,
          90
        ],
        [
          16,
          19,
          24,
          27,
          32,
          35,
          139,
          142,
          184,
          187,
          229,
          232
        ],
        [
          17,
          18,
          25,
          26,
          33,
          34,
          140,
          141,
          185,
          186,
          230,
          231
        ],
        [
          20,
          23,
          28,
          31,
          36,
          39,
          135,
          138,
          180,
          183,
          225,
          228
        ],
        [
          21,
          22,
          29,
          30,
          37,
          38,
          136,
          137,
          181,
          182,
          226,
          227
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          55,
          56,
          57,
          58,
          59,
          99,
          100,
          101,
          102,
          103,
          104
        ],
        [
          61,
          69,
          77,
          106,
          114,
          122,
          150,
          158,
          195,
          203,
          240,
          248
        ],
        [
          62,
          63,
          70,
          71,
          78,
          79,
          107,
          108,
          115,
          116,
          123,
          124,
          148,
          149,
          156,
          157,
          193,
          194,
          201,
          202,
          238,
          239,
          246,
          247
        ],
        [
          64,
          72,
          80,
          109,
          117,
          125,
          147,
          155,
          192,
          200,
          237,
          245
        ],
        [
          65,
          73,
          81,
          110,
          118,
          126,
          146,
          154,
          191,
          199,
          236,
          244
        ],
        [
          66,
          67,
          74,
          75,
          82,
          83,
          111,
          112,
          119,
          120,
          127,
          128,
          144,
          145,
          152,
          153,
          189,
          190,
          197,
          198,
          234,
          235,
          242,
          243
        ],
        [
          68,
          76,
          84,
          113,
          121,
          129,
          143,
          151,
          188,
          196,
          233,
          241
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          88,
          89,
          132,
          133,
          134,
          275,
          276,
          277,
          280,
          281,
          282
        ],
        [
          159,
          166,
          167,
          174,
          204,
          211,
          212,
          219,
          249,
          256,
          257,
          264
        ],
        [
          160,
          165,
          168,
          173,
          205,
          210,
          213,
          218,
          250,
          255,
          258,
          263
        ],
        [
          161,
          162,
          163,
          164,
          169,
          170,
          171,
          172,
          206,
          207,
          208,
          209,
          214,
          215,
          216,
          217,
          251,
          252,
          253,
          254,
          259,
          260,
          261,
          262
        ],
        [
          176,
          177,
          221,
          222,
          266,
          267,
          287,
          288,
          292,
          293,
          297,
          298
        ],
        [
          178,
          179,
          223,
          224,
          268,
          269,
          285,
          286,
          290,
          291,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "142857/1000000",
        "47619/1000000",
        "4761/1000000",
        "0",
        "33333/500000",
        "0",
        "142857/1000000",
        "15873/250000",
        "0",
        "2857/200000",
        "873/25000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "119047/1000000",
        "6349/1000000",
        "0",
        "15873/1000000",
        "50793/1000000"
      ],
      "exact_dual": "99999/15625",
      "patterns": 2585
    },
    {
      "anchor": 65,
      "orbit": [
        65,
        129,
        257,
        509,
        513,
        765,
        893,
        957,
        1025,
        2045,
        2049,
        3069,
        3195,
        3552,
        4097,
        5117,
        5243,
        5840,
        6267,
        6984,
        7227,
        7419,
        7547,
        7803,
        8193,
        9213,
        9399,
        9696,
        10543,
        10720,
        11488,
        11616,
        11680,
        12256,
        15483,
        15840,
        16385,
        17405,
        17591,
        18128,
        21023,
        21200,
        21712,
        22096,
        22160,
        22480,
        23675,
        24272,
        24759,
        25476,
        25655,
        25847,
        26039,
        26295,
        27831,
        28128,
        29879,
        30416,
        31746,
        32766
      ],
      "capacity": 3,
      "live_count": 294,
      "simple_capacity_bound": "49/8"
    },
    {
      "anchor": 66,
      "orbit": [
        66,
        68,
        130,
        136,
        258,
        272,
        479,
        510,
        514,
        544,
        751,
        766,
        887,
        894,
        955,
        958,
        1028,
        1032,
        2015,
        2031,
        2052,
        2064,
        3039,
        3063,
        3167,
        3198,
        3522,
        3524,
        4100,
        4128,
        5103,
        5111,
        5231,
        5246,
        5826,
        5828,
        6263,
        6270,
        6978,
        6980,
        7229,
        7230,
        7391,
        7407,
        7519,
        7543,
        7791,
        7799,
        8200,
        8208,
        9183,
        9211,
        9375,
        9406,
        9666,
        9672,
        10527,
        10558,
        10690,
        10704,
        11460,
        11464,
        11588,
        11600,
        11656,
        11664,
        12225,
        12226,
        15455,
        15485,
        15809,
        15812,
        16392,
        16416,
        17391,
        17403,
        17583,
        17598,
        18114,
        18120,
        21039,
        21054,
        21186,
        21216,
        21700,
        21704,
        22084,
        22112,
        22152,
        22176,
        22465,
        22466,
        23663,
        23677,
        24257,
        24260,
        24763,
        24766,
        25474,
        25480,
        25661,
        25662,
        25823,
        25839,
        26015,
        26043,
        26287,
        26299,
        27807,
        27837,
        28097,
        28104,
        29871,
        29885,
        30401,
        30408,
        31748,
        31752,
        32735,
        32751
      ],
      "capacity": 22,
      "live_count": 256,
      "facet_orbits": [
        [
          8,
          97
        ],
        [
          9,
          10,
          12,
          93,
          95,
          96
        ],
        [
          11,
          13,
          14,
          91,
          92,
          94
        ],
        [
          15,
          90
        ],
        [
          16,
          24,
          32,
          142,
          187,
          232
        ],
        [
          17,
          18,
          25,
          26,
          33,
          34,
          140,
          141,
          185,
          186,
          230,
          231
        ],
        [
          19,
          27,
          35,
          139,
          184,
          229
        ],
        [
          20,
          28,
          36,
          138,
          183,
          228
        ],
        [
          21,
          22,
          29,
          30,
          37,
          38,
          136,
          137,
          181,
          182,
          226,
          227
        ],
        [
          23,
          31,
          39,
          135,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          53,
          105
        ],
        [
          54,
          55,
          57,
          101,
          103,
          104
        ],
        [
          56,
          58,
          59,
          99,
          100,
          102
        ],
        [
          61,
          69,
          77,
          150,
          195,
          240
        ],
        [
          62,
          63,
          70,
          71,
          78,
          79,
          148,
          149,
          193,
          194,
          238,
          239
        ],
        [
          65,
          73,
          81,
          146,
          191,
          236
        ],
        [
          66,
          67,
          74,
          75,
          82,
          83,
          144,
          145,
          189,
          190,
          234,
          235
        ],
        [
          85,
          279
        ],
        [
          87,
          88,
          89,
          275,
          276,
          277
        ],
        [
          106,
          114,
          122,
          158,
          203,
          248
        ],
        [
          107,
          108,
          115,
          116,
          123,
          124,
          156,
          157,
          201,
          202,
          246,
          247
        ],
        [
          109,
          117,
          125,
          155,
          200,
          245
        ],
        [
          110,
          118,
          126,
          154,
          199,
          244
        ],
        [
          111,
          112,
          119,
          120,
          127,
          128,
          152,
          153,
          197,
          198,
          242,
          243
        ],
        [
          113,
          121,
          129,
          151,
          196,
          241
        ],
        [
          130,
          284
        ],
        [
          131,
          283
        ],
        [
          132,
          133,
          134,
          280,
          281,
          282
        ],
        [
          159,
          166,
          167,
          174,
          204,
          211,
          212,
          219,
          249,
          256,
          257,
          264
        ],
        [
          160,
          165,
          168,
          173,
          205,
          210,
          213,
          218,
          250,
          255,
          258,
          263
        ],
        [
          161,
          164,
          169,
          172,
          206,
          209,
          214,
          217,
          251,
          254,
          259,
          262
        ],
        [
          162,
          163,
          170,
          171,
          207,
          208,
          215,
          216,
          252,
          253,
          260,
          261
        ],
        [
          176,
          221,
          266,
          288,
          293,
          298
        ],
        [
          177,
          222,
          267,
          287,
          292,
          297
        ],
        [
          178,
          179,
          223,
          224,
          268,
          269,
          285,
          286,
          290,
          291,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "104761/1000000",
        "0",
        "0",
        "0",
        "8333/1000000",
        "2619/100000",
        "0",
        "0",
        "92857/500000",
        "0",
        "0",
        "0",
        "0",
        "42857/1000000",
        "0",
        "94047/1000000",
        "2619/50000",
        "1/40",
        "0",
        "0",
        "59523/1000000",
        "0",
        "0",
        "0",
        "19047/1000000",
        "22619/500000",
        "0",
        "128571/1000000",
        "0",
        "34523/1000000",
        "0",
        "0",
        "1369/50000",
        "0",
        "22619/250000",
        "0"
      ],
      "exact_dual": "99999/15625",
      "patterns": 4404
    },
    {
      "anchor": 67,
      "orbit": [
        67,
        69,
        131,
        137,
        259,
        273,
        477,
        508,
        515,
        545,
        749,
        764,
        885,
        892,
        953,
        956,
        1029,
        1033,
        2013,
        2029,
        2053,
        2065,
        3037,
        3061,
        3163,
        3194,
        3554,
        3556,
        4101,
        4129,
        5101,
        5109,
        5227,
        5242,
        5842,
        5844,
        6259,
        6266,
        6986,
        6988,
        7225,
        7226,
        7387,
        7403,
        7515,
        7539,
        7787,
        7795,
        8201,
        8209,
        9181,
        9209,
        9367,
        9398,
        9698,
        9704,
        10511,
        10542,
        10722,
        10736,
        11492,
        11496,
        11620,
        11632,
        11688,
        11696,
        12257,
        12258,
        15451,
        15481,
        15841,
        15844,
        16393,
        16417,
        17389,
        17401,
        17575,
        17590,
        18130,
        18136,
        21007,
        21022,
        21202,
        21232,
        21716,
        21720,
        22100,
        22128,
        22168,
        22192,
        22481,
        22482,
        23659,
        23673,
        24273,
        24276,
        24755,
        24758,
        25478,
        25484,
        25653,
        25654,
        25815,
        25831,
        26007,
        26035,
        26279,
        26291,
        27799,
        27829,
        28129,
        28136,
        29863,
        29877,
        30417,
        30424,
        31750,
        31754,
        32734,
        32750
      ],
      "capacity": 11,
      "live_count": 278,
      "facet_orbits": [
        [
          0,
          52
        ],
        [
          1,
          2,
          4,
          48,
          50,
          51
        ],
        [
          3,
          5,
          6,
          46,
          47,
          49
        ],
        [
          7,
          45
        ],
        [
          8,
          97
        ],
        [
          9,
          10,
          12,
          93,
          95,
          96
        ],
        [
          11,
          13,
          14,
          91,
          92,
          94
        ],
        [
          15,
          90
        ],
        [
          16,
          24,
          32,
          142,
          187,
          232
        ],
        [
          17,
          18,
          25,
          26,
          33,
          34,
          140,
          141,
          185,
          186,
          230,
          231
        ],
        [
          19,
          27,
          35,
          139,
          184,
          229
        ],
        [
          20,
          28,
          36,
          138,
          183,
          228
        ],
        [
          21,
          22,
          29,
          30,
          37,
          38,
          136,
          137,
          181,
          182,
          226,
          227
        ],
        [
          23,
          31,
          39,
          135,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          42,
          43,
          44,
          270,
          271,
          272
        ],
        [
          53,
          105
        ],
        [
          54,
          55,
          57,
          101,
          103,
          104
        ],
        [
          56,
          58,
          59,
          99,
          100,
          102
        ],
        [
          61,
          69,
          77,
          150,
          195,
          240
        ],
        [
          62,
          63,
          70,
          71,
          78,
          79,
          148,
          149,
          193,
          194,
          238,
          239
        ],
        [
          65,
          73,
          81,
          146,
          191,
          236
        ],
        [
          66,
          67,
          74,
          75,
          82,
          83,
          144,
          145,
          189,
          190,
          234,
          235
        ],
        [
          85,
          279
        ],
        [
          87,
          88,
          89,
          275,
          276,
          277
        ],
        [
          106,
          114,
          122,
          158,
          203,
          248
        ],
        [
          107,
          108,
          115,
          116,
          123,
          124,
          156,
          157,
          201,
          202,
          246,
          247
        ],
        [
          109,
          117,
          125,
          155,
          200,
          245
        ],
        [
          110,
          118,
          126,
          154,
          199,
          244
        ],
        [
          111,
          112,
          119,
          120,
          127,
          128,
          152,
          153,
          197,
          198,
          242,
          243
        ],
        [
          113,
          121,
          129,
          151,
          196,
          241
        ],
        [
          130,
          284
        ],
        [
          131,
          283
        ],
        [
          132,
          133,
          134,
          280,
          281,
          282
        ],
        [
          159,
          166,
          167,
          174,
          204,
          211,
          212,
          219,
          249,
          256,
          257,
          264
        ],
        [
          160,
          165,
          168,
          173,
          205,
          210,
          213,
          218,
          250,
          255,
          258,
          263
        ],
        [
          161,
          164,
          169,
          172,
          206,
          209,
          214,
          217,
          251,
          254,
          259,
          262
        ],
        [
          162,
          163,
          170,
          171,
          207,
          208,
          215,
          216,
          252,
          253,
          260,
          261
        ],
        [
          176,
          221,
          266,
          288,
          293,
          298
        ],
        [
          177,
          222,
          267,
          287,
          292,
          297
        ],
        [
          178,
          179,
          223,
          224,
          268,
          269,
          285,
          286,
          290,
          291,
          295,
          296
        ]
      ],
      "weights": [
        "4861/125000",
        "0",
        "0",
        "11111/125000",
        "0",
        "0",
        "14537/100000",
        "0",
        "0",
        "15509/1000000",
        "114351/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "52777/1000000",
        "0",
        "52777/1000000",
        "1/40",
        "52083/1000000",
        "0",
        "45601/1000000",
        "0",
        "0",
        "19097/500000",
        "0",
        "20601/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "14699/250000",
        "9317/250000",
        "0",
        "0",
        "43981/500000",
        "11111/250000",
        "7523/250000",
        "0"
      ],
      "exact_dual": "1599983/250000",
      "patterns": 4743
    },
    {
      "anchor": 70,
      "orbit": [
        70,
        138,
        274,
        478,
        546,
        750,
        886,
        954,
        1036,
        1999,
        2068,
        3031,
        3166,
        3526,
        4132,
        5095,
        5230,
        5830,
        6262,
        6982,
        7228,
        7375,
        7511,
        7783,
        8216,
        9179,
        9374,
        9674,
        10526,
        10706,
        11468,
        11604,
        11672,
        12227,
        15453,
        15813,
        16424,
        17387,
        17582,
        18122,
        21038,
        21218,
        21708,
        22116,
        22184,
        22467,
        23661,
        24261,
        24762,
        25482,
        25660,
        25807,
        26011,
        26283,
        27805,
        28105,
        29869,
        30409,
        31756,
        32719
      ],
      "capacity": 36,
      "live_count": 228,
      "facet_orbits": [
        [
          16,
          19,
          24,
          27,
          32,
          35,
          139,
          142,
          184,
          187,
          229,
          232
        ],
        [
          17,
          18,
          25,
          26,
          33,
          34,
          140,
          141,
          185,
          186,
          230,
          231
        ],
        [
          20,
          23,
          28,
          31,
          36,
          39,
          135,
          138,
          180,
          183,
          225,
          228
        ],
        [
          21,
          22,
          29,
          30,
          37,
          38,
          136,
          137,
          181,
          182,
          226,
          227
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          55,
          56,
          57,
          58,
          59,
          99,
          100,
          101,
          102,
          103,
          104
        ],
        [
          61,
          69,
          77,
          106,
          114,
          122,
          150,
          158,
          195,
          203,
          240,
          248
        ],
        [
          62,
          63,
          70,
          71,
          78,
          79,
          107,
          108,
          115,
          116,
          123,
          124,
          148,
          149,
          156,
          157,
          193,
          194,
          201,
          202,
          238,
          239,
          246,
          247
        ],
        [
          65,
          73,
          81,
          110,
          118,
          126,
          146,
          154,
          191,
          199,
          236,
          244
        ],
        [
          66,
          67,
          74,
          75,
          82,
          83,
          111,
          112,
          119,
          120,
          127,
          128,
          144,
          145,
          152,
          153,
          189,
          190,
          197,
          198,
          234,
          235,
          242,
          243
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          87,
          88,
          89,
          132,
          133,
          134,
          275,
          276,
          277,
          280,
          281,
          282
        ],
        [
          159,
          166,
          167,
          174,
          204,
          211,
          212,
          219,
          249,
          256,
          257,
          264
        ],
        [
          160,
          165,
          168,
          173,
          205,
          210,
          213,
          218,
          250,
          255,
          258,
          263
        ],
        [
          161,
          162,
          163,
          164,
          169,
          170,
          171,
          172,
          206,
          207,
          208,
          209,
          214,
          215,
          216,
          217,
          251,
          252,
          253,
          254,
          259,
          260,
          261,
          262
        ],
        [
          176,
          177,
          221,
          222,
          266,
          267,
          287,
          288,
          292,
          293,
          297,
          298
        ],
        [
          178,
          179,
          223,
          224,
          268,
          269,
          285,
          286,
          290,
          291,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "8333/500000",
        "83333/1000000",
        "33333/500000",
        "0",
        "0",
        "33333/500000",
        "0",
        "3/40",
        "8333/500000",
        "0",
        "0",
        "33333/1000000",
        "8333/500000",
        "0",
        "33333/1000000",
        "0",
        "0"
      ],
      "exact_dual": "774993/125000",
      "patterns": 2040
    },
    {
      "anchor": 71,
      "orbit": [
        71,
        139,
        275,
        476,
        547,
        748,
        884,
        952,
        1037,
        1997,
        2069,
        3029,
        3162,
        3558,
        4133,
        5093,
        5226,
        5846,
        6258,
        6990,
        7224,
        7371,
        7507,
        7779,
        8217,
        9177,
        9366,
        9706,
        10510,
        10738,
        11500,
        11636,
        11704,
        12259,
        15449,
        15845,
        16425,
        17385,
        17574,
        18138,
        21006,
        21234,
        21724,
        22132,
        22200,
        22483,
        23657,
        24277,
        24754,
        25486,
        25652,
        25799,
        26003,
        26275,
        27797,
        28137,
        29861,
        30425,
        31758,
        32718
      ],
      "capacity": 17,
      "live_count": 266,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          2,
          4,
          9,
          10,
          12,
          48,
          50,
          51,
          93,
          95,
          96
        ],
        [
          3,
          5,
          6,
          11,
          13,
          14,
          46,
          47,
          49,
          91,
          92,
          94
        ],
        [
          7,
          15,
          45,
          90
        ],
        [
          16,
          19,
          24,
          27,
          32,
          35,
          139,
          142,
          184,
          187,
          229,
          232
        ],
        [
          17,
          18,
          25,
          26,
          33,
          34,
          140,
          141,
          185,
          186,
          230,
          231
        ],
        [
          20,
          23,
          28,
          31,
          36,
          39,
          135,
          138,
          180,
          183,
          225,
          228
        ],
        [
          21,
          22,
          29,
          30,
          37,
          38,
          136,
          137,
          181,
          182,
          226,
          227
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          42,
          43,
          44,
          270,
          271,
          272
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          55,
          56,
          57,
          58,
          59,
          99,
          100,
          101,
          102,
          103,
          104
        ],
        [
          61,
          69,
          77,
          106,
          114,
          122,
          150,
          158,
          195,
          203,
          240,
          248
        ],
        [
          62,
          63,
          70,
          71,
          78,
          79,
          107,
          108,
          115,
          116,
          123,
          124,
          148,
          149,
          156,
          157,
          193,
          194,
          201,
          202,
          238,
          239,
          246,
          247
        ],
        [
          65,
          73,
          81,
          110,
          118,
          126,
          146,
          154,
          191,
          199,
          236,
          244
        ],
        [
          66,
          67,
          74,
          75,
          82,
          83,
          111,
          112,
          119,
          120,
          127,
          128,
          144,
          145,
          152,
          153,
          189,
          190,
          197,
          198,
          234,
          235,
          242,
          243
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          87,
          88,
          89,
          132,
          133,
          134,
          275,
          276,
          277,
          280,
          281,
          282
        ],
        [
          159,
          166,
          167,
          174,
          204,
          211,
          212,
          219,
          249,
          256,
          257,
          264
        ],
        [
          160,
          165,
          168,
          173,
          205,
          210,
          213,
          218,
          250,
          255,
          258,
          263
        ],
        [
          161,
          162,
          163,
          164,
          169,
          170,
          171,
          172,
          206,
          207,
          208,
          209,
          214,
          215,
          216,
          217,
          251,
          252,
          253,
          254,
          259,
          260,
          261,
          262
        ],
        [
          176,
          177,
          221,
          222,
          266,
          267,
          287,
          288,
          292,
          293,
          297,
          298
        ],
        [
          178,
          179,
          223,
          224,
          268,
          269,
          285,
          286,
          290,
          291,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "19047/1000000",
        "0",
        "142857/1000000",
        "0",
        "33333/1000000",
        "0",
        "0",
        "1/5",
        "0",
        "17857/250000",
        "0",
        "4761/1000000",
        "3869/125000",
        "0",
        "7619/100000",
        "0",
        "0",
        "33333/1000000",
        "22619/250000",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "1599987/250000",
      "patterns": 2452
    },
    {
      "anchor": 72,
      "orbit": [
        72,
        80,
        96,
        132,
        144,
        160,
        260,
        264,
        288,
        495,
        503,
        507,
        516,
        520,
        528,
        735,
        759,
        763,
        863,
        879,
        891,
        927,
        943,
        951,
        1026,
        1040,
        1056,
        2039,
        2043,
        2046,
        2050,
        2056,
        2080,
        3055,
        3067,
        3070,
        3183,
        3191,
        3197,
        3521,
        3528,
        3536,
        4098,
        4104,
        4112,
        5087,
        5115,
        5118,
        5215,
        5239,
        5245,
        5825,
        5832,
        5856,
        6239,
        6255,
        6269,
        6977,
        6992,
        7008,
        7199,
        7215,
        7223,
        7415,
        7421,
        7422,
        7535,
        7549,
        7550,
        7775,
        7805,
        7806,
        8194,
        8196,
        8224,
        9199,
        9207,
        9214,
        9391,
        9403,
        9405,
        9665,
        9668,
        9680,
        10551,
        10555,
        10557,
        10689,
        10692,
        10696,
        11457,
        11458,
        11472,
        11585,
        11586,
        11592,
        11649,
        11650,
        11652,
        12228,
        12232,
        12240,
        15471,
        15479,
        15486,
        15810,
        15816,
        15824,
        16386,
        16388,
        16400,
        17375,
        17399,
        17406,
        17567,
        17595,
        17597,
        18113,
        18116,
        18144,
        21047,
        21051,
        21053,
        21185,
        21188,
        21192,
        21697,
        21698,
        21728,
        22081,
        22082,
        22088,
        22145,
        22146,
        22148,
        22468,
        22472,
        22496,
        23647,
        23671,
        23678,
        24258,
        24264,
        24288,
        24735,
        24751,
        24765,
        25473,
        25488,
        25504,
        25631,
        25647,
        25659,
        25851,
        25853,
        25854,
        26031,
        26045,
        26046,
        26271,
        26301,
        26302,
        27823,
        27835,
        27838,
        28098,
        28100,
        28112,
        29855,
        29883,
        29886,
        30402,
        30404,
        30432,
        31745,
        31760,
        31776,
        32759,
        32763,
        32765
      ],
      "capacity": 11,
      "live_count": 278,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          2,
          9,
          10,
          50,
          51,
          95,
          96
        ],
        [
          3,
          11,
          49,
          94
        ],
        [
          4,
          12,
          48,
          93
        ],
        [
          5,
          6,
          13,
          14,
          46,
          47,
          91,
          92
        ],
        [
          7,
          15,
          45,
          90
        ],
        [
          16,
          19,
          139,
          142
        ],
        [
          17,
          18,
          140,
          141
        ],
        [
          24,
          27,
          32,
          35,
          184,
          187,
          229,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          34,
          185,
          230
        ],
        [
          28,
          31,
          36,
          39,
          180,
          183,
          225,
          228
        ],
        [
          29,
          37,
          182,
          227
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          55,
          58,
          59,
          99,
          100,
          103,
          104
        ],
        [
          56,
          57,
          101,
          102
        ],
        [
          61,
          106,
          150,
          158
        ],
        [
          62,
          63,
          107,
          108,
          148,
          149,
          156,
          157
        ],
        [
          64,
          109,
          147,
          155
        ],
        [
          65,
          110,
          146,
          154
        ],
        [
          66,
          67,
          111,
          112,
          144,
          145,
          152,
          153
        ],
        [
          68,
          113,
          143,
          151
        ],
        [
          69,
          77,
          114,
          122,
          195,
          203,
          240,
          248
        ],
        [
          70,
          78,
          115,
          123,
          194,
          202,
          239,
          247
        ],
        [
          71,
          79,
          116,
          124,
          193,
          201,
          238,
          246
        ],
        [
          72,
          80,
          117,
          125,
          192,
          200,
          237,
          245
        ],
        [
          73,
          81,
          118,
          126,
          191,
          199,
          236,
          244
        ],
        [
          74,
          82,
          119,
          127,
          190,
          198,
          235,
          243
        ],
        [
          75,
          83,
          120,
          128,
          189,
          197,
          234,
          242
        ],
        [
          76,
          84,
          121,
          129,
          188,
          196,
          233,
          241
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          132,
          277,
          282
        ],
        [
          88,
          89,
          133,
          134,
          275,
          276,
          280,
          281
        ],
        [
          159,
          167,
          211,
          256
        ],
        [
          160,
          168,
          210,
          255
        ],
        [
          161,
          163,
          169,
          171,
          207,
          209,
          252,
          254
        ],
        [
          162,
          164,
          170,
          172,
          206,
          208,
          251,
          253
        ],
        [
          165,
          173,
          205,
          250
        ],
        [
          175,
          289
        ],
        [
          176,
          177,
          287,
          288
        ],
        [
          178,
          179,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          218,
          258,
          263
        ],
        [
          214,
          215,
          216,
          217,
          259,
          260,
          261,
          262
        ],
        [
          221,
          222,
          266,
          267,
          292,
          293,
          297,
          298
        ],
        [
          223,
          268,
          291,
          296
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "0",
        "603/15625",
        "12257/500000",
        "4733/50000",
        "0",
        "3519/500000",
        "0",
        "52063/500000",
        "0",
        "101699/1000000",
        "0",
        "0",
        "18143/250000",
        "18203/1000000",
        "0",
        "0",
        "9029/200000",
        "51213/1000000",
        "36347/250000",
        "121/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1213/1000000",
        "0",
        "0",
        "0",
        "96237/1000000",
        "22087/500000",
        "101699/1000000",
        "0",
        "1347/100000",
        "52063/500000",
        "0",
        "0",
        "50849/1000000",
        "22087/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "83859/1000000",
        "1699/125000",
        "0",
        "0"
      ],
      "exact_dual": "99999/15625",
      "patterns": 6712
    },
    {
      "anchor": 73,
      "orbit": [
        73,
        81,
        97,
        133,
        145,
        161,
        261,
        265,
        289,
        493,
        501,
        505,
        517,
        521,
        529,
        733,
        757,
        761,
        861,
        877,
        889,
        925,
        941,
        949,
        1027,
        1041,
        1057,
        2037,
        2041,
        2044,
        2051,
        2057,
        2081,
        3053,
        3065,
        3068,
        3179,
        3187,
        3193,
        3553,
        3560,
        3568,
        4099,
        4105,
        4113,
        5085,
        5113,
        5116,
        5211,
        5235,
        5241,
        5841,
        5848,
        5872,
        6235,
        6251,
        6265,
        6985,
        7000,
        7016,
        7195,
        7211,
        7219,
        7411,
        7417,
        7418,
        7531,
        7545,
        7546,
        7771,
        7801,
        7802,
        8195,
        8197,
        8225,
        9197,
        9205,
        9212,
        9383,
        9395,
        9397,
        9697,
        9700,
        9712,
        10535,
        10539,
        10541,
        10721,
        10724,
        10728,
        11489,
        11490,
        11504,
        11617,
        11618,
        11624,
        11681,
        11682,
        11684,
        12260,
        12264,
        12272,
        15467,
        15475,
        15482,
        15842,
        15848,
        15856,
        16387,
        16389,
        16401,
        17373,
        17397,
        17404,
        17559,
        17587,
        17589,
        18129,
        18132,
        18160,
        21015,
        21019,
        21021,
        21201,
        21204,
        21208,
        21713,
        21714,
        21744,
        22097,
        22098,
        22104,
        22161,
        22162,
        22164,
        22484,
        22488,
        22512,
        23643,
        23667,
        23674,
        24274,
        24280,
        24304,
        24727,
        24743,
        24757,
        25477,
        25492,
        25508,
        25623,
        25639,
        25651,
        25843,
        25845,
        25846,
        26023,
        26037,
        26038,
        26263,
        26293,
        26294,
        27815,
        27827,
        27830,
        28130,
        28132,
        28144,
        29847,
        29875,
        29878,
        30418,
        30420,
        30448,
        31747,
        31762,
        31778,
        32758,
        32762,
        32764
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 74,
      "orbit": [
        74,
        76,
        82,
        84,
        98,
        100,
        134,
        140,
        146,
        152,
        162,
        168,
        262,
        266,
        276,
        280,
        290,
        304,
        463,
        471,
        475,
        494,
        502,
        506,
        518,
        522,
        530,
        548,
        552,
        560,
        719,
        734,
        743,
        747,
        758,
        762,
        855,
        862,
        871,
        878,
        883,
        890,
        923,
        926,
        939,
        942,
        947,
        950,
        1030,
        1034,
        1044,
        1048,
        1060,
        1064,
        2007,
        2011,
        2014,
        2023,
        2027,
        2030,
        2054,
        2060,
        2066,
        2072,
        2084,
        2096,
        3023,
        3035,
        3038,
        3047,
        3059,
        3062,
        3151,
        3159,
        3165,
        3182,
        3190,
        3196,
        3523,
        3525,
        3530,
        3532,
        3538,
        3540,
        4102,
        4108,
        4116,
        4130,
        4136,
        4144,
        5071,
        5079,
        5099,
        5102,
        5107,
        5110,
        5199,
        5214,
        5223,
        5229,
        5238,
        5244,
        5827,
        5829,
        5834,
        5836,
        5858,
        5860,
        6231,
        6238,
        6247,
        6254,
        6261,
        6268,
        6979,
        6981,
        6994,
        6996,
        7010,
        7012,
        7197,
        7198,
        7213,
        7214,
        7221,
        7222,
        7383,
        7389,
        7390,
        7399,
        7405,
        7406,
        7503,
        7517,
        7518,
        7527,
        7541,
        7542,
        7759,
        7767,
        7789,
        7790,
        7797,
        7798,
        8202,
        8204,
        8210,
        8212,
        8232,
        8240,
        9167,
        9175,
        9182,
        9195,
        9203,
        9210,
        9359,
        9371,
        9373,
        9390,
        9402,
        9404,
        9667,
        9670,
        9673,
        9676,
        9682,
        9688,
        10519,
        10523,
        10525,
        10550,
        10554,
        10556,
        10691,
        10694,
        10698,
        10705,
        10708,
        10712,
        11461,
        11462,
        11465,
        11466,
        11476,
        11480,
        11589,
        11590,
        11596,
        11601,
        11602,
        11608,
        11657,
        11658,
        11660,
        11665,
        11666,
        11668,
        12229,
        12230,
        12233,
        12234,
        12241,
        12242,
        15439,
        15447,
        15454,
        15469,
        15477,
        15484,
        15811,
        15814,
        15817,
        15820,
        15825,
        15828,
        16394,
        16396,
        16408,
        16418,
        16420,
        16432,
        17359,
        17371,
        17383,
        17390,
        17395,
        17402,
        17551,
        17566,
        17579,
        17581,
        17594,
        17596,
        18115,
        18118,
        18121,
        18124,
        18146,
        18152,
        21031,
        21035,
        21037,
        21046,
        21050,
        21052,
        21187,
        21190,
        21194,
        21217,
        21220,
        21224,
        21701,
        21702,
        21705,
        21706,
        21732,
        21736,
        22085,
        22086,
        22092,
        22113,
        22114,
        22120,
        22153,
        22154,
        22156,
        22177,
        22178,
        22180,
        22469,
        22470,
        22473,
        22474,
        22497,
        22498,
        23631,
        23645,
        23655,
        23662,
        23669,
        23676,
        24259,
        24262,
        24265,
        24268,
        24289,
        24292,
        24731,
        24734,
        24747,
        24750,
        24761,
        24764,
        25475,
        25481,
        25490,
        25496,
        25506,
        25512,
        25629,
        25630,
        25645,
        25646,
        25657,
        25658,
        25819,
        25821,
        25822,
        25835,
        25837,
        25838,
        25999,
        26013,
        26014,
        26027,
        26041,
        26042,
        26255,
        26267,
        26285,
        26286,
        26297,
        26298,
        27791,
        27803,
        27806,
        27821,
        27833,
        27836,
        28099,
        28101,
        28106,
        28108,
        28113,
        28120,
        29839,
        29853,
        29867,
        29870,
        29881,
        29884,
        30403,
        30405,
        30410,
        30412,
        30433,
        30440,
        31749,
        31753,
        31764,
        31768,
        31780,
        31784,
        32727,
        32731,
        32733,
        32743,
        32747,
        32749
      ],
      "capacity": 25,
      "live_count": 250,
      "facet_orbits": [
        [
          8,
          97
        ],
        [
          9,
          10,
          95,
          96
        ],
        [
          11,
          94
        ],
        [
          12,
          93
        ],
        [
          13,
          14,
          91,
          92
        ],
        [
          15,
          90
        ],
        [
          16,
          142
        ],
        [
          17,
          18,
          140,
          141
        ],
        [
          19,
          139
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          34,
          185,
          230
        ],
        [
          27,
          35,
          184,
          229
        ],
        [
          28,
          36,
          183,
          228
        ],
        [
          29,
          37,
          182,
          227
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          53,
          105
        ],
        [
          54,
          55,
          103,
          104
        ],
        [
          56,
          102
        ],
        [
          57,
          101
        ],
        [
          58,
          59,
          99,
          100
        ],
        [
          61,
          150
        ],
        [
          62,
          63,
          148,
          149
        ],
        [
          64,
          147
        ],
        [
          65,
          146
        ],
        [
          66,
          67,
          144,
          145
        ],
        [
          68,
          143
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          70,
          78,
          194,
          239
        ],
        [
          71,
          79,
          193,
          238
        ],
        [
          73,
          81,
          191,
          236
        ],
        [
          74,
          82,
          190,
          235
        ],
        [
          75,
          83,
          189,
          234
        ],
        [
          85,
          279
        ],
        [
          87,
          277
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          158
        ],
        [
          107,
          108,
          156,
          157
        ],
        [
          109,
          155
        ],
        [
          110,
          154
        ],
        [
          111,
          112,
          152,
          153
        ],
        [
          113,
          151
        ],
        [
          114,
          122,
          203,
          248
        ],
        [
          115,
          123,
          202,
          247
        ],
        [
          116,
          124,
          201,
          246
        ],
        [
          117,
          125,
          200,
          245
        ],
        [
          118,
          126,
          199,
          244
        ],
        [
          119,
          127,
          198,
          243
        ],
        [
          120,
          128,
          197,
          242
        ],
        [
          121,
          129,
          196,
          241
        ],
        [
          130,
          284
        ],
        [
          131,
          283
        ],
        [
          132,
          282
        ],
        [
          133,
          134,
          280,
          281
        ],
        [
          159,
          167,
          211,
          256
        ],
        [
          160,
          168,
          210,
          255
        ],
        [
          161,
          169,
          209,
          254
        ],
        [
          162,
          170,
          208,
          253
        ],
        [
          163,
          171,
          207,
          252
        ],
        [
          164,
          172,
          206,
          251
        ],
        [
          165,
          173,
          205,
          250
        ],
        [
          175,
          289
        ],
        [
          176,
          288
        ],
        [
          177,
          287
        ],
        [
          178,
          179,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          218,
          258,
          263
        ],
        [
          214,
          217,
          259,
          262
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          267,
          292,
          297
        ],
        [
          223,
          268,
          291,
          296
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "0",
        "0",
        "53637/1000000",
        "97007/1000000",
        "0",
        "72837/500000",
        "0",
        "0",
        "4599/50000",
        "0",
        "0",
        "53319/500000",
        "8233/1000000",
        "14687/250000",
        "19171/1000000",
        "23037/500000",
        "0",
        "0",
        "33491/250000",
        "0",
        "0",
        "52471/500000",
        "44587/1000000",
        "30177/1000000",
        "0",
        "0",
        "72837/500000",
        "116393/1000000",
        "0",
        "0",
        "0",
        "39281/500000",
        "0",
        "24973/250000",
        "45083/1000000",
        "1003/1000000",
        "0",
        "12149/1000000",
        "16703/500000",
        "0",
        "25579/500000",
        "0",
        "1737/125000",
        "0",
        "25381/1000000",
        "0",
        "69597/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "106503/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "146041/1000000",
        "63/5000",
        "0",
        "66599/1000000",
        "120473/1000000",
        "0",
        "0",
        "0",
        "52003/1000000",
        "0",
        "1223/25000",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "1599987/250000",
      "patterns": 11573
    },
    {
      "anchor": 75,
      "orbit": [
        75,
        77,
        83,
        85,
        99,
        101,
        135,
        141,
        147,
        153,
        163,
        169,
        263,
        267,
        277,
        281,
        291,
        305,
        461,
        469,
        473,
        492,
        500,
        504,
        519,
        523,
        531,
        549,
        553,
        561,
        717,
        732,
        741,
        745,
        756,
        760,
        853,
        860,
        869,
        876,
        881,
        888,
        921,
        924,
        937,
        940,
        945,
        948,
        1031,
        1035,
        1045,
        1049,
        1061,
        1065,
        2005,
        2009,
        2012,
        2021,
        2025,
        2028,
        2055,
        2061,
        2067,
        2073,
        2085,
        2097,
        3021,
        3033,
        3036,
        3045,
        3057,
        3060,
        3147,
        3155,
        3161,
        3178,
        3186,
        3192,
        3555,
        3557,
        3562,
        3564,
        3570,
        3572,
        4103,
        4109,
        4117,
        4131,
        4137,
        4145,
        5069,
        5077,
        5097,
        5100,
        5105,
        5108,
        5195,
        5210,
        5219,
        5225,
        5234,
        5240,
        5843,
        5845,
        5850,
        5852,
        5874,
        5876,
        6227,
        6234,
        6243,
        6250,
        6257,
        6264,
        6987,
        6989,
        7002,
        7004,
        7018,
        7020,
        7193,
        7194,
        7209,
        7210,
        7217,
        7218,
        7379,
        7385,
        7386,
        7395,
        7401,
        7402,
        7499,
        7513,
        7514,
        7523,
        7537,
        7538,
        7755,
        7763,
        7785,
        7786,
        7793,
        7794,
        8203,
        8205,
        8211,
        8213,
        8233,
        8241,
        9165,
        9173,
        9180,
        9193,
        9201,
        9208,
        9351,
        9363,
        9365,
        9382,
        9394,
        9396,
        9699,
        9702,
        9705,
        9708,
        9714,
        9720,
        10503,
        10507,
        10509,
        10534,
        10538,
        10540,
        10723,
        10726,
        10730,
        10737,
        10740,
        10744,
        11493,
        11494,
        11497,
        11498,
        11508,
        11512,
        11621,
        11622,
        11628,
        11633,
        11634,
        11640,
        11689,
        11690,
        11692,
        11697,
        11698,
        11700,
        12261,
        12262,
        12265,
        12266,
        12273,
        12274,
        15435,
        15443,
        15450,
        15465,
        15473,
        15480,
        15843,
        15846,
        15849,
        15852,
        15857,
        15860,
        16395,
        16397,
        16409,
        16419,
        16421,
        16433,
        17357,
        17369,
        17381,
        17388,
        17393,
        17400,
        17543,
        17558,
        17571,
        17573,
        17586,
        17588,
        18131,
        18134,
        18137,
        18140,
        18162,
        18168,
        20999,
        21003,
        21005,
        21014,
        21018,
        21020,
        21203,
        21206,
        21210,
        21233,
        21236,
        21240,
        21717,
        21718,
        21721,
        21722,
        21748,
        21752,
        22101,
        22102,
        22108,
        22129,
        22130,
        22136,
        22169,
        22170,
        22172,
        22193,
        22194,
        22196,
        22485,
        22486,
        22489,
        22490,
        22513,
        22514,
        23627,
        23641,
        23651,
        23658,
        23665,
        23672,
        24275,
        24278,
        24281,
        24284,
        24305,
        24308,
        24723,
        24726,
        24739,
        24742,
        24753,
        24756,
        25479,
        25485,
        25494,
        25500,
        25510,
        25516,
        25621,
        25622,
        25637,
        25638,
        25649,
        25650,
        25811,
        25813,
        25814,
        25827,
        25829,
        25830,
        25991,
        26005,
        26006,
        26019,
        26033,
        26034,
        26247,
        26259,
        26277,
        26278,
        26289,
        26290,
        27783,
        27795,
        27798,
        27813,
        27825,
        27828,
        28131,
        28133,
        28138,
        28140,
        28145,
        28152,
        29831,
        29845,
        29859,
        29862,
        29873,
        29876,
        30419,
        30421,
        30426,
        30428,
        30449,
        30456,
        31751,
        31755,
        31766,
        31770,
        31782,
        31786,
        32726,
        32730,
        32732,
        32742,
        32746,
        32748
      ],
      "capacity": 10,
      "live_count": 280,
      "facet_orbits": [
        [
          0,
          52
        ],
        [
          1,
          2,
          50,
          51
        ],
        [
          3,
          49
        ],
        [
          4,
          48
        ],
        [
          5,
          6,
          46,
          47
        ],
        [
          7,
          45
        ],
        [
          8,
          97
        ],
        [
          9,
          10,
          95,
          96
        ],
        [
          11,
          94
        ],
        [
          12,
          93
        ],
        [
          13,
          14,
          91,
          92
        ],
        [
          15,
          90
        ],
        [
          16,
          142
        ],
        [
          17,
          18,
          140,
          141
        ],
        [
          19,
          139
        ],
        [
          20,
          138
        ],
        [
          21,
          22,
          136,
          137
        ],
        [
          23,
          135
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          34,
          185,
          230
        ],
        [
          27,
          35,
          184,
          229
        ],
        [
          28,
          36,
          183,
          228
        ],
        [
          29,
          37,
          182,
          227
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          42,
          272
        ],
        [
          43,
          44,
          270,
          271
        ],
        [
          53,
          105
        ],
        [
          54,
          55,
          103,
          104
        ],
        [
          56,
          102
        ],
        [
          57,
          101
        ],
        [
          58,
          59,
          99,
          100
        ],
        [
          61,
          150
        ],
        [
          62,
          63,
          148,
          149
        ],
        [
          64,
          147
        ],
        [
          65,
          146
        ],
        [
          66,
          67,
          144,
          145
        ],
        [
          68,
          143
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          70,
          78,
          194,
          239
        ],
        [
          71,
          79,
          193,
          238
        ],
        [
          73,
          81,
          191,
          236
        ],
        [
          74,
          82,
          190,
          235
        ],
        [
          75,
          83,
          189,
          234
        ],
        [
          85,
          279
        ],
        [
          87,
          277
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          158
        ],
        [
          107,
          108,
          156,
          157
        ],
        [
          109,
          155
        ],
        [
          110,
          154
        ],
        [
          111,
          112,
          152,
          153
        ],
        [
          113,
          151
        ],
        [
          114,
          122,
          203,
          248
        ],
        [
          115,
          123,
          202,
          247
        ],
        [
          116,
          124,
          201,
          246
        ],
        [
          117,
          125,
          200,
          245
        ],
        [
          118,
          126,
          199,
          244
        ],
        [
          119,
          127,
          198,
          243
        ],
        [
          120,
          128,
          197,
          242
        ],
        [
          121,
          129,
          196,
          241
        ],
        [
          130,
          284
        ],
        [
          131,
          283
        ],
        [
          132,
          282
        ],
        [
          133,
          134,
          280,
          281
        ],
        [
          159,
          167,
          211,
          256
        ],
        [
          160,
          168,
          210,
          255
        ],
        [
          161,
          169,
          209,
          254
        ],
        [
          162,
          170,
          208,
          253
        ],
        [
          163,
          171,
          207,
          252
        ],
        [
          164,
          172,
          206,
          251
        ],
        [
          165,
          173,
          205,
          250
        ],
        [
          175,
          289
        ],
        [
          176,
          288
        ],
        [
          177,
          287
        ],
        [
          178,
          179,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          218,
          258,
          263
        ],
        [
          214,
          217,
          259,
          262
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          267,
          292,
          297
        ],
        [
          223,
          268,
          291,
          296
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "14053/200000",
        "0",
        "0",
        "0",
        "0",
        "155101/1000000",
        "937/20000",
        "0",
        "0",
        "1083/62500",
        "0",
        "94713/500000",
        "1511/200000",
        "0",
        "99813/1000000",
        "92737/1000000",
        "0",
        "0",
        "0",
        "60169/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "20061/500000",
        "37973/200000",
        "0",
        "3643/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "32089/1000000",
        "4847/62500",
        "71/4000",
        "0",
        "91603/1000000",
        "0",
        "2273/50000",
        "41297/1000000",
        "0",
        "10881/250000",
        "0",
        "100879/500000",
        "0",
        "309/40000",
        "0",
        "0",
        "0",
        "0",
        "70829/1000000",
        "0",
        "0",
        "12381/125000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "22997/200000",
        "14717/500000",
        "0",
        "0",
        "0",
        "10773/250000",
        "0",
        "58373/500000",
        "0",
        "60169/500000",
        "4621/250000",
        "261/15625",
        "0",
        "17143/1000000",
        "0",
        "34331/1000000",
        "21/3125"
      ],
      "exact_dual": "3199973/500000",
      "patterns": 12681
    },
    {
      "anchor": 78,
      "orbit": [
        78,
        86,
        102,
        142,
        154,
        170,
        278,
        282,
        306,
        462,
        470,
        474,
        550,
        554,
        562,
        718,
        742,
        746,
        854,
        870,
        882,
        922,
        938,
        946,
        1038,
        1052,
        1068,
        1991,
        1995,
        1998,
        2070,
        2076,
        2100,
        3015,
        3027,
        3030,
        3150,
        3158,
        3164,
        3527,
        3534,
        3542,
        4134,
        4140,
        4148,
        5063,
        5091,
        5094,
        5198,
        5222,
        5228,
        5831,
        5838,
        5862,
        6230,
        6246,
        6260,
        6983,
        6998,
        7014,
        7196,
        7212,
        7220,
        7367,
        7373,
        7374,
        7495,
        7509,
        7510,
        7751,
        7781,
        7782,
        8218,
        8220,
        8248,
        9163,
        9171,
        9178,
        9358,
        9370,
        9372,
        9675,
        9678,
        9690,
        10518,
        10522,
        10524,
        10707,
        10710,
        10714,
        11469,
        11470,
        11484,
        11605,
        11606,
        11612,
        11673,
        11674,
        11676,
        12231,
        12235,
        12243,
        15437,
        15445,
        15452,
        15815,
        15821,
        15829,
        16426,
        16428,
        16440,
        17355,
        17379,
        17386,
        17550,
        17578,
        17580,
        18123,
        18126,
        18154,
        21030,
        21034,
        21036,
        21219,
        21222,
        21226,
        21709,
        21710,
        21740,
        22117,
        22118,
        22124,
        22185,
        22186,
        22188,
        22471,
        22475,
        22499,
        23629,
        23653,
        23660,
        24263,
        24269,
        24293,
        24730,
        24746,
        24760,
        25483,
        25498,
        25514,
        25628,
        25644,
        25656,
        25803,
        25805,
        25806,
        25995,
        26009,
        26010,
        26251,
        26281,
        26282,
        27789,
        27801,
        27804,
        28107,
        28109,
        28121,
        29837,
        29865,
        29868,
        30411,
        30413,
        30441,
        31757,
        31772,
        31788,
        32711,
        32715,
        32717
      ],
      "capacity": 37,
      "live_count": 226,
      "facet_orbits": [
        [
          16,
          19,
          139,
          142
        ],
        [
          17,
          18,
          140,
          141
        ],
        [
          24,
          27,
          32,
          35,
          184,
          187,
          229,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          34,
          185,
          230
        ],
        [
          28,
          31,
          36,
          39,
          180,
          183,
          225,
          228
        ],
        [
          29,
          37,
          182,
          227
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          55,
          58,
          59,
          99,
          100,
          103,
          104
        ],
        [
          56,
          57,
          101,
          102
        ],
        [
          61,
          106,
          150,
          158
        ],
        [
          62,
          63,
          107,
          108,
          148,
          149,
          156,
          157
        ],
        [
          64,
          109,
          147,
          155
        ],
        [
          65,
          110,
          146,
          154
        ],
        [
          66,
          67,
          111,
          112,
          144,
          145,
          152,
          153
        ],
        [
          68,
          113,
          143,
          151
        ],
        [
          69,
          77,
          114,
          122,
          195,
          203,
          240,
          248
        ],
        [
          70,
          78,
          115,
          123,
          194,
          202,
          239,
          247
        ],
        [
          71,
          79,
          116,
          124,
          193,
          201,
          238,
          246
        ],
        [
          73,
          81,
          118,
          126,
          191,
          199,
          236,
          244
        ],
        [
          74,
          82,
          119,
          127,
          190,
          198,
          235,
          243
        ],
        [
          75,
          83,
          120,
          128,
          189,
          197,
          234,
          242
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          87,
          132,
          277,
          282
        ],
        [
          88,
          89,
          133,
          134,
          275,
          276,
          280,
          281
        ],
        [
          159,
          167,
          211,
          256
        ],
        [
          160,
          168,
          210,
          255
        ],
        [
          161,
          163,
          169,
          171,
          207,
          209,
          252,
          254
        ],
        [
          162,
          164,
          170,
          172,
          206,
          208,
          251,
          253
        ],
        [
          165,
          173,
          205,
          250
        ],
        [
          175,
          289
        ],
        [
          176,
          177,
          287,
          288
        ],
        [
          178,
          179,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          218,
          258,
          263
        ],
        [
          214,
          215,
          216,
          217,
          259,
          260,
          261,
          262
        ],
        [
          221,
          222,
          266,
          267,
          292,
          293,
          297,
          298
        ],
        [
          223,
          268,
          291,
          296
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "0",
        "48387/500000",
        "0",
        "88709/1000000",
        "59139/1000000",
        "18817/1000000",
        "0",
        "209677/1000000",
        "0",
        "126/15625",
        "17473/200000",
        "0",
        "0",
        "189/15625",
        "16129/100000",
        "0",
        "1129/40000",
        "0",
        "0",
        "63/15625",
        "30913/1000000",
        "0",
        "2043/20000",
        "18817/1000000",
        "0",
        "18817/500000",
        "4301/200000",
        "91397/1000000",
        "0",
        "0",
        "231/15625",
        "0",
        "0",
        "20161/500000",
        "0",
        "56451/1000000",
        "0",
        "231/15625",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "1556433/250000",
      "patterns": 5393
    },
    {
      "anchor": 79,
      "orbit": [
        79,
        87,
        103,
        143,
        155,
        171,
        279,
        283,
        307,
        460,
        468,
        472,
        551,
        555,
        563,
        716,
        740,
        744,
        852,
        868,
        880,
        920,
        936,
        944,
        1039,
        1053,
        1069,
        1989,
        1993,
        1996,
        2071,
        2077,
        2101,
        3013,
        3025,
        3028,
        3146,
        3154,
        3160,
        3559,
        3566,
        3574,
        4135,
        4141,
        4149,
        5061,
        5089,
        5092,
        5194,
        5218,
        5224,
        5847,
        5854,
        5878,
        6226,
        6242,
        6256,
        6991,
        7006,
        7022,
        7192,
        7208,
        7216,
        7363,
        7369,
        7370,
        7491,
        7505,
        7506,
        7747,
        7777,
        7778,
        8219,
        8221,
        8249,
        9161,
        9169,
        9176,
        9350,
        9362,
        9364,
        9707,
        9710,
        9722,
        10502,
        10506,
        10508,
        10739,
        10742,
        10746,
        11501,
        11502,
        11516,
        11637,
        11638,
        11644,
        11705,
        11706,
        11708,
        12263,
        12267,
        12275,
        15433,
        15441,
        15448,
        15847,
        15853,
        15861,
        16427,
        16429,
        16441,
        17353,
        17377,
        17384,
        17542,
        17570,
        17572,
        18139,
        18142,
        18170,
        20998,
        21002,
        21004,
        21235,
        21238,
        21242,
        21725,
        21726,
        21756,
        22133,
        22134,
        22140,
        22201,
        22202,
        22204,
        22487,
        22491,
        22515,
        23625,
        23649,
        23656,
        24279,
        24285,
        24309,
        24722,
        24738,
        24752,
        25487,
        25502,
        25518,
        25620,
        25636,
        25648,
        25795,
        25797,
        25798,
        25987,
        26001,
        26002,
        26243,
        26273,
        26274,
        27781,
        27793,
        27796,
        28139,
        28141,
        28153,
        29829,
        29857,
        29860,
        30427,
        30429,
        30457,
        31759,
        31774,
        31790,
        32710,
        32714,
        32716
      ],
      "capacity": 14,
      "live_count": 272,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          2,
          9,
          10,
          50,
          51,
          95,
          96
        ],
        [
          3,
          11,
          49,
          94
        ],
        [
          4,
          12,
          48,
          93
        ],
        [
          5,
          6,
          13,
          14,
          46,
          47,
          91,
          92
        ],
        [
          7,
          15,
          45,
          90
        ],
        [
          16,
          19,
          139,
          142
        ],
        [
          17,
          18,
          140,
          141
        ],
        [
          20,
          23,
          135,
          138
        ],
        [
          21,
          22,
          136,
          137
        ],
        [
          24,
          27,
          32,
          35,
          184,
          187,
          229,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          34,
          185,
          230
        ],
        [
          28,
          31,
          36,
          39,
          180,
          183,
          225,
          228
        ],
        [
          29,
          37,
          182,
          227
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          42,
          272
        ],
        [
          43,
          44,
          270,
          271
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          55,
          58,
          59,
          99,
          100,
          103,
          104
        ],
        [
          56,
          57,
          101,
          102
        ],
        [
          61,
          106,
          150,
          158
        ],
        [
          62,
          63,
          107,
          108,
          148,
          149,
          156,
          157
        ],
        [
          64,
          109,
          147,
          155
        ],
        [
          65,
          110,
          146,
          154
        ],
        [
          66,
          67,
          111,
          112,
          144,
          145,
          152,
          153
        ],
        [
          68,
          113,
          143,
          151
        ],
        [
          69,
          77,
          114,
          122,
          195,
          203,
          240,
          248
        ],
        [
          70,
          78,
          115,
          123,
          194,
          202,
          239,
          247
        ],
        [
          71,
          79,
          116,
          124,
          193,
          201,
          238,
          246
        ],
        [
          73,
          81,
          118,
          126,
          191,
          199,
          236,
          244
        ],
        [
          74,
          82,
          119,
          127,
          190,
          198,
          235,
          243
        ],
        [
          75,
          83,
          120,
          128,
          189,
          197,
          234,
          242
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          87,
          132,
          277,
          282
        ],
        [
          88,
          89,
          133,
          134,
          275,
          276,
          280,
          281
        ],
        [
          159,
          167,
          211,
          256
        ],
        [
          160,
          168,
          210,
          255
        ],
        [
          161,
          163,
          169,
          171,
          207,
          209,
          252,
          254
        ],
        [
          162,
          164,
          170,
          172,
          206,
          208,
          251,
          253
        ],
        [
          165,
          173,
          205,
          250
        ],
        [
          175,
          289
        ],
        [
          176,
          177,
          287,
          288
        ],
        [
          178,
          179,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          218,
          258,
          263
        ],
        [
          214,
          215,
          216,
          217,
          259,
          260,
          261,
          262
        ],
        [
          221,
          222,
          266,
          267,
          292,
          293,
          297,
          298
        ],
        [
          223,
          268,
          291,
          296
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "8617/200000",
        "0",
        "0",
        "0",
        "0",
        "68351/500000",
        "0",
        "28191/500000",
        "0",
        "0",
        "0",
        "15957/500000",
        "12101/250000",
        "18351/200000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "155319/1000000",
        "66489/1000000",
        "13617/200000",
        "0",
        "5053/500000",
        "0",
        "0",
        "0",
        "4521/1000000",
        "2367/100000",
        "0",
        "0",
        "91489/1000000",
        "0",
        "28723/500000",
        "0",
        "0",
        "0",
        "0",
        "24069/250000",
        "0",
        "15319/200000",
        "0",
        "0",
        "50531/1000000",
        "0",
        "12367/500000",
        "0",
        "0",
        "20851/200000"
      ],
      "exact_dual": "3199981/500000",
      "patterns": 6639
    },
    {
      "anchor": 88,
      "orbit": [
        88,
        104,
        112,
        148,
        164,
        176,
        268,
        292,
        296,
        487,
        491,
        499,
        524,
        532,
        536,
        727,
        731,
        755,
        847,
        859,
        875,
        911,
        919,
        935,
        1042,
        1058,
        1072,
        2035,
        2038,
        2042,
        2058,
        2082,
        2088,
        3051,
        3054,
        3066,
        3175,
        3181,
        3189,
        3529,
        3537,
        3544,
        4106,
        4114,
        4120,
        5083,
        5086,
        5114,
        5207,
        5213,
        5237,
        5833,
        5857,
        5864,
        6223,
        6237,
        6253,
        6993,
        7009,
        7024,
        7183,
        7191,
        7207,
        7413,
        7414,
        7420,
        7533,
        7534,
        7548,
        7773,
        7774,
        7804,
        8198,
        8226,
        8228,
        9191,
        9198,
        9206,
        9387,
        9389,
        9401,
        9669,
        9681,
        9684,
        10547,
        10549,
        10553,
        10693,
        10697,
        10700,
        11459,
        11473,
        11474,
        11587,
        11593,
        11594,
        11651,
        11653,
        11654,
        12236,
        12244,
        12248,
        15463,
        15470,
        15478,
        15818,
        15826,
        15832,
        16390,
        16402,
        16404,
        17367,
        17374,
        17398,
        17563,
        17565,
        17593,
        18117,
        18145,
        18148,
        21043,
        21045,
        21049,
        21189,
        21193,
        21196,
        21699,
        21729,
        21730,
        22083,
        22089,
        22090,
        22147,
        22149,
        22150,
        22476,
        22500,
        22504,
        23639,
        23646,
        23670,
        24266,
        24290,
        24296,
        24719,
        24733,
        24749,
        25489,
        25505,
        25520,
        25615,
        25627,
        25643,
        25849,
        25850,
        25852,
        26029,
        26030,
        26044,
        26269,
        26270,
        26300,
        27819,
        27822,
        27834,
        28102,
        28114,
        28116,
        29851,
        29854,
        29882,
        30406,
        30434,
        30436,
        31761,
        31777,
        31792,
        32755,
        32757,
        32761
      ],
      "capacity": 14,
      "live_count": 272,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          9,
          51,
          96
        ],
        [
          2,
          4,
          10,
          12,
          48,
          50,
          93,
          95
        ],
        [
          3,
          5,
          11,
          13,
          47,
          49,
          92,
          94
        ],
        [
          6,
          14,
          46,
          91
        ],
        [
          7,
          15,
          45,
          90
        ],
        [
          16,
          19,
          24,
          27,
          139,
          142,
          184,
          187
        ],
        [
          17,
          25,
          141,
          186
        ],
        [
          18,
          26,
          140,
          185
        ],
        [
          32,
          35,
          229,
          232
        ],
        [
          33,
          34,
          230,
          231
        ],
        [
          36,
          39,
          225,
          228
        ],
        [
          37,
          38,
          226,
          227
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          59,
          99,
          104
        ],
        [
          55,
          56,
          57,
          58,
          100,
          101,
          102,
          103
        ],
        [
          61,
          69,
          106,
          114,
          150,
          158,
          195,
          203
        ],
        [
          62,
          70,
          107,
          115,
          149,
          157,
          194,
          202
        ],
        [
          63,
          71,
          108,
          116,
          148,
          156,
          193,
          201
        ],
        [
          64,
          72,
          109,
          117,
          147,
          155,
          192,
          200
        ],
        [
          65,
          73,
          110,
          118,
          146,
          154,
          191,
          199
        ],
        [
          66,
          74,
          111,
          119,
          145,
          153,
          190,
          198
        ],
        [
          67,
          75,
          112,
          120,
          144,
          152,
          189,
          197
        ],
        [
          68,
          76,
          113,
          121,
          143,
          151,
          188,
          196
        ],
        [
          77,
          122,
          240,
          248
        ],
        [
          78,
          79,
          123,
          124,
          238,
          239,
          246,
          247
        ],
        [
          80,
          125,
          237,
          245
        ],
        [
          81,
          126,
          236,
          244
        ],
        [
          82,
          83,
          127,
          128,
          234,
          235,
          242,
          243
        ],
        [
          84,
          129,
          233,
          241
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          88,
          132,
          133,
          276,
          277,
          281,
          282
        ],
        [
          89,
          134,
          275,
          280
        ],
        [
          159,
          166,
          204,
          211
        ],
        [
          160,
          165,
          205,
          210
        ],
        [
          161,
          162,
          163,
          164,
          206,
          207,
          208,
          209
        ],
        [
          167,
          212,
          256,
          264
        ],
        [
          168,
          213,
          255,
          263
        ],
        [
          169,
          171,
          214,
          216,
          252,
          254,
          260,
          262
        ],
        [
          170,
          172,
          215,
          217,
          251,
          253,
          259,
          261
        ],
        [
          173,
          218,
          250,
          258
        ],
        [
          175,
          220,
          289,
          294
        ],
        [
          176,
          177,
          221,
          222,
          287,
          288,
          292,
          293
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          224,
          285,
          290
        ],
        [
          266,
          267,
          297,
          298
        ],
        [
          268,
          269,
          295,
          296
        ]
      ],
      "weights": [
        "5357/500000",
        "38961/250000",
        "0",
        "0",
        "0",
        "1806/15625",
        "25649/500000",
        "0",
        "41883/1000000",
        "16071/500000",
        "0",
        "41233/1000000",
        "0",
        "0",
        "41883/500000",
        "0",
        "0",
        "0",
        "42207/1000000",
        "40909/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "12987/250000",
        "40097/500000",
        "0",
        "2293/31250",
        "52597/500000",
        "0",
        "2293/62500",
        "0",
        "903/6250",
        "25081/250000",
        "0",
        "0",
        "0",
        "0",
        "903/15625",
        "8409/100000",
        "0",
        "0",
        "0",
        "0",
        "5357/250000",
        "0"
      ],
      "exact_dual": "399997/62500",
      "patterns": 6622
    },
    {
      "anchor": 89,
      "orbit": [
        89,
        105,
        113,
        149,
        165,
        177,
        269,
        293,
        297,
        485,
        489,
        497,
        525,
        533,
        537,
        725,
        729,
        753,
        845,
        857,
        873,
        909,
        917,
        933,
        1043,
        1059,
        1073,
        2033,
        2036,
        2040,
        2059,
        2083,
        2089,
        3049,
        3052,
        3064,
        3171,
        3177,
        3185,
        3561,
        3569,
        3576,
        4107,
        4115,
        4121,
        5081,
        5084,
        5112,
        5203,
        5209,
        5233,
        5849,
        5873,
        5880,
        6219,
        6233,
        6249,
        7001,
        7017,
        7032,
        7179,
        7187,
        7203,
        7409,
        7410,
        7416,
        7529,
        7530,
        7544,
        7769,
        7770,
        7800,
        8199,
        8227,
        8229,
        9189,
        9196,
        9204,
        9379,
        9381,
        9393,
        9701,
        9713,
        9716,
        10531,
        10533,
        10537,
        10725,
        10729,
        10732,
        11491,
        11505,
        11506,
        11619,
        11625,
        11626,
        11683,
        11685,
        11686,
        12268,
        12276,
        12280,
        15459,
        15466,
        15474,
        15850,
        15858,
        15864,
        16391,
        16403,
        16405,
        17365,
        17372,
        17396,
        17555,
        17557,
        17585,
        18133,
        18161,
        18164,
        21011,
        21013,
        21017,
        21205,
        21209,
        21212,
        21715,
        21745,
        21746,
        22099,
        22105,
        22106,
        22163,
        22165,
        22166,
        22492,
        22516,
        22520,
        23635,
        23642,
        23666,
        24282,
        24306,
        24312,
        24711,
        24725,
        24741,
        25493,
        25509,
        25524,
        25607,
        25619,
        25635,
        25841,
        25842,
        25844,
        26021,
        26022,
        26036,
        26261,
        26262,
        26292,
        27811,
        27814,
        27826,
        28134,
        28146,
        28148,
        29843,
        29846,
        29874,
        30422,
        30450,
        30452,
        31763,
        31779,
        31794,
        32754,
        32756,
        32760
      ],
      "capacity": 3,
      "live_count": 294,
      "simple_capacity_bound": "49/8"
    },
    {
      "anchor": 90,
      "orbit": [
        90,
        92,
        106,
        108,
        114,
        116,
        150,
        156,
        166,
        172,
        178,
        184,
        270,
        284,
        294,
        298,
        308,
        312,
        455,
        459,
        467,
        486,
        490,
        498,
        526,
        534,
        538,
        556,
        564,
        568,
        711,
        715,
        726,
        730,
        739,
        754,
        839,
        846,
        851,
        858,
        867,
        874,
        907,
        910,
        915,
        918,
        931,
        934,
        1046,
        1050,
        1062,
        1066,
        1076,
        1080,
        2003,
        2006,
        2010,
        2019,
        2022,
        2026,
        2062,
        2074,
        2086,
        2092,
        2098,
        2104,
        3019,
        3022,
        3034,
        3043,
        3046,
        3058,
        3143,
        3149,
        3157,
        3174,
        3180,
        3188,
        3531,
        3533,
        3539,
        3541,
        3546,
        3548,
        4110,
        4118,
        4124,
        4138,
        4146,
        4152,
        5067,
        5070,
        5075,
        5078,
        5098,
        5106,
        5191,
        5197,
        5206,
        5212,
        5221,
        5236,
        5835,
        5837,
        5859,
        5861,
        5866,
        5868,
        6215,
        6222,
        6229,
        6236,
        6245,
        6252,
        6995,
        6997,
        7011,
        7013,
        7026,
        7028,
        7181,
        7182,
        7189,
        7190,
        7205,
        7206,
        7381,
        7382,
        7388,
        7397,
        7398,
        7404,
        7501,
        7502,
        7516,
        7525,
        7526,
        7540,
        7757,
        7758,
        7765,
        7766,
        7788,
        7796,
        8206,
        8214,
        8234,
        8236,
        8242,
        8244,
        9159,
        9166,
        9174,
        9187,
        9194,
        9202,
        9355,
        9357,
        9369,
        9386,
        9388,
        9400,
        9671,
        9677,
        9683,
        9686,
        9689,
        9692,
        10515,
        10517,
        10521,
        10546,
        10548,
        10552,
        10695,
        10699,
        10702,
        10709,
        10713,
        10716,
        11463,
        11467,
        11477,
        11478,
        11481,
        11482,
        11591,
        11597,
        11598,
        11603,
        11609,
        11610,
        11659,
        11661,
        11662,
        11667,
        11669,
        11670,
        12237,
        12238,
        12245,
        12246,
        12249,
        12250,
        15431,
        15438,
        15446,
        15461,
        15468,
        15476,
        15819,
        15822,
        15827,
        15830,
        15833,
        15836,
        16398,
        16410,
        16412,
        16422,
        16434,
        16436,
        17351,
        17358,
        17363,
        17370,
        17382,
        17394,
        17547,
        17549,
        17562,
        17564,
        17577,
        17592,
        18119,
        18125,
        18147,
        18150,
        18153,
        18156,
        21027,
        21029,
        21033,
        21042,
        21044,
        21048,
        21191,
        21195,
        21198,
        21221,
        21225,
        21228,
        21703,
        21707,
        21733,
        21734,
        21737,
        21738,
        22087,
        22093,
        22094,
        22115,
        22121,
        22122,
        22155,
        22157,
        22158,
        22179,
        22181,
        22182,
        22477,
        22478,
        22501,
        22502,
        22505,
        22506,
        23623,
        23630,
        23637,
        23644,
        23654,
        23668,
        24267,
        24270,
        24291,
        24294,
        24297,
        24300,
        24715,
        24718,
        24729,
        24732,
        24745,
        24748,
        25491,
        25497,
        25507,
        25513,
        25522,
        25528,
        25613,
        25614,
        25625,
        25626,
        25641,
        25642,
        25817,
        25818,
        25820,
        25833,
        25834,
        25836,
        25997,
        25998,
        26012,
        26025,
        26026,
        26040,
        26253,
        26254,
        26265,
        26266,
        26284,
        26296,
        27787,
        27790,
        27802,
        27817,
        27820,
        27832,
        28103,
        28110,
        28115,
        28117,
        28122,
        28124,
        29835,
        29838,
        29849,
        29852,
        29866,
        29880,
        30407,
        30414,
        30435,
        30437,
        30442,
        30444,
        31765,
        31769,
        31781,
        31785,
        31796,
        31800,
        32723,
        32725,
        32729,
        32739,
        32741,
        32745
      ],
      "capacity": 26,
      "live_count": 248,
      "facet_orbits": [
        [
          8,
          97
        ],
        [
          9,
          96
        ],
        [
          10,
          12,
          93,
          95
        ],
        [
          11,
          13,
          92,
          94
        ],
        [
          14,
          91
        ],
        [
          15,
          90
        ],
        [
          16,
          24,
          142,
          187
        ],
        [
          17,
          25,
          141,
          186
        ],
        [
          18,
          26,
          140,
          185
        ],
        [
          19,
          27,
          139,
          184
        ],
        [
          32,
          232
        ],
        [
          33,
          34,
          230,
          231
        ],
        [
          35,
          229
        ],
        [
          36,
          228
        ],
        [
          37,
          38,
          226,
          227
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          53,
          105
        ],
        [
          54,
          104
        ],
        [
          55,
          57,
          101,
          103
        ],
        [
          56,
          58,
          100,
          102
        ],
        [
          59,
          99
        ],
        [
          61,
          69,
          150,
          195
        ],
        [
          62,
          70,
          149,
          194
        ],
        [
          63,
          71,
          148,
          193
        ],
        [
          64,
          72,
          147,
          192
        ],
        [
          65,
          73,
          146,
          191
        ],
        [
          66,
          74,
          145,
          190
        ],
        [
          67,
          75,
          144,
          189
        ],
        [
          68,
          76,
          143,
          188
        ],
        [
          77,
          240
        ],
        [
          78,
          79,
          238,
          239
        ],
        [
          81,
          236
        ],
        [
          82,
          83,
          234,
          235
        ],
        [
          85,
          279
        ],
        [
          87,
          88,
          276,
          277
        ],
        [
          89,
          275
        ],
        [
          106,
          114,
          158,
          203
        ],
        [
          107,
          115,
          157,
          202
        ],
        [
          108,
          116,
          156,
          201
        ],
        [
          109,
          117,
          155,
          200
        ],
        [
          110,
          118,
          154,
          199
        ],
        [
          111,
          119,
          153,
          198
        ],
        [
          112,
          120,
          152,
          197
        ],
        [
          113,
          121,
          151,
          196
        ],
        [
          122,
          248
        ],
        [
          123,
          124,
          246,
          247
        ],
        [
          125,
          245
        ],
        [
          126,
          244
        ],
        [
          127,
          128,
          242,
          243
        ],
        [
          129,
          241
        ],
        [
          130,
          284
        ],
        [
          131,
          283
        ],
        [
          132,
          133,
          281,
          282
        ],
        [
          134,
          280
        ],
        [
          159,
          166,
          204,
          211
        ],
        [
          160,
          165,
          205,
          210
        ],
        [
          161,
          164,
          206,
          209
        ],
        [
          162,
          163,
          207,
          208
        ],
        [
          167,
          212,
          256,
          264
        ],
        [
          168,
          213,
          255,
          263
        ],
        [
          169,
          214,
          254,
          262
        ],
        [
          170,
          215,
          253,
          261
        ],
        [
          171,
          216,
          252,
          260
        ],
        [
          172,
          217,
          251,
          259
        ],
        [
          173,
          218,
          250,
          258
        ],
        [
          175,
          220,
          289,
          294
        ],
        [
          176,
          221,
          288,
          293
        ],
        [
          177,
          222,
          287,
          292
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          224,
          285,
          290
        ],
        [
          266,
          298
        ],
        [
          267,
          297
        ],
        [
          268,
          269,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "0",
        "761/125000",
        "45667/500000",
        "193911/1000000",
        "0",
        "0",
        "11241/250000",
        "33957/1000000",
        "64871/500000",
        "0",
        "0",
        "64637/500000",
        "6651/200000",
        "1569/100000",
        "0",
        "0",
        "0",
        "0",
        "637/5000",
        "0",
        "0",
        "77283/1000000",
        "0",
        "10187/500000",
        "0",
        "0",
        "25761/500000",
        "0",
        "0",
        "27693/250000",
        "0",
        "24871/200000",
        "18829/200000",
        "43559/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "14637/500000",
        "43559/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1733/50000",
        "72131/1000000",
        "0",
        "322/15625",
        "0",
        "0",
        "8343/125000",
        "0",
        "0",
        "0",
        "0",
        "13911/100000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "21311/1000000",
        "25761/250000",
        "24473/250000",
        "0",
        "0",
        "17681/500000",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "3199973/500000",
      "patterns": 11449
    },
    {
      "anchor": 91,
      "orbit": [
        91,
        93,
        107,
        109,
        115,
        117,
        151,
        157,
        167,
        173,
        179,
        185,
        271,
        285,
        295,
        299,
        309,
        313,
        453,
        457,
        465,
        484,
        488,
        496,
        527,
        535,
        539,
        557,
        565,
        569,
        709,
        713,
        724,
        728,
        737,
        752,
        837,
        844,
        849,
        856,
        865,
        872,
        905,
        908,
        913,
        916,
        929,
        932,
        1047,
        1051,
        1063,
        1067,
        1077,
        1081,
        2001,
        2004,
        2008,
        2017,
        2020,
        2024,
        2063,
        2075,
        2087,
        2093,
        2099,
        2105,
        3017,
        3020,
        3032,
        3041,
        3044,
        3056,
        3139,
        3145,
        3153,
        3170,
        3176,
        3184,
        3563,
        3565,
        3571,
        3573,
        3578,
        3580,
        4111,
        4119,
        4125,
        4139,
        4147,
        4153,
        5065,
        5068,
        5073,
        5076,
        5096,
        5104,
        5187,
        5193,
        5202,
        5208,
        5217,
        5232,
        5851,
        5853,
        5875,
        5877,
        5882,
        5884,
        6211,
        6218,
        6225,
        6232,
        6241,
        6248,
        7003,
        7005,
        7019,
        7021,
        7034,
        7036,
        7177,
        7178,
        7185,
        7186,
        7201,
        7202,
        7377,
        7378,
        7384,
        7393,
        7394,
        7400,
        7497,
        7498,
        7512,
        7521,
        7522,
        7536,
        7753,
        7754,
        7761,
        7762,
        7784,
        7792,
        8207,
        8215,
        8235,
        8237,
        8243,
        8245,
        9157,
        9164,
        9172,
        9185,
        9192,
        9200,
        9347,
        9349,
        9361,
        9378,
        9380,
        9392,
        9703,
        9709,
        9715,
        9718,
        9721,
        9724,
        10499,
        10501,
        10505,
        10530,
        10532,
        10536,
        10727,
        10731,
        10734,
        10741,
        10745,
        10748,
        11495,
        11499,
        11509,
        11510,
        11513,
        11514,
        11623,
        11629,
        11630,
        11635,
        11641,
        11642,
        11691,
        11693,
        11694,
        11699,
        11701,
        11702,
        12269,
        12270,
        12277,
        12278,
        12281,
        12282,
        15427,
        15434,
        15442,
        15457,
        15464,
        15472,
        15851,
        15854,
        15859,
        15862,
        15865,
        15868,
        16399,
        16411,
        16413,
        16423,
        16435,
        16437,
        17349,
        17356,
        17361,
        17368,
        17380,
        17392,
        17539,
        17541,
        17554,
        17556,
        17569,
        17584,
        18135,
        18141,
        18163,
        18166,
        18169,
        18172,
        20995,
        20997,
        21001,
        21010,
        21012,
        21016,
        21207,
        21211,
        21214,
        21237,
        21241,
        21244,
        21719,
        21723,
        21749,
        21750,
        21753,
        21754,
        22103,
        22109,
        22110,
        22131,
        22137,
        22138,
        22171,
        22173,
        22174,
        22195,
        22197,
        22198,
        22493,
        22494,
        22517,
        22518,
        22521,
        22522,
        23619,
        23626,
        23633,
        23640,
        23650,
        23664,
        24283,
        24286,
        24307,
        24310,
        24313,
        24316,
        24707,
        24710,
        24721,
        24724,
        24737,
        24740,
        25495,
        25501,
        25511,
        25517,
        25526,
        25532,
        25605,
        25606,
        25617,
        25618,
        25633,
        25634,
        25809,
        25810,
        25812,
        25825,
        25826,
        25828,
        25989,
        25990,
        26004,
        26017,
        26018,
        26032,
        26245,
        26246,
        26257,
        26258,
        26276,
        26288,
        27779,
        27782,
        27794,
        27809,
        27812,
        27824,
        28135,
        28142,
        28147,
        28149,
        28154,
        28156,
        29827,
        29830,
        29841,
        29844,
        29858,
        29872,
        30423,
        30430,
        30451,
        30453,
        30458,
        30460,
        31767,
        31771,
        31783,
        31787,
        31798,
        31802,
        32722,
        32724,
        32728,
        32738,
        32740,
        32744
      ],
      "capacity": 7,
      "live_count": 286,
      "facet_orbits": [
        [
          0,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          4,
          48,
          50
        ],
        [
          3,
          5,
          47,
          49
        ],
        [
          6,
          46
        ],
        [
          7,
          45
        ],
        [
          8,
          97
        ],
        [
          9,
          96
        ],
        [
          10,
          12,
          93,
          95
        ],
        [
          11,
          13,
          92,
          94
        ],
        [
          14,
          91
        ],
        [
          15,
          90
        ],
        [
          16,
          24,
          142,
          187
        ],
        [
          17,
          25,
          141,
          186
        ],
        [
          18,
          26,
          140,
          185
        ],
        [
          19,
          27,
          139,
          184
        ],
        [
          20,
          28,
          138,
          183
        ],
        [
          21,
          29,
          137,
          182
        ],
        [
          22,
          30,
          136,
          181
        ],
        [
          23,
          31,
          135,
          180
        ],
        [
          32,
          232
        ],
        [
          33,
          34,
          230,
          231
        ],
        [
          35,
          229
        ],
        [
          36,
          228
        ],
        [
          37,
          38,
          226,
          227
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          42,
          43,
          271,
          272
        ],
        [
          44,
          270
        ],
        [
          53,
          105
        ],
        [
          54,
          104
        ],
        [
          55,
          57,
          101,
          103
        ],
        [
          56,
          58,
          100,
          102
        ],
        [
          59,
          99
        ],
        [
          61,
          69,
          150,
          195
        ],
        [
          62,
          70,
          149,
          194
        ],
        [
          63,
          71,
          148,
          193
        ],
        [
          64,
          72,
          147,
          192
        ],
        [
          65,
          73,
          146,
          191
        ],
        [
          66,
          74,
          145,
          190
        ],
        [
          67,
          75,
          144,
          189
        ],
        [
          68,
          76,
          143,
          188
        ],
        [
          77,
          240
        ],
        [
          78,
          79,
          238,
          239
        ],
        [
          81,
          236
        ],
        [
          82,
          83,
          234,
          235
        ],
        [
          85,
          279
        ],
        [
          87,
          88,
          276,
          277
        ],
        [
          89,
          275
        ],
        [
          106,
          114,
          158,
          203
        ],
        [
          107,
          115,
          157,
          202
        ],
        [
          108,
          116,
          156,
          201
        ],
        [
          109,
          117,
          155,
          200
        ],
        [
          110,
          118,
          154,
          199
        ],
        [
          111,
          119,
          153,
          198
        ],
        [
          112,
          120,
          152,
          197
        ],
        [
          113,
          121,
          151,
          196
        ],
        [
          122,
          248
        ],
        [
          123,
          124,
          246,
          247
        ],
        [
          125,
          245
        ],
        [
          126,
          244
        ],
        [
          127,
          128,
          242,
          243
        ],
        [
          129,
          241
        ],
        [
          130,
          284
        ],
        [
          131,
          283
        ],
        [
          132,
          133,
          281,
          282
        ],
        [
          134,
          280
        ],
        [
          159,
          166,
          204,
          211
        ],
        [
          160,
          165,
          205,
          210
        ],
        [
          161,
          164,
          206,
          209
        ],
        [
          162,
          163,
          207,
          208
        ],
        [
          167,
          212,
          256,
          264
        ],
        [
          168,
          213,
          255,
          263
        ],
        [
          169,
          214,
          254,
          262
        ],
        [
          170,
          215,
          253,
          261
        ],
        [
          171,
          216,
          252,
          260
        ],
        [
          172,
          217,
          251,
          259
        ],
        [
          173,
          218,
          250,
          258
        ],
        [
          175,
          220,
          289,
          294
        ],
        [
          176,
          221,
          288,
          293
        ],
        [
          177,
          222,
          287,
          292
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          224,
          285,
          290
        ],
        [
          266,
          298
        ],
        [
          267,
          297
        ],
        [
          268,
          269,
          295,
          296
        ]
      ],
      "weights": [
        "24881/1000000",
        "44997/500000",
        "4097/1000000",
        "11579/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "77551/1000000",
        "108297/1000000",
        "0",
        "0",
        "0",
        "106659/1000000",
        "0",
        "77617/1000000",
        "0",
        "2613/500000",
        "81/200000",
        "62077/1000000",
        "0",
        "7769/125000",
        "0",
        "0",
        "0",
        "0",
        "14421/250000",
        "0",
        "137/25000",
        "6497/200000",
        "0",
        "0",
        "5991/62500",
        "0",
        "3257/200000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "83667/1000000",
        "5151/500000",
        "7969/200000",
        "55621/500000",
        "0",
        "23507/250000",
        "0",
        "55621/500000",
        "0",
        "0",
        "0",
        "7001/62500",
        "0",
        "0",
        "0",
        "0",
        "30831/250000",
        "0",
        "0",
        "0",
        "0",
        "124229/1000000",
        "20407/500000",
        "0",
        "0",
        "0",
        "0",
        "191559/1000000",
        "0",
        "0",
        "0",
        "0",
        "13631/200000",
        "99547/1000000",
        "0",
        "4771/200000",
        "0",
        "129/10000",
        "0",
        "10543/1000000",
        "0",
        "0",
        "2193/50000",
        "0",
        "0"
      ],
      "exact_dual": "3199973/500000",
      "patterns": 12774
    },
    {
      "anchor": 94,
      "orbit": [
        94,
        110,
        118,
        158,
        174,
        186,
        286,
        310,
        314,
        454,
        458,
        466,
        558,
        566,
        570,
        710,
        714,
        738,
        838,
        850,
        866,
        906,
        914,
        930,
        1054,
        1070,
        1084,
        1987,
        1990,
        1994,
        2078,
        2102,
        2108,
        3011,
        3014,
        3026,
        3142,
        3148,
        3156,
        3535,
        3543,
        3550,
        4142,
        4150,
        4156,
        5059,
        5062,
        5090,
        5190,
        5196,
        5220,
        5839,
        5863,
        5870,
        6214,
        6228,
        6244,
        6999,
        7015,
        7030,
        7180,
        7188,
        7204,
        7365,
        7366,
        7372,
        7493,
        7494,
        7508,
        7749,
        7750,
        7780,
        8222,
        8250,
        8252,
        9155,
        9162,
        9170,
        9354,
        9356,
        9368,
        9679,
        9691,
        9694,
        10514,
        10516,
        10520,
        10711,
        10715,
        10718,
        11471,
        11485,
        11486,
        11607,
        11613,
        11614,
        11675,
        11677,
        11678,
        12239,
        12247,
        12251,
        15429,
        15436,
        15444,
        15823,
        15831,
        15837,
        16430,
        16442,
        16444,
        17347,
        17354,
        17378,
        17546,
        17548,
        17576,
        18127,
        18155,
        18158,
        21026,
        21028,
        21032,
        21223,
        21227,
        21230,
        21711,
        21741,
        21742,
        22119,
        22125,
        22126,
        22187,
        22189,
        22190,
        22479,
        22503,
        22507,
        23621,
        23628,
        23652,
        24271,
        24295,
        24301,
        24714,
        24728,
        24744,
        25499,
        25515,
        25530,
        25612,
        25624,
        25640,
        25801,
        25802,
        25804,
        25993,
        25994,
        26008,
        26249,
        26250,
        26280,
        27785,
        27788,
        27800,
        28111,
        28123,
        28125,
        29833,
        29836,
        29864,
        30415,
        30443,
        30445,
        31773,
        31789,
        31804,
        32707,
        32709,
        32713
      ],
      "capacity": 36,
      "live_count": 228,
      "facet_orbits": [
        [
          16,
          19,
          24,
          27,
          139,
          142,
          184,
          187
        ],
        [
          17,
          25,
          141,
          186
        ],
        [
          18,
          26,
          140,
          185
        ],
        [
          32,
          35,
          229,
          232
        ],
        [
          33,
          34,
          230,
          231
        ],
        [
          36,
          39,
          225,
          228
        ],
        [
          37,
          38,
          226,
          227
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          59,
          99,
          104
        ],
        [
          55,
          56,
          57,
          58,
          100,
          101,
          102,
          103
        ],
        [
          61,
          69,
          106,
          114,
          150,
          158,
          195,
          203
        ],
        [
          62,
          70,
          107,
          115,
          149,
          157,
          194,
          202
        ],
        [
          63,
          71,
          108,
          116,
          148,
          156,
          193,
          201
        ],
        [
          64,
          72,
          109,
          117,
          147,
          155,
          192,
          200
        ],
        [
          65,
          73,
          110,
          118,
          146,
          154,
          191,
          199
        ],
        [
          66,
          74,
          111,
          119,
          145,
          153,
          190,
          198
        ],
        [
          67,
          75,
          112,
          120,
          144,
          152,
          189,
          197
        ],
        [
          68,
          76,
          113,
          121,
          143,
          151,
          188,
          196
        ],
        [
          77,
          122,
          240,
          248
        ],
        [
          78,
          79,
          123,
          124,
          238,
          239,
          246,
          247
        ],
        [
          81,
          126,
          236,
          244
        ],
        [
          82,
          83,
          127,
          128,
          234,
          235,
          242,
          243
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          87,
          88,
          132,
          133,
          276,
          277,
          281,
          282
        ],
        [
          89,
          134,
          275,
          280
        ],
        [
          159,
          166,
          204,
          211
        ],
        [
          160,
          165,
          205,
          210
        ],
        [
          161,
          162,
          163,
          164,
          206,
          207,
          208,
          209
        ],
        [
          167,
          212,
          256,
          264
        ],
        [
          168,
          213,
          255,
          263
        ],
        [
          169,
          171,
          214,
          216,
          252,
          254,
          260,
          262
        ],
        [
          170,
          172,
          215,
          217,
          251,
          253,
          259,
          261
        ],
        [
          173,
          218,
          250,
          258
        ],
        [
          175,
          220,
          289,
          294
        ],
        [
          176,
          177,
          221,
          222,
          287,
          288,
          292,
          293
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          224,
          285,
          290
        ],
        [
          266,
          267,
          297,
          298
        ],
        [
          268,
          269,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "27439/500000",
        "170731/1000000",
        "0",
        "0",
        "115853/1000000",
        "51829/500000",
        "27439/500000",
        "0",
        "91463/1000000",
        "2439/50000",
        "0",
        "0",
        "0",
        "27439/250000",
        "0",
        "51829/1000000",
        "6097/1000000",
        "2439/100000",
        "0",
        "0",
        "0",
        "51829/1000000",
        "0",
        "19817/500000",
        "0",
        "0",
        "17073/200000",
        "0",
        "0",
        "0",
        "0",
        "44207/500000",
        "0",
        "0",
        "21341/1000000",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "780483/125000",
      "patterns": 5404
    },
    {
      "anchor": 95,
      "orbit": [
        95,
        111,
        119,
        159,
        175,
        187,
        287,
        311,
        315,
        452,
        456,
        464,
        559,
        567,
        571,
        708,
        712,
        736,
        836,
        848,
        864,
        904,
        912,
        928,
        1055,
        1071,
        1085,
        1985,
        1988,
        1992,
        2079,
        2103,
        2109,
        3009,
        3012,
        3024,
        3138,
        3144,
        3152,
        3567,
        3575,
        3582,
        4143,
        4151,
        4157,
        5057,
        5060,
        5088,
        5186,
        5192,
        5216,
        5855,
        5879,
        5886,
        6210,
        6224,
        6240,
        7007,
        7023,
        7038,
        7176,
        7184,
        7200,
        7361,
        7362,
        7368,
        7489,
        7490,
        7504,
        7745,
        7746,
        7776,
        8223,
        8251,
        8253,
        9153,
        9160,
        9168,
        9346,
        9348,
        9360,
        9711,
        9723,
        9726,
        10498,
        10500,
        10504,
        10743,
        10747,
        10750,
        11503,
        11517,
        11518,
        11639,
        11645,
        11646,
        11707,
        11709,
        11710,
        12271,
        12279,
        12283,
        15425,
        15432,
        15440,
        15855,
        15863,
        15869,
        16431,
        16443,
        16445,
        17345,
        17352,
        17376,
        17538,
        17540,
        17568,
        18143,
        18171,
        18174,
        20994,
        20996,
        21000,
        21239,
        21243,
        21246,
        21727,
        21757,
        21758,
        22135,
        22141,
        22142,
        22203,
        22205,
        22206,
        22495,
        22519,
        22523,
        23617,
        23624,
        23648,
        24287,
        24311,
        24317,
        24706,
        24720,
        24736,
        25503,
        25519,
        25534,
        25604,
        25616,
        25632,
        25793,
        25794,
        25796,
        25985,
        25986,
        26000,
        26241,
        26242,
        26272,
        27777,
        27780,
        27792,
        28143,
        28155,
        28157,
        29825,
        29828,
        29856,
        30431,
        30459,
        30461,
        31775,
        31791,
        31806,
        32706,
        32708,
        32712
      ],
      "capacity": 9,
      "live_count": 282,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          9,
          51,
          96
        ],
        [
          2,
          4,
          10,
          12,
          48,
          50,
          93,
          95
        ],
        [
          3,
          5,
          11,
          13,
          47,
          49,
          92,
          94
        ],
        [
          6,
          14,
          46,
          91
        ],
        [
          7,
          15,
          45,
          90
        ],
        [
          16,
          19,
          24,
          27,
          139,
          142,
          184,
          187
        ],
        [
          17,
          25,
          141,
          186
        ],
        [
          18,
          26,
          140,
          185
        ],
        [
          20,
          23,
          28,
          31,
          135,
          138,
          180,
          183
        ],
        [
          21,
          29,
          137,
          182
        ],
        [
          22,
          30,
          136,
          181
        ],
        [
          32,
          35,
          229,
          232
        ],
        [
          33,
          34,
          230,
          231
        ],
        [
          36,
          39,
          225,
          228
        ],
        [
          37,
          38,
          226,
          227
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          42,
          43,
          271,
          272
        ],
        [
          44,
          270
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          59,
          99,
          104
        ],
        [
          55,
          56,
          57,
          58,
          100,
          101,
          102,
          103
        ],
        [
          61,
          69,
          106,
          114,
          150,
          158,
          195,
          203
        ],
        [
          62,
          70,
          107,
          115,
          149,
          157,
          194,
          202
        ],
        [
          63,
          71,
          108,
          116,
          148,
          156,
          193,
          201
        ],
        [
          64,
          72,
          109,
          117,
          147,
          155,
          192,
          200
        ],
        [
          65,
          73,
          110,
          118,
          146,
          154,
          191,
          199
        ],
        [
          66,
          74,
          111,
          119,
          145,
          153,
          190,
          198
        ],
        [
          67,
          75,
          112,
          120,
          144,
          152,
          189,
          197
        ],
        [
          68,
          76,
          113,
          121,
          143,
          151,
          188,
          196
        ],
        [
          77,
          122,
          240,
          248
        ],
        [
          78,
          79,
          123,
          124,
          238,
          239,
          246,
          247
        ],
        [
          81,
          126,
          236,
          244
        ],
        [
          82,
          83,
          127,
          128,
          234,
          235,
          242,
          243
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          87,
          88,
          132,
          133,
          276,
          277,
          281,
          282
        ],
        [
          89,
          134,
          275,
          280
        ],
        [
          159,
          166,
          204,
          211
        ],
        [
          160,
          165,
          205,
          210
        ],
        [
          161,
          162,
          163,
          164,
          206,
          207,
          208,
          209
        ],
        [
          167,
          212,
          256,
          264
        ],
        [
          168,
          213,
          255,
          263
        ],
        [
          169,
          171,
          214,
          216,
          252,
          254,
          260,
          262
        ],
        [
          170,
          172,
          215,
          217,
          251,
          253,
          259,
          261
        ],
        [
          173,
          218,
          250,
          258
        ],
        [
          175,
          220,
          289,
          294
        ],
        [
          176,
          177,
          221,
          222,
          287,
          288,
          292,
          293
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          224,
          285,
          290
        ],
        [
          266,
          267,
          297,
          298
        ],
        [
          268,
          269,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "14333/1000000",
        "0",
        "0",
        "58333/500000",
        "33/250",
        "0",
        "0",
        "0",
        "0",
        "51833/500000",
        "0",
        "0",
        "115333/1000000",
        "1333/1000000",
        "0",
        "8333/500000",
        "0",
        "0",
        "32333/1000000",
        "60333/1000000",
        "33/500",
        "51833/1000000",
        "0",
        "0",
        "0",
        "0",
        "583/500000",
        "0",
        "14333/1000000",
        "5833/500000",
        "51833/1000000",
        "1833/500000",
        "83/500000",
        "16833/500000",
        "0",
        "0",
        "0",
        "208333/1000000",
        "0",
        "19333/500000",
        "5333/500000",
        "1/25",
        "9/400",
        "55333/1000000",
        "0",
        "0",
        "115333/1000000",
        "0",
        "34333/1000000",
        "0"
      ],
      "exact_dual": "1599987/250000",
      "patterns": 6764
    },
    {
      "anchor": 120,
      "orbit": [
        120,
        180,
        300,
        483,
        540,
        723,
        843,
        903,
        1074,
        2034,
        2090,
        3050,
        3173,
        3545,
        4122,
        5082,
        5205,
        5865,
        6221,
        7025,
        7175,
        7412,
        7532,
        7772,
        8230,
        9190,
        9385,
        9685,
        10545,
        10701,
        11475,
        11595,
        11655,
        12252,
        15462,
        15834,
        16406,
        17366,
        17561,
        18149,
        21041,
        21197,
        21731,
        22091,
        22151,
        22508,
        23638,
        24298,
        24717,
        25521,
        25611,
        25848,
        26028,
        26268,
        27818,
        28118,
        29850,
        30438,
        31793,
        32753
      ],
      "capacity": 15,
      "live_count": 270,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          2,
          4,
          9,
          10,
          12,
          48,
          50,
          51,
          93,
          95,
          96
        ],
        [
          3,
          5,
          6,
          11,
          13,
          14,
          46,
          47,
          49,
          91,
          92,
          94
        ],
        [
          7,
          15,
          45,
          90
        ],
        [
          16,
          19,
          24,
          27,
          32,
          35,
          139,
          142,
          184,
          187,
          229,
          232
        ],
        [
          17,
          18,
          25,
          26,
          33,
          34,
          140,
          141,
          185,
          186,
          230,
          231
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          55,
          56,
          57,
          58,
          59,
          99,
          100,
          101,
          102,
          103,
          104
        ],
        [
          61,
          69,
          77,
          106,
          114,
          122,
          150,
          158,
          195,
          203,
          240,
          248
        ],
        [
          62,
          63,
          70,
          71,
          78,
          79,
          107,
          108,
          115,
          116,
          123,
          124,
          148,
          149,
          156,
          157,
          193,
          194,
          201,
          202,
          238,
          239,
          246,
          247
        ],
        [
          64,
          72,
          80,
          109,
          117,
          125,
          147,
          155,
          192,
          200,
          237,
          245
        ],
        [
          65,
          73,
          81,
          110,
          118,
          126,
          146,
          154,
          191,
          199,
          236,
          244
        ],
        [
          66,
          67,
          74,
          75,
          82,
          83,
          111,
          112,
          119,
          120,
          127,
          128,
          144,
          145,
          152,
          153,
          189,
          190,
          197,
          198,
          234,
          235,
          242,
          243
        ],
        [
          68,
          76,
          84,
          113,
          121,
          129,
          143,
          151,
          188,
          196,
          233,
          241
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          88,
          89,
          132,
          133,
          134,
          275,
          276,
          277,
          280,
          281,
          282
        ],
        [
          159,
          166,
          167,
          174,
          204,
          211,
          212,
          219,
          249,
          256,
          257,
          264
        ],
        [
          160,
          165,
          168,
          173,
          205,
          210,
          213,
          218,
          250,
          255,
          258,
          263
        ],
        [
          161,
          162,
          163,
          164,
          169,
          170,
          171,
          172,
          206,
          207,
          208,
          209,
          214,
          215,
          216,
          217,
          251,
          252,
          253,
          254,
          259,
          260,
          261,
          262
        ],
        [
          175,
          220,
          265,
          289,
          294,
          299
        ],
        [
          176,
          177,
          221,
          222,
          266,
          267,
          287,
          288,
          292,
          293,
          297,
          298
        ],
        [
          178,
          179,
          223,
          224,
          268,
          269,
          285,
          286,
          290,
          291,
          295,
          296
        ]
      ],
      "weights": [
        "1/25",
        "1/25",
        "0",
        "2/25",
        "0",
        "43333/500000",
        "0",
        "1/5",
        "0",
        "0",
        "13333/1000000",
        "0",
        "1/25",
        "0",
        "0",
        "0",
        "4/25",
        "0",
        "73333/1000000",
        "33333/500000",
        "13333/1000000",
        "13333/500000",
        "0",
        "0"
      ],
      "exact_dual": "159999/25000",
      "patterns": 2489
    },
    {
      "anchor": 121,
      "orbit": [
        121,
        181,
        301,
        481,
        541,
        721,
        841,
        901,
        1075,
        2032,
        2091,
        3048,
        3169,
        3577,
        4123,
        5080,
        5201,
        5881,
        6217,
        7033,
        7171,
        7408,
        7528,
        7768,
        8231,
        9188,
        9377,
        9717,
        10529,
        10733,
        11507,
        11627,
        11687,
        12284,
        15458,
        15866,
        16407,
        17364,
        17553,
        18165,
        21009,
        21213,
        21747,
        22107,
        22167,
        22524,
        23634,
        24314,
        24709,
        25525,
        25603,
        25840,
        26020,
        26260,
        27810,
        28150,
        29842,
        30454,
        31795,
        32752
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 122,
      "orbit": [
        122,
        124,
        182,
        188,
        302,
        316,
        451,
        482,
        542,
        572,
        707,
        722,
        835,
        842,
        899,
        902,
        1078,
        1082,
        2002,
        2018,
        2094,
        2106,
        3018,
        3042,
        3141,
        3172,
        3547,
        3549,
        4126,
        4154,
        5066,
        5074,
        5189,
        5204,
        5867,
        5869,
        6213,
        6220,
        7027,
        7029,
        7173,
        7174,
        7380,
        7396,
        7500,
        7524,
        7756,
        7764,
        8238,
        8246,
        9158,
        9186,
        9353,
        9384,
        9687,
        9693,
        10513,
        10544,
        10703,
        10717,
        11479,
        11483,
        11599,
        11611,
        11663,
        11671,
        12253,
        12254,
        15430,
        15460,
        15835,
        15838,
        16414,
        16438,
        17350,
        17362,
        17545,
        17560,
        18151,
        18157,
        21025,
        21040,
        21199,
        21229,
        21735,
        21739,
        22095,
        22123,
        22159,
        22183,
        22509,
        22510,
        23622,
        23636,
        24299,
        24302,
        24713,
        24716,
        25523,
        25529,
        25609,
        25610,
        25816,
        25832,
        25996,
        26024,
        26252,
        26264,
        27786,
        27816,
        28119,
        28126,
        29834,
        29848,
        30439,
        30446,
        31797,
        31801,
        32721,
        32737
      ],
      "capacity": 25,
      "live_count": 250,
      "facet_orbits": [
        [
          8,
          97
        ],
        [
          9,
          10,
          12,
          93,
          95,
          96
        ],
        [
          11,
          13,
          14,
          91,
          92,
          94
        ],
        [
          15,
          90
        ],
        [
          16,
          24,
          32,
          142,
          187,
          232
        ],
        [
          17,
          18,
          25,
          26,
          33,
          34,
          140,
          141,
          185,
          186,
          230,
          231
        ],
        [
          19,
          27,
          35,
          139,
          184,
          229
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          53,
          105
        ],
        [
          54,
          55,
          57,
          101,
          103,
          104
        ],
        [
          56,
          58,
          59,
          99,
          100,
          102
        ],
        [
          61,
          69,
          77,
          150,
          195,
          240
        ],
        [
          62,
          63,
          70,
          71,
          78,
          79,
          148,
          149,
          193,
          194,
          238,
          239
        ],
        [
          64,
          72,
          80,
          147,
          192,
          237
        ],
        [
          65,
          73,
          81,
          146,
          191,
          236
        ],
        [
          66,
          67,
          74,
          75,
          82,
          83,
          144,
          145,
          189,
          190,
          234,
          235
        ],
        [
          68,
          76,
          84,
          143,
          188,
          233
        ],
        [
          85,
          279
        ],
        [
          87,
          88,
          89,
          275,
          276,
          277
        ],
        [
          106,
          114,
          122,
          158,
          203,
          248
        ],
        [
          107,
          108,
          115,
          116,
          123,
          124,
          156,
          157,
          201,
          202,
          246,
          247
        ],
        [
          109,
          117,
          125,
          155,
          200,
          245
        ],
        [
          110,
          118,
          126,
          154,
          199,
          244
        ],
        [
          111,
          112,
          119,
          120,
          127,
          128,
          152,
          153,
          197,
          198,
          242,
          243
        ],
        [
          113,
          121,
          129,
          151,
          196,
          241
        ],
        [
          130,
          284
        ],
        [
          131,
          283
        ],
        [
          132,
          133,
          134,
          280,
          281,
          282
        ],
        [
          159,
          166,
          167,
          174,
          204,
          211,
          212,
          219,
          249,
          256,
          257,
          264
        ],
        [
          160,
          165,
          168,
          173,
          205,
          210,
          213,
          218,
          250,
          255,
          258,
          263
        ],
        [
          161,
          164,
          169,
          172,
          206,
          209,
          214,
          217,
          251,
          254,
          259,
          262
        ],
        [
          162,
          163,
          170,
          171,
          207,
          208,
          215,
          216,
          252,
          253,
          260,
          261
        ],
        [
          175,
          220,
          265,
          289,
          294,
          299
        ],
        [
          176,
          221,
          266,
          288,
          293,
          298
        ],
        [
          177,
          222,
          267,
          287,
          292,
          297
        ],
        [
          178,
          179,
          223,
          224,
          268,
          269,
          285,
          286,
          290,
          291,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "83333/500000",
        "0",
        "0",
        "0",
        "0",
        "83333/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "83333/500000",
        "0",
        "0",
        "0",
        "0",
        "33333/1000000",
        "0",
        "8333/500000",
        "0",
        "83333/1000000",
        "0",
        "0",
        "0",
        "1/40",
        "0",
        "1/40",
        "0",
        "33333/1000000",
        "0",
        "0",
        "1/20"
      ],
      "exact_dual": "1599993/250000",
      "patterns": 4292
    },
    {
      "anchor": 123,
      "orbit": [
        123,
        125,
        183,
        189,
        303,
        317,
        449,
        480,
        543,
        573,
        705,
        720,
        833,
        840,
        897,
        900,
        1079,
        1083,
        2000,
        2016,
        2095,
        2107,
        3016,
        3040,
        3137,
        3168,
        3579,
        3581,
        4127,
        4155,
        5064,
        5072,
        5185,
        5200,
        5883,
        5885,
        6209,
        6216,
        7035,
        7037,
        7169,
        7170,
        7376,
        7392,
        7496,
        7520,
        7752,
        7760,
        8239,
        8247,
        9156,
        9184,
        9345,
        9376,
        9719,
        9725,
        10497,
        10528,
        10735,
        10749,
        11511,
        11515,
        11631,
        11643,
        11695,
        11703,
        12285,
        12286,
        15426,
        15456,
        15867,
        15870,
        16415,
        16439,
        17348,
        17360,
        17537,
        17552,
        18167,
        18173,
        20993,
        21008,
        21215,
        21245,
        21751,
        21755,
        22111,
        22139,
        22175,
        22199,
        22525,
        22526,
        23618,
        23632,
        24315,
        24318,
        24705,
        24708,
        25527,
        25533,
        25601,
        25602,
        25808,
        25824,
        25988,
        26016,
        26244,
        26256,
        27778,
        27808,
        28151,
        28158,
        29826,
        29840,
        30455,
        30462,
        31799,
        31803,
        32720,
        32736
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 126,
      "orbit": [
        126,
        190,
        318,
        450,
        574,
        706,
        834,
        898,
        1086,
        1986,
        2110,
        3010,
        3140,
        3551,
        4158,
        5058,
        5188,
        5871,
        6212,
        7031,
        7172,
        7364,
        7492,
        7748,
        8254,
        9154,
        9352,
        9695,
        10512,
        10719,
        11487,
        11615,
        11679,
        12255,
        15428,
        15839,
        16446,
        17346,
        17544,
        18159,
        21024,
        21231,
        21743,
        22127,
        22191,
        22511,
        23620,
        24303,
        24712,
        25531,
        25608,
        25800,
        25992,
        26248,
        27784,
        28127,
        29832,
        30447,
        31805,
        32705
      ],
      "capacity": 33,
      "live_count": 234,
      "facet_orbits": [
        [
          16,
          19,
          24,
          27,
          32,
          35,
          139,
          142,
          184,
          187,
          229,
          232
        ],
        [
          17,
          18,
          25,
          26,
          33,
          34,
          140,
          141,
          185,
          186,
          230,
          231
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          55,
          56,
          57,
          58,
          59,
          99,
          100,
          101,
          102,
          103,
          104
        ],
        [
          61,
          69,
          77,
          106,
          114,
          122,
          150,
          158,
          195,
          203,
          240,
          248
        ],
        [
          62,
          63,
          70,
          71,
          78,
          79,
          107,
          108,
          115,
          116,
          123,
          124,
          148,
          149,
          156,
          157,
          193,
          194,
          201,
          202,
          238,
          239,
          246,
          247
        ],
        [
          64,
          72,
          80,
          109,
          117,
          125,
          147,
          155,
          192,
          200,
          237,
          245
        ],
        [
          65,
          73,
          81,
          110,
          118,
          126,
          146,
          154,
          191,
          199,
          236,
          244
        ],
        [
          66,
          67,
          74,
          75,
          82,
          83,
          111,
          112,
          119,
          120,
          127,
          128,
          144,
          145,
          152,
          153,
          189,
          190,
          197,
          198,
          234,
          235,
          242,
          243
        ],
        [
          68,
          76,
          84,
          113,
          121,
          129,
          143,
          151,
          188,
          196,
          233,
          241
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          87,
          88,
          89,
          132,
          133,
          134,
          275,
          276,
          277,
          280,
          281,
          282
        ],
        [
          159,
          166,
          167,
          174,
          204,
          211,
          212,
          219,
          249,
          256,
          257,
          264
        ],
        [
          160,
          165,
          168,
          173,
          205,
          210,
          213,
          218,
          250,
          255,
          258,
          263
        ],
        [
          161,
          162,
          163,
          164,
          169,
          170,
          171,
          172,
          206,
          207,
          208,
          209,
          214,
          215,
          216,
          217,
          251,
          252,
          253,
          254,
          259,
          260,
          261,
          262
        ],
        [
          175,
          220,
          265,
          289,
          294,
          299
        ],
        [
          176,
          177,
          221,
          222,
          266,
          267,
          287,
          288,
          292,
          293,
          297,
          298
        ],
        [
          178,
          179,
          223,
          224,
          268,
          269,
          285,
          286,
          290,
          291,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "1/10",
        "0",
        "1/5",
        "0",
        "1/15",
        "0",
        "0",
        "0",
        "0",
        "2/15",
        "0",
        "0",
        "1/15",
        "0",
        "0",
        "0",
        "1/15",
        "0"
      ],
      "exact_dual": "6",
      "patterns": 2030
    },
    {
      "anchor": 127,
      "orbit": [
        127,
        191,
        319,
        448,
        575,
        704,
        832,
        896,
        1087,
        1984,
        2111,
        3008,
        3136,
        3583,
        4159,
        5056,
        5184,
        5887,
        6208,
        7039,
        7168,
        7360,
        7488,
        7744,
        8255,
        9152,
        9344,
        9727,
        10496,
        10751,
        11519,
        11647,
        11711,
        12287,
        15424,
        15871,
        16447,
        17344,
        17536,
        18175,
        20992,
        21247,
        21759,
        22143,
        22207,
        22527,
        23616,
        24319,
        24704,
        25535,
        25600,
        25792,
        25984,
        26240,
        27776,
        28159,
        29824,
        30463,
        31807,
        32704
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 192,
      "orbit": [
        192,
        255,
        320,
        383,
        384,
        447,
        576,
        639,
        640,
        703,
        768,
        831,
        1088,
        1151,
        1152,
        1215,
        1472,
        1535,
        1728,
        1791,
        2112,
        2175,
        2304,
        2367,
        2496,
        2559,
        2880,
        2943,
        3072,
        3135,
        3264,
        3327,
        3392,
        3455,
        4032,
        4095,
        4160,
        4223,
        4608,
        4671,
        4800,
        4863,
        4928,
        4991,
        5120,
        5183,
        5312,
        5375,
        5696,
        5759,
        6080,
        6143,
        6144,
        6207,
        6464,
        6527,
        6720,
        6783,
        7104,
        7167,
        7616,
        7679,
        7872,
        7935,
        8000,
        8063,
        8320,
        8383,
        8448,
        8511,
        8640,
        8703,
        9088,
        9151,
        9216,
        9279,
        9408,
        9471,
        9600,
        9663,
        10176,
        10239,
        10240,
        10303,
        10560,
        10623,
        10624,
        10687,
        11200,
        11263,
        11328,
        11391,
        11392,
        11455,
        11520,
        11583,
        15360,
        15423,
        15552,
        15615,
        15680,
        15743,
        16320,
        16383,
        16512,
        16575,
        16896,
        16959,
        17088,
        17151,
        17280,
        17343,
        17408,
        17471,
        17600,
        17663,
        18048,
        18111,
        18368,
        18431,
        20480,
        20543,
        21056,
        21119,
        21120,
        21183,
        21440,
        21503,
        21568,
        21631,
        21632,
        21695,
        22016,
        22079,
        23552,
        23615,
        23744,
        23807,
        24128,
        24191,
        24512,
        24575,
        24576,
        24639,
        24960,
        25023,
        25216,
        25279,
        25536,
        25599,
        26048,
        26111,
        26304,
        26367,
        26496,
        26559,
        27648,
        27711,
        27840,
        27903,
        28032,
        28095,
        28608,
        28671,
        29696,
        29759,
        29888,
        29951,
        30336,
        30399,
        30656,
        30719,
        31808,
        31871,
        31872,
        31935,
        32192,
        32255,
        32448,
        32511
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 193,
      "orbit": [
        193,
        253,
        321,
        381,
        385,
        445,
        577,
        637,
        641,
        701,
        769,
        829,
        1089,
        1147,
        1153,
        1207,
        1504,
        1533,
        1744,
        1789,
        2113,
        2171,
        2305,
        2351,
        2528,
        2557,
        2888,
        2941,
        3073,
        3131,
        3296,
        3323,
        3424,
        3451,
        4064,
        4093,
        4161,
        4219,
        4609,
        4639,
        4816,
        4861,
        4936,
        4989,
        5121,
        5179,
        5328,
        5371,
        5712,
        5755,
        6096,
        6141,
        6145,
        6203,
        6472,
        6523,
        6728,
        6779,
        7112,
        7165,
        7648,
        7675,
        7888,
        7931,
        8008,
        8059,
        8321,
        8375,
        8449,
        8495,
        8672,
        8701,
        9092,
        9149,
        9217,
        9271,
        9440,
        9463,
        9632,
        9655,
        10208,
        10237,
        10241,
        10287,
        10592,
        10607,
        10656,
        10671,
        11232,
        11261,
        11360,
        11387,
        11424,
        11447,
        11552,
        11567,
        15362,
        15419,
        15584,
        15611,
        15712,
        15739,
        16352,
        16382,
        16513,
        16567,
        16897,
        16927,
        17104,
        17149,
        17284,
        17341,
        17409,
        17463,
        17616,
        17655,
        18064,
        18103,
        18384,
        18429,
        20481,
        20511,
        21072,
        21087,
        21136,
        21151,
        21456,
        21501,
        21584,
        21627,
        21648,
        21687,
        22032,
        22047,
        23554,
        23611,
        23760,
        23803,
        24144,
        24187,
        24528,
        24574,
        24577,
        24631,
        24964,
        25015,
        25220,
        25271,
        25540,
        25597,
        26080,
        26103,
        26320,
        26359,
        26500,
        26551,
        27650,
        27703,
        27872,
        27895,
        28064,
        28087,
        28640,
        28670,
        29698,
        29751,
        29904,
        29943,
        30352,
        30391,
        30672,
        30718,
        31810,
        31867,
        31874,
        31927,
        32224,
        32254,
        32464,
        32510
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 194,
      "orbit": [
        194,
        254,
        322,
        382,
        386,
        446,
        578,
        638,
        642,
        702,
        770,
        830,
        1092,
        1150,
        1160,
        1214,
        1474,
        1503,
        1730,
        1775,
        2116,
        2174,
        2320,
        2366,
        2498,
        2527,
        2882,
        2935,
        3076,
        3134,
        3268,
        3295,
        3396,
        3423,
        4034,
        4063,
        4164,
        4222,
        4640,
        4670,
        4802,
        4847,
        4930,
        4983,
        5124,
        5182,
        5316,
        5359,
        5700,
        5743,
        6082,
        6127,
        6148,
        6206,
        6468,
        6519,
        6724,
        6775,
        7106,
        7159,
        7620,
        7647,
        7876,
        7919,
        8004,
        8055,
        8328,
        8382,
        8464,
        8510,
        8642,
        8671,
        9090,
        9147,
        9224,
        9278,
        9416,
        9439,
        9608,
        9631,
        10178,
        10207,
        10256,
        10302,
        10576,
        10591,
        10640,
        10655,
        11202,
        11231,
        11332,
        11359,
        11400,
        11423,
        11536,
        11551,
        15364,
        15421,
        15556,
        15583,
        15684,
        15711,
        16321,
        16351,
        16520,
        16574,
        16928,
        16958,
        17090,
        17135,
        17282,
        17339,
        17416,
        17470,
        17608,
        17647,
        18056,
        18095,
        18370,
        18415,
        20512,
        20542,
        21088,
        21103,
        21152,
        21167,
        21442,
        21487,
        21572,
        21615,
        21640,
        21679,
        22048,
        22063,
        23556,
        23613,
        23748,
        23791,
        24132,
        24175,
        24513,
        24559,
        24584,
        24638,
        24968,
        25019,
        25224,
        25275,
        25538,
        25595,
        26056,
        26079,
        26312,
        26351,
        26504,
        26555,
        27656,
        27709,
        27848,
        27871,
        28040,
        28063,
        28609,
        28639,
        29704,
        29757,
        29896,
        29935,
        30344,
        30383,
        30657,
        30703,
        31812,
        31869,
        31880,
        31933,
        32193,
        32223,
        32449,
        32495
      ],
      "capacity": 26,
      "live_count": 248,
      "facet_orbits": [
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          10,
          17,
          18,
          95,
          96,
          140,
          141
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          14,
          21,
          22,
          91,
          92,
          136,
          137
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          28,
          34,
          36,
          183,
          185,
          228,
          230
        ],
        [
          27,
          29,
          35,
          37,
          182,
          184,
          227,
          229
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          55,
          62,
          63,
          103,
          104,
          148,
          149
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          59,
          66,
          67,
          99,
          100,
          144,
          145
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          71,
          73,
          79,
          81,
          191,
          193,
          236,
          238
        ],
        [
          75,
          83,
          189,
          234
        ],
        [
          85,
          279
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          108,
          111,
          112,
          152,
          153,
          156,
          157
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          122,
          159,
          167,
          203,
          211,
          248,
          256
        ],
        [
          115,
          123,
          160,
          168,
          202,
          210,
          247,
          255
        ],
        [
          116,
          124,
          161,
          169,
          201,
          209,
          246,
          254
        ],
        [
          117,
          125,
          162,
          170,
          200,
          208,
          245,
          253
        ],
        [
          118,
          126,
          163,
          171,
          199,
          207,
          244,
          252
        ],
        [
          119,
          127,
          164,
          172,
          198,
          206,
          243,
          251
        ],
        [
          120,
          128,
          165,
          173,
          197,
          205,
          242,
          250
        ],
        [
          121,
          129,
          166,
          174,
          196,
          204,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          134,
          178,
          179,
          280,
          281,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          214,
          217,
          218,
          258,
          259,
          262,
          263
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          223,
          267,
          268,
          291,
          292,
          296,
          297
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "0",
        "20833/500000",
        "1/10",
        "0",
        "1/40",
        "0",
        "0",
        "0",
        "20833/500000",
        "33333/500000",
        "0",
        "1/20",
        "0",
        "0",
        "0",
        "0",
        "0",
        "45833/500000",
        "0",
        "133333/1000000",
        "1/20",
        "0",
        "0",
        "0",
        "0",
        "0",
        "20833/500000",
        "0",
        "0",
        "1/40",
        "0",
        "0",
        "0",
        "133333/1000000",
        "1/20",
        "133333/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "8333/1000000",
        "0"
      ],
      "exact_dual": "1599991/250000",
      "patterns": 6011
    },
    {
      "anchor": 195,
      "orbit": [
        195,
        252,
        323,
        380,
        387,
        444,
        579,
        636,
        643,
        700,
        771,
        828,
        1093,
        1146,
        1161,
        1206,
        1501,
        1506,
        1746,
        1773,
        2117,
        2170,
        2321,
        2350,
        2525,
        2530,
        2890,
        2933,
        3077,
        3130,
        3291,
        3300,
        3419,
        3428,
        4061,
        4066,
        4165,
        4218,
        4638,
        4641,
        4818,
        4845,
        4938,
        4981,
        5125,
        5178,
        5332,
        5355,
        5716,
        5739,
        6098,
        6125,
        6149,
        6202,
        6476,
        6515,
        6732,
        6771,
        7114,
        7157,
        7643,
        7652,
        7892,
        7915,
        8012,
        8051,
        8329,
        8374,
        8465,
        8494,
        8669,
        8674,
        9094,
        9145,
        9225,
        9270,
        9431,
        9448,
        9623,
        9640,
        10205,
        10210,
        10257,
        10286,
        10575,
        10608,
        10639,
        10672,
        11229,
        11234,
        11355,
        11364,
        11415,
        11432,
        11535,
        11568,
        15366,
        15417,
        15579,
        15588,
        15707,
        15716,
        16350,
        16353,
        16521,
        16566,
        16926,
        16929,
        17106,
        17133,
        17286,
        17337,
        17417,
        17462,
        17624,
        17639,
        18072,
        18087,
        18386,
        18413,
        20510,
        20513,
        21071,
        21104,
        21135,
        21168,
        21458,
        21485,
        21588,
        21611,
        21656,
        21671,
        22031,
        22064,
        23558,
        23609,
        23764,
        23787,
        24148,
        24171,
        24529,
        24558,
        24585,
        24630,
        24972,
        25011,
        25228,
        25267,
        25542,
        25593,
        26071,
        26088,
        26328,
        26343,
        26508,
        26547,
        27658,
        27701,
        27863,
        27880,
        28055,
        28072,
        28638,
        28641,
        29706,
        29749,
        29912,
        29927,
        30360,
        30375,
        30673,
        30702,
        31814,
        31865,
        31882,
        31925,
        32222,
        32225,
        32465,
        32494
      ],
      "capacity": 16,
      "live_count": 268,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          2,
          50,
          51
        ],
        [
          4,
          7,
          45,
          48
        ],
        [
          5,
          6,
          46,
          47
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          10,
          17,
          18,
          95,
          96,
          140,
          141
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          14,
          21,
          22,
          91,
          92,
          136,
          137
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          28,
          34,
          36,
          183,
          185,
          228,
          230
        ],
        [
          27,
          29,
          35,
          37,
          182,
          184,
          227,
          229
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          43,
          44,
          270,
          271
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          55,
          62,
          63,
          103,
          104,
          148,
          149
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          59,
          66,
          67,
          99,
          100,
          144,
          145
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          71,
          73,
          79,
          81,
          191,
          193,
          236,
          238
        ],
        [
          75,
          83,
          189,
          234
        ],
        [
          85,
          279
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          108,
          111,
          112,
          152,
          153,
          156,
          157
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          122,
          159,
          167,
          203,
          211,
          248,
          256
        ],
        [
          115,
          123,
          160,
          168,
          202,
          210,
          247,
          255
        ],
        [
          116,
          124,
          161,
          169,
          201,
          209,
          246,
          254
        ],
        [
          117,
          125,
          162,
          170,
          200,
          208,
          245,
          253
        ],
        [
          118,
          126,
          163,
          171,
          199,
          207,
          244,
          252
        ],
        [
          119,
          127,
          164,
          172,
          198,
          206,
          243,
          251
        ],
        [
          120,
          128,
          165,
          173,
          197,
          205,
          242,
          250
        ],
        [
          121,
          129,
          166,
          174,
          196,
          204,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          134,
          178,
          179,
          280,
          281,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          214,
          217,
          218,
          258,
          259,
          262,
          263
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          223,
          267,
          268,
          291,
          292,
          296,
          297
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "1/50",
        "0",
        "58571/500000",
        "10857/200000",
        "0",
        "0",
        "88571/1000000",
        "1/25",
        "0",
        "28571/1000000",
        "0",
        "2857/500000",
        "0",
        "4857/200000",
        "48571/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "58571/1000000",
        "0",
        "0",
        "58571/500000",
        "0",
        "0",
        "148571/1000000",
        "0",
        "0",
        "52857/1000000",
        "0",
        "7857/500000",
        "0",
        "0",
        "8857/200000",
        "48571/1000000",
        "42857/500000",
        "0",
        "0",
        "62857/500000",
        "0",
        "0",
        "0",
        "0",
        "42857/500000",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "3199977/500000",
      "patterns": 6563
    },
    {
      "anchor": 196,
      "orbit": [
        196,
        200,
        223,
        239,
        324,
        336,
        351,
        375,
        392,
        400,
        415,
        443,
        580,
        608,
        623,
        631,
        648,
        672,
        687,
        699,
        784,
        800,
        823,
        827,
        1090,
        1096,
        1119,
        1135,
        1154,
        1156,
        1183,
        1199,
        1476,
        1480,
        1519,
        1534,
        1732,
        1736,
        1759,
        1790,
        2114,
        2128,
        2143,
        2167,
        2306,
        2308,
        2335,
        2359,
        2500,
        2512,
        2551,
        2558,
        2884,
        2896,
        2911,
        2942,
        3080,
        3088,
        3103,
        3133,
        3266,
        3272,
        3311,
        3326,
        3394,
        3408,
        3447,
        3454,
        4033,
        4036,
        4079,
        4087,
        4162,
        4192,
        4207,
        4215,
        4610,
        4612,
        4655,
        4663,
        4804,
        4832,
        4855,
        4862,
        4932,
        4960,
        4975,
        4990,
        5128,
        5152,
        5167,
        5181,
        5314,
        5320,
        5343,
        5374,
        5698,
        5728,
        5751,
        5758,
        6081,
        6084,
        6111,
        6135,
        6160,
        6176,
        6199,
        6205,
        6466,
        6480,
        6495,
        6526,
        6722,
        6752,
        6767,
        6782,
        7105,
        7108,
        7135,
        7151,
        7617,
        7618,
        7663,
        7671,
        7873,
        7874,
        7903,
        7927,
        8001,
        8002,
        8031,
        8047,
        8322,
        8336,
        8351,
        8379,
        8450,
        8456,
        8479,
        8507,
        8648,
        8656,
        8699,
        8702,
        9096,
        9104,
        9119,
        9150,
        9220,
        9232,
        9247,
        9277,
        9410,
        9412,
        9455,
        9470,
        9602,
        9616,
        9659,
        9662,
        10177,
        10184,
        10223,
        10235,
        10244,
        10248,
        10271,
        10301,
        10562,
        10564,
        10615,
        10622,
        10626,
        10632,
        10683,
        10686,
        11201,
        11216,
        11255,
        11259,
        11336,
        11344,
        11389,
        11390,
        11396,
        11408,
        11453,
        11454,
        11524,
        11528,
        11581,
        11582,
        15368,
        15376,
        15391,
        15422,
        15553,
        15560,
        15599,
        15613,
        15681,
        15696,
        15735,
        15741,
        16322,
        16324,
        16367,
        16375,
        16514,
        16544,
        16559,
        16571,
        16898,
        16904,
        16943,
        16955,
        17096,
        17120,
        17147,
        17150,
        17288,
        17312,
        17327,
        17342,
        17412,
        17440,
        17455,
        17469,
        17602,
        17604,
        17631,
        17662,
        18050,
        18080,
        18107,
        18110,
        18369,
        18376,
        18399,
        18427,
        20484,
        20488,
        20527,
        20541,
        21058,
        21060,
        21111,
        21118,
        21122,
        21128,
        21179,
        21182,
        21441,
        21472,
        21495,
        21499,
        21576,
        21600,
        21629,
        21630,
        21636,
        21664,
        21693,
        21694,
        22020,
        22024,
        22077,
        22078,
        23560,
        23584,
        23599,
        23614,
        23745,
        23752,
        23775,
        23805,
        24129,
        24160,
        24183,
        24189,
        24514,
        24516,
        24543,
        24567,
        24592,
        24608,
        24635,
        24637,
        24962,
        24976,
        24991,
        25022,
        25218,
        25248,
        25263,
        25278,
        25537,
        25544,
        25567,
        25583,
        26049,
        26050,
        26095,
        26107,
        26305,
        26306,
        26335,
        26363,
        26497,
        26498,
        26527,
        26543,
        27652,
        27664,
        27679,
        27710,
        27841,
        27844,
        27887,
        27901,
        28033,
        28048,
        28091,
        28093,
        28610,
        28616,
        28655,
        28667,
        29700,
        29728,
        29743,
        29758,
        29889,
        29892,
        29919,
        29949,
        30337,
        30368,
        30395,
        30397,
        30658,
        30664,
        30687,
        30715,
        31809,
        31816,
        31839,
        31855,
        31873,
        31876,
        31903,
        31919,
        32196,
        32200,
        32239,
        32253,
        32452,
        32456,
        32479,
        32509
      ],
      "capacity": 14,
      "live_count": 272,
      "facet_orbits": [
        [
          0,
          52
        ],
        [
          1,
          2,
          50,
          51
        ],
        [
          3,
          49
        ],
        [
          4,
          48
        ],
        [
          5,
          6,
          46,
          47
        ],
        [
          7,
          45
        ],
        [
          8,
          97
        ],
        [
          9,
          10,
          95,
          96
        ],
        [
          11,
          94
        ],
        [
          16,
          142
        ],
        [
          17,
          18,
          140,
          141
        ],
        [
          19,
          139
        ],
        [
          20,
          138
        ],
        [
          21,
          22,
          136,
          137
        ],
        [
          23,
          135
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          34,
          185,
          230
        ],
        [
          27,
          35,
          184,
          229
        ],
        [
          28,
          36,
          183,
          228
        ],
        [
          29,
          37,
          182,
          227
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          42,
          272
        ],
        [
          53,
          105
        ],
        [
          54,
          55,
          103,
          104
        ],
        [
          56,
          102
        ],
        [
          57,
          101
        ],
        [
          58,
          59,
          99,
          100
        ],
        [
          60,
          98
        ],
        [
          61,
          150
        ],
        [
          62,
          63,
          148,
          149
        ],
        [
          64,
          147
        ],
        [
          65,
          146
        ],
        [
          66,
          67,
          144,
          145
        ],
        [
          68,
          143
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          70,
          78,
          194,
          239
        ],
        [
          71,
          79,
          193,
          238
        ],
        [
          72,
          80,
          192,
          237
        ],
        [
          73,
          81,
          191,
          236
        ],
        [
          74,
          82,
          190,
          235
        ],
        [
          75,
          83,
          189,
          234
        ],
        [
          76,
          84,
          188,
          233
        ],
        [
          85,
          279
        ],
        [
          86,
          278
        ],
        [
          87,
          277
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          158
        ],
        [
          107,
          108,
          156,
          157
        ],
        [
          110,
          154
        ],
        [
          111,
          112,
          152,
          153
        ],
        [
          113,
          151
        ],
        [
          114,
          122,
          203,
          248
        ],
        [
          115,
          123,
          202,
          247
        ],
        [
          116,
          124,
          201,
          246
        ],
        [
          118,
          126,
          199,
          244
        ],
        [
          119,
          127,
          198,
          243
        ],
        [
          120,
          128,
          197,
          242
        ],
        [
          130,
          284
        ],
        [
          132,
          282
        ],
        [
          133,
          134,
          280,
          281
        ],
        [
          159,
          167,
          211,
          256
        ],
        [
          160,
          168,
          210,
          255
        ],
        [
          161,
          169,
          209,
          254
        ],
        [
          162,
          170,
          208,
          253
        ],
        [
          163,
          171,
          207,
          252
        ],
        [
          164,
          172,
          206,
          251
        ],
        [
          165,
          173,
          205,
          250
        ],
        [
          166,
          174,
          204,
          249
        ],
        [
          175,
          289
        ],
        [
          176,
          288
        ],
        [
          177,
          287
        ],
        [
          178,
          179,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          218,
          258,
          263
        ],
        [
          214,
          217,
          259,
          262
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          267,
          292,
          297
        ],
        [
          223,
          268,
          291,
          296
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "0",
        "0",
        "46861/250000",
        "0",
        "2109/50000",
        "0",
        "53/6250",
        "0",
        "176321/1000000",
        "109471/1000000",
        "0",
        "184801/1000000",
        "2643/250000",
        "19273/500000",
        "0",
        "5231/500000",
        "2643/500000",
        "64977/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "6511/40000",
        "0",
        "0",
        "0",
        "0",
        "51211/500000",
        "10903/100000",
        "41519/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "881/500000",
        "0",
        "1707/500000",
        "0",
        "0",
        "0",
        "64977/1000000",
        "0",
        "109471/1000000",
        "4229/200000",
        "0",
        "0",
        "0",
        "2643/250000",
        "0",
        "0",
        "7241/250000",
        "40143/500000",
        "0",
        "24229/500000",
        "2643/500000",
        "53359/500000",
        "0",
        "0",
        "0",
        "0",
        "158149/1000000",
        "0",
        "0",
        "339/15625",
        "0",
        "0",
        "3937/250000",
        "0",
        "24229/1000000",
        "0",
        "0",
        "0",
        "16327/125000",
        "0",
        "0",
        "0",
        "57819/500000",
        "0",
        "3469/500000"
      ],
      "exact_dual": "3199973/500000",
      "patterns": 12366
    },
    {
      "anchor": 197,
      "orbit": [
        197,
        201,
        221,
        237,
        325,
        337,
        349,
        373,
        393,
        401,
        413,
        441,
        581,
        609,
        621,
        629,
        649,
        673,
        685,
        697,
        785,
        801,
        821,
        825,
        1091,
        1097,
        1115,
        1131,
        1155,
        1157,
        1175,
        1191,
        1508,
        1512,
        1517,
        1532,
        1748,
        1752,
        1757,
        1788,
        2115,
        2129,
        2139,
        2163,
        2307,
        2309,
        2319,
        2343,
        2532,
        2544,
        2549,
        2556,
        2892,
        2904,
        2909,
        2940,
        3081,
        3089,
        3099,
        3129,
        3298,
        3304,
        3307,
        3322,
        3426,
        3440,
        3443,
        3450,
        4065,
        4068,
        4077,
        4085,
        4163,
        4193,
        4203,
        4211,
        4611,
        4613,
        4623,
        4631,
        4820,
        4848,
        4853,
        4860,
        4940,
        4968,
        4973,
        4988,
        5129,
        5153,
        5163,
        5177,
        5330,
        5336,
        5339,
        5370,
        5714,
        5744,
        5747,
        5754,
        6097,
        6100,
        6109,
        6133,
        6161,
        6177,
        6195,
        6201,
        6474,
        6488,
        6491,
        6522,
        6730,
        6760,
        6763,
        6778,
        7113,
        7116,
        7133,
        7149,
        7649,
        7650,
        7659,
        7667,
        7889,
        7890,
        7899,
        7923,
        8009,
        8010,
        8027,
        8043,
        8323,
        8337,
        8343,
        8371,
        8451,
        8457,
        8463,
        8491,
        8680,
        8688,
        8697,
        8700,
        9100,
        9108,
        9117,
        9148,
        9221,
        9233,
        9239,
        9269,
        9442,
        9444,
        9447,
        9462,
        9634,
        9648,
        9651,
        9654,
        10209,
        10216,
        10221,
        10233,
        10245,
        10249,
        10255,
        10285,
        10594,
        10596,
        10599,
        10606,
        10658,
        10664,
        10667,
        10670,
        11233,
        11248,
        11253,
        11257,
        11368,
        11376,
        11385,
        11386,
        11428,
        11440,
        11445,
        11446,
        11556,
        11560,
        11565,
        11566,
        15370,
        15378,
        15387,
        15418,
        15585,
        15592,
        15595,
        15609,
        15713,
        15728,
        15731,
        15737,
        16354,
        16356,
        16366,
        16374,
        16515,
        16545,
        16551,
        16563,
        16899,
        16905,
        16911,
        16923,
        17112,
        17136,
        17145,
        17148,
        17292,
        17316,
        17325,
        17340,
        17413,
        17441,
        17447,
        17461,
        17618,
        17620,
        17623,
        17654,
        18066,
        18096,
        18099,
        18102,
        18385,
        18392,
        18397,
        18425,
        20485,
        20489,
        20495,
        20509,
        21074,
        21076,
        21079,
        21086,
        21138,
        21144,
        21147,
        21150,
        21457,
        21488,
        21493,
        21497,
        21592,
        21616,
        21625,
        21626,
        21652,
        21680,
        21685,
        21686,
        22036,
        22040,
        22045,
        22046,
        23562,
        23586,
        23595,
        23610,
        23761,
        23768,
        23771,
        23801,
        24145,
        24176,
        24179,
        24185,
        24530,
        24532,
        24542,
        24566,
        24593,
        24609,
        24627,
        24629,
        24966,
        24980,
        24983,
        25014,
        25222,
        25252,
        25255,
        25270,
        25541,
        25548,
        25565,
        25581,
        26081,
        26082,
        26087,
        26099,
        26321,
        26322,
        26327,
        26355,
        26501,
        26502,
        26519,
        26535,
        27654,
        27666,
        27671,
        27702,
        27873,
        27876,
        27879,
        27893,
        28065,
        28080,
        28083,
        28085,
        28642,
        28648,
        28654,
        28666,
        29702,
        29730,
        29735,
        29750,
        29905,
        29908,
        29911,
        29941,
        30353,
        30384,
        30387,
        30389,
        30674,
        30680,
        30686,
        30714,
        31811,
        31818,
        31835,
        31851,
        31875,
        31878,
        31895,
        31911,
        32228,
        32232,
        32238,
        32252,
        32468,
        32472,
        32478,
        32508
      ],
      "capacity": 8,
      "live_count": 284,
      "facet_orbits": [
        [
          0,
          52
        ],
        [
          1,
          2,
          50,
          51
        ],
        [
          3,
          49
        ],
        [
          4,
          48
        ],
        [
          5,
          6,
          46,
          47
        ],
        [
          7,
          45
        ],
        [
          8,
          97
        ],
        [
          9,
          10,
          95,
          96
        ],
        [
          11,
          94
        ],
        [
          12,
          93
        ],
        [
          13,
          14,
          91,
          92
        ],
        [
          15,
          90
        ],
        [
          16,
          142
        ],
        [
          17,
          18,
          140,
          141
        ],
        [
          19,
          139
        ],
        [
          20,
          138
        ],
        [
          21,
          22,
          136,
          137
        ],
        [
          23,
          135
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          34,
          185,
          230
        ],
        [
          27,
          35,
          184,
          229
        ],
        [
          28,
          36,
          183,
          228
        ],
        [
          29,
          37,
          182,
          227
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          42,
          272
        ],
        [
          43,
          44,
          270,
          271
        ],
        [
          53,
          105
        ],
        [
          54,
          55,
          103,
          104
        ],
        [
          56,
          102
        ],
        [
          57,
          101
        ],
        [
          58,
          59,
          99,
          100
        ],
        [
          60,
          98
        ],
        [
          61,
          150
        ],
        [
          62,
          63,
          148,
          149
        ],
        [
          64,
          147
        ],
        [
          65,
          146
        ],
        [
          66,
          67,
          144,
          145
        ],
        [
          68,
          143
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          70,
          78,
          194,
          239
        ],
        [
          71,
          79,
          193,
          238
        ],
        [
          72,
          80,
          192,
          237
        ],
        [
          73,
          81,
          191,
          236
        ],
        [
          74,
          82,
          190,
          235
        ],
        [
          75,
          83,
          189,
          234
        ],
        [
          76,
          84,
          188,
          233
        ],
        [
          85,
          279
        ],
        [
          86,
          278
        ],
        [
          87,
          277
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          158
        ],
        [
          107,
          108,
          156,
          157
        ],
        [
          110,
          154
        ],
        [
          111,
          112,
          152,
          153
        ],
        [
          113,
          151
        ],
        [
          114,
          122,
          203,
          248
        ],
        [
          115,
          123,
          202,
          247
        ],
        [
          116,
          124,
          201,
          246
        ],
        [
          118,
          126,
          199,
          244
        ],
        [
          119,
          127,
          198,
          243
        ],
        [
          120,
          128,
          197,
          242
        ],
        [
          130,
          284
        ],
        [
          132,
          282
        ],
        [
          133,
          134,
          280,
          281
        ],
        [
          159,
          167,
          211,
          256
        ],
        [
          160,
          168,
          210,
          255
        ],
        [
          161,
          169,
          209,
          254
        ],
        [
          162,
          170,
          208,
          253
        ],
        [
          163,
          171,
          207,
          252
        ],
        [
          164,
          172,
          206,
          251
        ],
        [
          165,
          173,
          205,
          250
        ],
        [
          166,
          174,
          204,
          249
        ],
        [
          175,
          289
        ],
        [
          176,
          288
        ],
        [
          177,
          287
        ],
        [
          178,
          179,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          218,
          258,
          263
        ],
        [
          214,
          217,
          259,
          262
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          267,
          292,
          297
        ],
        [
          223,
          268,
          291,
          296
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "0",
        "20931/250000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "56921/1000000",
        "0",
        "135161/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1957/125000",
        "15833/1000000",
        "0",
        "0",
        "21831/200000",
        "0",
        "91817/1000000",
        "0",
        "973/1000000",
        "14613/200000",
        "22291/500000",
        "0",
        "44847/500000",
        "0",
        "0",
        "0",
        "0",
        "113843/1000000",
        "69969/1000000",
        "0",
        "0",
        "0",
        "0",
        "135161/1000000",
        "0",
        "0",
        "0",
        "0",
        "22689/200000",
        "0",
        "0",
        "0",
        "0",
        "64971/500000",
        "67049/1000000",
        "0",
        "0",
        "0",
        "148341/1000000",
        "0",
        "0",
        "0",
        "3881/125000",
        "23839/125000",
        "0",
        "22689/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "14197/500000",
        "22689/200000",
        "34387/500000",
        "0",
        "11267/250000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "44537/1000000",
        "0",
        "0",
        "0",
        "0",
        "42193/1000000"
      ],
      "exact_dual": "159999/25000",
      "patterns": 12753
    },
    {
      "anchor": 198,
      "orbit": [
        198,
        202,
        222,
        238,
        326,
        338,
        350,
        374,
        394,
        402,
        414,
        442,
        582,
        610,
        622,
        630,
        650,
        674,
        686,
        698,
        786,
        802,
        822,
        826,
        1094,
        1100,
        1118,
        1134,
        1162,
        1164,
        1182,
        1198,
        1478,
        1482,
        1487,
        1502,
        1734,
        1738,
        1743,
        1774,
        2118,
        2132,
        2142,
        2166,
        2322,
        2324,
        2334,
        2358,
        2502,
        2514,
        2519,
        2526,
        2886,
        2898,
        2903,
        2934,
        3084,
        3092,
        3102,
        3132,
        3270,
        3276,
        3279,
        3294,
        3398,
        3412,
        3415,
        3422,
        4035,
        4038,
        4047,
        4055,
        4166,
        4196,
        4206,
        4214,
        4642,
        4644,
        4654,
        4662,
        4806,
        4834,
        4839,
        4846,
        4934,
        4962,
        4967,
        4982,
        5132,
        5156,
        5166,
        5180,
        5318,
        5324,
        5327,
        5358,
        5702,
        5732,
        5735,
        5742,
        6083,
        6086,
        6095,
        6119,
        6164,
        6180,
        6198,
        6204,
        6470,
        6484,
        6487,
        6518,
        6726,
        6756,
        6759,
        6774,
        7107,
        7110,
        7127,
        7143,
        7621,
        7622,
        7631,
        7639,
        7877,
        7878,
        7887,
        7911,
        8005,
        8006,
        8023,
        8039,
        8330,
        8344,
        8350,
        8378,
        8466,
        8472,
        8478,
        8506,
        8650,
        8658,
        8667,
        8670,
        9098,
        9106,
        9115,
        9146,
        9228,
        9240,
        9246,
        9276,
        9418,
        9420,
        9423,
        9438,
        9610,
        9624,
        9627,
        9630,
        10179,
        10186,
        10191,
        10203,
        10260,
        10264,
        10270,
        10300,
        10578,
        10580,
        10583,
        10590,
        10642,
        10648,
        10651,
        10654,
        11203,
        11218,
        11223,
        11227,
        11340,
        11348,
        11357,
        11358,
        11404,
        11416,
        11421,
        11422,
        11540,
        11544,
        11549,
        11550,
        15372,
        15380,
        15389,
        15420,
        15557,
        15564,
        15567,
        15581,
        15685,
        15700,
        15703,
        15709,
        16323,
        16325,
        16335,
        16343,
        16522,
        16552,
        16558,
        16570,
        16930,
        16936,
        16942,
        16954,
        17098,
        17122,
        17131,
        17134,
        17290,
        17314,
        17323,
        17338,
        17420,
        17448,
        17454,
        17468,
        17610,
        17612,
        17615,
        17646,
        18058,
        18088,
        18091,
        18094,
        18371,
        18378,
        18383,
        18411,
        20516,
        20520,
        20526,
        20540,
        21090,
        21092,
        21095,
        21102,
        21154,
        21160,
        21163,
        21166,
        21443,
        21474,
        21479,
        21483,
        21580,
        21604,
        21613,
        21614,
        21644,
        21672,
        21677,
        21678,
        22052,
        22056,
        22061,
        22062,
        23564,
        23588,
        23597,
        23612,
        23749,
        23756,
        23759,
        23789,
        24133,
        24164,
        24167,
        24173,
        24515,
        24517,
        24527,
        24551,
        24600,
        24616,
        24634,
        24636,
        24970,
        24984,
        24987,
        25018,
        25226,
        25256,
        25259,
        25274,
        25539,
        25546,
        25563,
        25579,
        26057,
        26058,
        26063,
        26075,
        26313,
        26314,
        26319,
        26347,
        26505,
        26506,
        26523,
        26539,
        27660,
        27672,
        27677,
        27708,
        27849,
        27852,
        27855,
        27869,
        28041,
        28056,
        28059,
        28061,
        28611,
        28617,
        28623,
        28635,
        29708,
        29736,
        29741,
        29756,
        29897,
        29900,
        29903,
        29933,
        30345,
        30376,
        30379,
        30381,
        30659,
        30665,
        30671,
        30699,
        31813,
        31820,
        31837,
        31853,
        31881,
        31884,
        31901,
        31917,
        32197,
        32201,
        32207,
        32221,
        32453,
        32457,
        32463,
        32493
      ],
      "capacity": 34,
      "live_count": 232,
      "facet_orbits": [
        [
          8,
          97
        ],
        [
          9,
          10,
          95,
          96
        ],
        [
          11,
          94
        ],
        [
          16,
          142
        ],
        [
          17,
          18,
          140,
          141
        ],
        [
          19,
          139
        ],
        [
          20,
          138
        ],
        [
          21,
          22,
          136,
          137
        ],
        [
          23,
          135
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          34,
          185,
          230
        ],
        [
          27,
          35,
          184,
          229
        ],
        [
          28,
          36,
          183,
          228
        ],
        [
          29,
          37,
          182,
          227
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          42,
          272
        ],
        [
          53,
          105
        ],
        [
          54,
          55,
          103,
          104
        ],
        [
          56,
          102
        ],
        [
          57,
          101
        ],
        [
          58,
          59,
          99,
          100
        ],
        [
          60,
          98
        ],
        [
          61,
          150
        ],
        [
          62,
          63,
          148,
          149
        ],
        [
          65,
          146
        ],
        [
          66,
          67,
          144,
          145
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          71,
          79,
          193,
          238
        ],
        [
          73,
          81,
          191,
          236
        ],
        [
          75,
          83,
          189,
          234
        ],
        [
          85,
          279
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          158
        ],
        [
          107,
          108,
          156,
          157
        ],
        [
          110,
          154
        ],
        [
          111,
          112,
          152,
          153
        ],
        [
          113,
          151
        ],
        [
          114,
          122,
          203,
          248
        ],
        [
          115,
          123,
          202,
          247
        ],
        [
          116,
          124,
          201,
          246
        ],
        [
          118,
          126,
          199,
          244
        ],
        [
          119,
          127,
          198,
          243
        ],
        [
          120,
          128,
          197,
          242
        ],
        [
          130,
          284
        ],
        [
          132,
          282
        ],
        [
          133,
          134,
          280,
          281
        ],
        [
          159,
          167,
          211,
          256
        ],
        [
          160,
          168,
          210,
          255
        ],
        [
          161,
          169,
          209,
          254
        ],
        [
          162,
          170,
          208,
          253
        ],
        [
          163,
          171,
          207,
          252
        ],
        [
          164,
          172,
          206,
          251
        ],
        [
          165,
          173,
          205,
          250
        ],
        [
          166,
          174,
          204,
          249
        ],
        [
          175,
          289
        ],
        [
          176,
          288
        ],
        [
          177,
          287
        ],
        [
          178,
          179,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          218,
          258,
          263
        ],
        [
          214,
          217,
          259,
          262
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          267,
          292,
          297
        ],
        [
          223,
          268,
          291,
          296
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "0",
        "0",
        "7249/50000",
        "69227/1000000",
        "0",
        "114171/1000000",
        "0",
        "98767/1000000",
        "5183/50000",
        "0",
        "3579/250000",
        "0",
        "3851/250000",
        "20587/200000",
        "37151/1000000",
        "0",
        "3851/250000",
        "0",
        "0",
        "0",
        "0",
        "15993/250000",
        "97499/1000000",
        "0",
        "0",
        "0",
        "0",
        "6669/200000",
        "3851/125000",
        "0",
        "0",
        "4961/62500",
        "0",
        "19527/125000",
        "0",
        "68321/1000000",
        "75389/1000000",
        "46031/1000000",
        "0",
        "0",
        "91699/1000000",
        "0",
        "56361/500000",
        "0",
        "0",
        "7249/100000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "50561/1000000",
        "14407/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "62703/1000000",
        "0",
        "0",
        "9333/250000",
        "0",
        "361/8000",
        "0",
        "69409/1000000"
      ],
      "exact_dual": "3148221/500000",
      "patterns": 10498
    },
    {
      "anchor": 199,
      "orbit": [
        199,
        203,
        220,
        236,
        327,
        339,
        348,
        372,
        395,
        403,
        412,
        440,
        583,
        611,
        620,
        628,
        651,
        675,
        684,
        696,
        787,
        803,
        820,
        824,
        1095,
        1101,
        1114,
        1130,
        1163,
        1165,
        1174,
        1190,
        1485,
        1500,
        1510,
        1514,
        1741,
        1750,
        1754,
        1772,
        2119,
        2133,
        2138,
        2162,
        2318,
        2323,
        2325,
        2342,
        2517,
        2524,
        2534,
        2546,
        2894,
        2901,
        2906,
        2932,
        3085,
        3093,
        3098,
        3128,
        3275,
        3290,
        3302,
        3308,
        3411,
        3418,
        3430,
        3444,
        4045,
        4053,
        4067,
        4070,
        4167,
        4197,
        4202,
        4210,
        4622,
        4630,
        4643,
        4645,
        4822,
        4837,
        4844,
        4850,
        4942,
        4965,
        4970,
        4980,
        5133,
        5157,
        5162,
        5176,
        5323,
        5334,
        5340,
        5354,
        5718,
        5731,
        5738,
        5748,
        6093,
        6099,
        6102,
        6117,
        6165,
        6181,
        6194,
        6200,
        6478,
        6483,
        6492,
        6514,
        6734,
        6755,
        6764,
        6770,
        7115,
        7118,
        7125,
        7141,
        7627,
        7635,
        7653,
        7654,
        7883,
        7893,
        7894,
        7907,
        8013,
        8014,
        8019,
        8035,
        8331,
        8342,
        8345,
        8370,
        8462,
        8467,
        8473,
        8490,
        8665,
        8668,
        8682,
        8690,
        9102,
        9110,
        9113,
        9144,
        9229,
        9238,
        9241,
        9268,
        9415,
        9430,
        9450,
        9452,
        9619,
        9622,
        9642,
        9656,
        10189,
        10201,
        10211,
        10218,
        10254,
        10261,
        10265,
        10284,
        10567,
        10574,
        10610,
        10612,
        10635,
        10638,
        10674,
        10680,
        11221,
        11225,
        11235,
        11250,
        11353,
        11354,
        11372,
        11380,
        11413,
        11414,
        11436,
        11448,
        11533,
        11534,
        11572,
        11576,
        15374,
        15382,
        15385,
        15416,
        15563,
        15577,
        15589,
        15596,
        15699,
        15705,
        15717,
        15732,
        16334,
        16342,
        16355,
        16357,
        16523,
        16550,
        16553,
        16562,
        16910,
        16922,
        16931,
        16937,
        17114,
        17129,
        17132,
        17138,
        17294,
        17318,
        17321,
        17336,
        17421,
        17446,
        17449,
        17460,
        17607,
        17626,
        17628,
        17638,
        18074,
        18083,
        18086,
        18104,
        18381,
        18387,
        18394,
        18409,
        20494,
        20508,
        20517,
        20521,
        21063,
        21070,
        21106,
        21108,
        21131,
        21134,
        21170,
        21176,
        21459,
        21477,
        21481,
        21490,
        21596,
        21609,
        21610,
        21620,
        21660,
        21669,
        21670,
        21688,
        22029,
        22030,
        22068,
        22072,
        23566,
        23590,
        23593,
        23608,
        23755,
        23765,
        23772,
        23785,
        24149,
        24163,
        24169,
        24180,
        24526,
        24531,
        24533,
        24550,
        24601,
        24617,
        24626,
        24628,
        24974,
        24979,
        24988,
        25010,
        25230,
        25251,
        25260,
        25266,
        25543,
        25550,
        25561,
        25577,
        26055,
        26067,
        26089,
        26090,
        26311,
        26329,
        26330,
        26339,
        26509,
        26510,
        26515,
        26531,
        27662,
        27669,
        27674,
        27700,
        27847,
        27861,
        27881,
        27884,
        28051,
        28053,
        28073,
        28088,
        28622,
        28634,
        28643,
        28649,
        29710,
        29733,
        29738,
        29748,
        29895,
        29913,
        29916,
        29925,
        30361,
        30371,
        30373,
        30392,
        30670,
        30675,
        30681,
        30698,
        31815,
        31822,
        31833,
        31849,
        31883,
        31886,
        31893,
        31909,
        32206,
        32220,
        32229,
        32233,
        32462,
        32469,
        32473,
        32492
      ],
      "capacity": 20,
      "live_count": 260,
      "facet_orbits": [
        [
          0,
          52
        ],
        [
          1,
          2,
          50,
          51
        ],
        [
          3,
          49
        ],
        [
          4,
          48
        ],
        [
          5,
          6,
          46,
          47
        ],
        [
          7,
          45
        ],
        [
          8,
          97
        ],
        [
          9,
          10,
          95,
          96
        ],
        [
          11,
          94
        ],
        [
          12,
          93
        ],
        [
          13,
          14,
          91,
          92
        ],
        [
          15,
          90
        ],
        [
          16,
          142
        ],
        [
          17,
          18,
          140,
          141
        ],
        [
          19,
          139
        ],
        [
          20,
          138
        ],
        [
          21,
          22,
          136,
          137
        ],
        [
          23,
          135
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          34,
          185,
          230
        ],
        [
          27,
          35,
          184,
          229
        ],
        [
          28,
          36,
          183,
          228
        ],
        [
          29,
          37,
          182,
          227
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          42,
          272
        ],
        [
          43,
          44,
          270,
          271
        ],
        [
          53,
          105
        ],
        [
          54,
          55,
          103,
          104
        ],
        [
          56,
          102
        ],
        [
          57,
          101
        ],
        [
          58,
          59,
          99,
          100
        ],
        [
          60,
          98
        ],
        [
          61,
          150
        ],
        [
          62,
          63,
          148,
          149
        ],
        [
          65,
          146
        ],
        [
          66,
          67,
          144,
          145
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          71,
          79,
          193,
          238
        ],
        [
          73,
          81,
          191,
          236
        ],
        [
          75,
          83,
          189,
          234
        ],
        [
          85,
          279
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          158
        ],
        [
          107,
          108,
          156,
          157
        ],
        [
          110,
          154
        ],
        [
          111,
          112,
          152,
          153
        ],
        [
          113,
          151
        ],
        [
          114,
          122,
          203,
          248
        ],
        [
          115,
          123,
          202,
          247
        ],
        [
          116,
          124,
          201,
          246
        ],
        [
          118,
          126,
          199,
          244
        ],
        [
          119,
          127,
          198,
          243
        ],
        [
          120,
          128,
          197,
          242
        ],
        [
          130,
          284
        ],
        [
          132,
          282
        ],
        [
          133,
          134,
          280,
          281
        ],
        [
          159,
          167,
          211,
          256
        ],
        [
          160,
          168,
          210,
          255
        ],
        [
          161,
          169,
          209,
          254
        ],
        [
          162,
          170,
          208,
          253
        ],
        [
          163,
          171,
          207,
          252
        ],
        [
          164,
          172,
          206,
          251
        ],
        [
          165,
          173,
          205,
          250
        ],
        [
          166,
          174,
          204,
          249
        ],
        [
          175,
          289
        ],
        [
          176,
          288
        ],
        [
          177,
          287
        ],
        [
          178,
          179,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          218,
          258,
          263
        ],
        [
          214,
          217,
          259,
          262
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          267,
          292,
          297
        ],
        [
          223,
          268,
          291,
          296
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "8191/62500",
        "0",
        "0",
        "15053/100000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "136593/500000",
        "8191/62500",
        "0",
        "0",
        "0",
        "29401/1000000",
        "0",
        "0",
        "38799/1000000",
        "6453/200000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "113237/1000000",
        "0",
        "158633/1000000",
        "153/6250",
        "0",
        "0",
        "0",
        "31173/250000",
        "0",
        "26279/200000",
        "0",
        "0",
        "13279/1000000",
        "0",
        "0",
        "4251/200000",
        "54263/1000000",
        "0",
        "0",
        "0",
        "4251/200000",
        "0",
        "16673/1000000",
        "18837/1000000",
        "89881/1000000",
        "0",
        "0",
        "0",
        "10123/200000",
        "0",
        "37929/1000000",
        "0",
        "13131/500000",
        "109461/1000000",
        "78553/1000000",
        "6507/250000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1103/500000",
        "26601/1000000",
        "0",
        "0",
        "125159/1000000",
        "4039/50000",
        "0",
        "0",
        "0",
        "259/3125",
        "0"
      ],
      "exact_dual": "3199977/500000",
      "patterns": 11984
    },
    {
      "anchor": 204,
      "orbit": [
        204,
        207,
        340,
        343,
        408,
        411,
        612,
        615,
        680,
        683,
        816,
        819,
        1098,
        1103,
        1158,
        1167,
        1484,
        1518,
        1740,
        1758,
        2130,
        2135,
        2310,
        2327,
        2516,
        2550,
        2900,
        2910,
        3096,
        3101,
        3274,
        3310,
        3410,
        3446,
        4037,
        4071,
        4194,
        4199,
        4614,
        4647,
        4836,
        4854,
        4964,
        4974,
        5160,
        5165,
        5322,
        5342,
        5730,
        5750,
        6085,
        6103,
        6192,
        6197,
        6482,
        6494,
        6754,
        6766,
        7109,
        7119,
        7619,
        7655,
        7875,
        7895,
        8003,
        8015,
        8338,
        8347,
        8458,
        8475,
        8664,
        8698,
        9112,
        9118,
        9236,
        9245,
        9414,
        9454,
        9618,
        9658,
        10185,
        10219,
        10252,
        10269,
        10566,
        10614,
        10634,
        10682,
        11217,
        11251,
        11352,
        11388,
        11412,
        11452,
        11532,
        11580,
        15384,
        15390,
        15561,
        15597,
        15697,
        15733,
        16326,
        16359,
        16546,
        16555,
        16906,
        16939,
        17128,
        17146,
        17320,
        17326,
        17444,
        17453,
        17606,
        17630,
        18082,
        18106,
        18377,
        18395,
        20492,
        20525,
        21062,
        21110,
        21130,
        21178,
        21473,
        21491,
        21608,
        21628,
        21668,
        21692,
        22028,
        22076,
        23592,
        23598,
        23753,
        23773,
        24161,
        24181,
        24518,
        24535,
        24624,
        24633,
        24978,
        24990,
        25250,
        25262,
        25545,
        25551,
        26051,
        26091,
        26307,
        26331,
        26499,
        26511,
        27668,
        27678,
        27845,
        27885,
        28049,
        28089,
        28618,
        28651,
        29732,
        29742,
        29893,
        29917,
        30369,
        30393,
        30666,
        30683,
        31817,
        31823,
        31877,
        31887,
        32204,
        32237,
        32460,
        32477
      ],
      "capacity": 22,
      "live_count": 256,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          2,
          50,
          51
        ],
        [
          4,
          7,
          45,
          48
        ],
        [
          5,
          6,
          46,
          47
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          10,
          17,
          18,
          95,
          96,
          140,
          141
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          28,
          34,
          36,
          183,
          185,
          228,
          230
        ],
        [
          27,
          29,
          35,
          37,
          182,
          184,
          227,
          229
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          55,
          62,
          63,
          103,
          104,
          148,
          149
        ],
        [
          56,
          64,
          102,
          147
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          59,
          66,
          67,
          99,
          100,
          144,
          145
        ],
        [
          60,
          68,
          98,
          143
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          70,
          78,
          194,
          239
        ],
        [
          71,
          73,
          79,
          81,
          191,
          193,
          236,
          238
        ],
        [
          72,
          74,
          80,
          82,
          190,
          192,
          235,
          237
        ],
        [
          75,
          83,
          189,
          234
        ],
        [
          76,
          84,
          188,
          233
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          277,
          278
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          108,
          111,
          112,
          152,
          153,
          156,
          157
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          122,
          159,
          167,
          203,
          211,
          248,
          256
        ],
        [
          115,
          123,
          160,
          168,
          202,
          210,
          247,
          255
        ],
        [
          116,
          124,
          161,
          169,
          201,
          209,
          246,
          254
        ],
        [
          118,
          126,
          163,
          171,
          199,
          207,
          244,
          252
        ],
        [
          119,
          127,
          164,
          172,
          198,
          206,
          243,
          251
        ],
        [
          120,
          128,
          165,
          173,
          197,
          205,
          242,
          250
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          134,
          178,
          179,
          280,
          281,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          214,
          217,
          218,
          258,
          259,
          262,
          263
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          223,
          267,
          268,
          291,
          292,
          296,
          297
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "20833/500000",
        "0",
        "170833/1000000",
        "0",
        "0",
        "39583/1000000",
        "0",
        "18229/250000",
        "0",
        "0",
        "0",
        "944/15625",
        "0",
        "3/40",
        "3/80",
        "0",
        "10677/125000",
        "1/40",
        "0",
        "0",
        "0",
        "1/80",
        "0",
        "0",
        "0",
        "33333/500000",
        "0",
        "0",
        "0",
        "1/80",
        "39583/500000",
        "39583/1000000",
        "0",
        "0",
        "1/8",
        "8333/500000",
        "5729/250000",
        "0",
        "0",
        "0",
        "39583/500000",
        "0",
        "9/80",
        "1/20",
        "0",
        "33333/1000000",
        "0",
        "0"
      ],
      "exact_dual": "159999/25000",
      "patterns": 6291
    },
    {
      "anchor": 205,
      "orbit": [
        205,
        341,
        409,
        613,
        681,
        817,
        1099,
        1159,
        1516,
        1756,
        2131,
        2311,
        2548,
        2908,
        3097,
        3306,
        3442,
        4069,
        4195,
        4615,
        4852,
        4972,
        5161,
        5338,
        5746,
        6101,
        6193,
        6490,
        6762,
        7117,
        7651,
        7891,
        8011,
        8339,
        8459,
        8696,
        9116,
        9237,
        9446,
        9650,
        10217,
        10253,
        10598,
        10666,
        11249,
        11384,
        11444,
        11564,
        15386,
        15593,
        15729,
        16358,
        16547,
        16907,
        17144,
        17324,
        17445,
        17622,
        18098,
        18393,
        20493,
        21078,
        21146,
        21489,
        21624,
        21684,
        22044,
        23594,
        23769,
        24177,
        24534,
        24625,
        24982,
        25254,
        25549,
        26083,
        26323,
        26503,
        27670,
        27877,
        28081,
        28650,
        29734,
        29909,
        30385,
        30682,
        31819,
        31879,
        32236,
        32476
      ],
      "capacity": 12,
      "live_count": 276,
      "facet_orbits": [
        [
          0,
          1,
          2,
          3,
          49,
          50,
          51,
          52
        ],
        [
          4,
          5,
          6,
          7,
          45,
          46,
          47,
          48
        ],
        [
          8,
          16,
          69,
          77,
          97,
          142,
          195,
          240
        ],
        [
          9,
          10,
          17,
          18,
          71,
          73,
          79,
          81,
          95,
          96,
          140,
          141,
          191,
          193,
          236,
          238
        ],
        [
          11,
          19,
          75,
          83,
          94,
          139,
          189,
          234
        ],
        [
          12,
          20,
          70,
          78,
          93,
          138,
          194,
          239
        ],
        [
          13,
          14,
          21,
          22,
          72,
          74,
          80,
          82,
          91,
          92,
          136,
          137,
          190,
          192,
          235,
          237
        ],
        [
          15,
          23,
          76,
          84,
          90,
          135,
          188,
          233
        ],
        [
          24,
          32,
          53,
          61,
          105,
          150,
          187,
          232
        ],
        [
          25,
          33,
          57,
          65,
          101,
          146,
          186,
          231
        ],
        [
          26,
          28,
          34,
          36,
          54,
          55,
          62,
          63,
          103,
          104,
          148,
          149,
          183,
          185,
          228,
          230
        ],
        [
          27,
          29,
          35,
          37,
          58,
          59,
          66,
          67,
          99,
          100,
          144,
          145,
          182,
          184,
          227,
          229
        ],
        [
          30,
          38,
          56,
          64,
          102,
          147,
          181,
          226
        ],
        [
          31,
          39,
          60,
          68,
          98,
          143,
          180,
          225
        ],
        [
          40,
          85,
          274,
          279
        ],
        [
          41,
          42,
          88,
          89,
          272,
          273,
          275,
          276
        ],
        [
          43,
          44,
          86,
          87,
          270,
          271,
          277,
          278
        ],
        [
          106,
          113,
          151,
          158,
          215,
          216,
          260,
          261
        ],
        [
          107,
          108,
          111,
          112,
          152,
          153,
          156,
          157,
          213,
          214,
          217,
          218,
          258,
          259,
          262,
          263
        ],
        [
          109,
          110,
          154,
          155,
          212,
          219,
          257,
          264
        ],
        [
          114,
          118,
          122,
          126,
          159,
          163,
          167,
          171,
          199,
          203,
          207,
          211,
          244,
          248,
          252,
          256
        ],
        [
          115,
          119,
          123,
          127,
          160,
          164,
          168,
          172,
          198,
          202,
          206,
          210,
          243,
          247,
          251,
          255
        ],
        [
          116,
          120,
          124,
          128,
          161,
          165,
          169,
          173,
          197,
          201,
          205,
          209,
          242,
          246,
          250,
          254
        ],
        [
          130,
          175,
          221,
          266,
          284,
          289,
          293,
          298
        ],
        [
          132,
          177,
          224,
          269,
          282,
          287,
          290,
          295
        ],
        [
          133,
          134,
          178,
          179,
          222,
          223,
          267,
          268,
          280,
          281,
          285,
          286,
          291,
          292,
          296,
          297
        ]
      ],
      "weights": [
        "3869/250000",
        "1/40",
        "0",
        "34523/1000000",
        "0",
        "5357/500000",
        "0",
        "3869/62500",
        "5357/250000",
        "0",
        "0",
        "5357/250000",
        "22857/200000",
        "7857/200000",
        "119047/1000000",
        "0",
        "0",
        "0",
        "0",
        "147619/1000000",
        "0",
        "7619/100000",
        "0",
        "0",
        "0",
        "10119/500000"
      ],
      "exact_dual": "319997/50000",
      "patterns": 3393
    },
    {
      "anchor": 206,
      "orbit": [
        206,
        342,
        410,
        614,
        682,
        818,
        1102,
        1166,
        1486,
        1742,
        2134,
        2326,
        2518,
        2902,
        3100,
        3278,
        3414,
        4039,
        4198,
        4646,
        4838,
        4966,
        5164,
        5326,
        5734,
        6087,
        6196,
        6486,
        6758,
        7111,
        7623,
        7879,
        8007,
        8346,
        8474,
        8666,
        9114,
        9244,
        9422,
        9626,
        10187,
        10268,
        10582,
        10650,
        11219,
        11356,
        11420,
        11548,
        15388,
        15565,
        15701,
        16327,
        16554,
        16938,
        17130,
        17322,
        17452,
        17614,
        18090,
        18379,
        20524,
        21094,
        21162,
        21475,
        21612,
        21676,
        22060,
        23596,
        23757,
        24165,
        24519,
        24632,
        24986,
        25258,
        25547,
        26059,
        26315,
        26507,
        27676,
        27853,
        28057,
        28619,
        29740,
        29901,
        30377,
        30667,
        31821,
        31885,
        32205,
        32461
      ],
      "capacity": 40,
      "live_count": 220,
      "facet_orbits": [
        [
          8,
          16,
          69,
          77,
          97,
          142,
          195,
          240
        ],
        [
          9,
          10,
          17,
          18,
          71,
          73,
          79,
          81,
          95,
          96,
          140,
          141,
          191,
          193,
          236,
          238
        ],
        [
          11,
          19,
          75,
          83,
          94,
          139,
          189,
          234
        ],
        [
          24,
          32,
          53,
          61,
          105,
          150,
          187,
          232
        ],
        [
          25,
          33,
          57,
          65,
          101,
          146,
          186,
          231
        ],
        [
          26,
          28,
          34,
          36,
          54,
          55,
          62,
          63,
          103,
          104,
          148,
          149,
          183,
          185,
          228,
          230
        ],
        [
          27,
          29,
          35,
          37,
          58,
          59,
          66,
          67,
          99,
          100,
          144,
          145,
          182,
          184,
          227,
          229
        ],
        [
          30,
          38,
          56,
          64,
          102,
          147,
          181,
          226
        ],
        [
          31,
          39,
          60,
          68,
          98,
          143,
          180,
          225
        ],
        [
          40,
          85,
          274,
          279
        ],
        [
          41,
          42,
          88,
          89,
          272,
          273,
          275,
          276
        ],
        [
          106,
          113,
          151,
          158,
          215,
          216,
          260,
          261
        ],
        [
          107,
          108,
          111,
          112,
          152,
          153,
          156,
          157,
          213,
          214,
          217,
          218,
          258,
          259,
          262,
          263
        ],
        [
          109,
          110,
          154,
          155,
          212,
          219,
          257,
          264
        ],
        [
          114,
          118,
          122,
          126,
          159,
          163,
          167,
          171,
          199,
          203,
          207,
          211,
          244,
          248,
          252,
          256
        ],
        [
          115,
          119,
          123,
          127,
          160,
          164,
          168,
          172,
          198,
          202,
          206,
          210,
          243,
          247,
          251,
          255
        ],
        [
          116,
          120,
          124,
          128,
          161,
          165,
          169,
          173,
          197,
          201,
          205,
          209,
          242,
          246,
          250,
          254
        ],
        [
          130,
          175,
          221,
          266,
          284,
          289,
          293,
          298
        ],
        [
          132,
          177,
          224,
          269,
          282,
          287,
          290,
          295
        ],
        [
          133,
          134,
          178,
          179,
          222,
          223,
          267,
          268,
          280,
          281,
          285,
          286,
          291,
          292,
          296,
          297
        ]
      ],
      "weights": [
        "0",
        "0",
        "1/4",
        "0",
        "0",
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "6",
      "patterns": 2494
    },
    {
      "anchor": 208,
      "orbit": [
        208,
        224,
        247,
        251,
        328,
        352,
        367,
        379,
        388,
        416,
        431,
        439,
        584,
        592,
        607,
        635,
        644,
        656,
        671,
        695,
        772,
        776,
        799,
        815,
        1104,
        1120,
        1143,
        1149,
        1168,
        1184,
        1211,
        1213,
        1473,
        1488,
        1527,
        1531,
        1729,
        1760,
        1783,
        1787,
        2120,
        2144,
        2159,
        2173,
        2312,
        2336,
        2363,
        2365,
        2497,
        2504,
        2543,
        2555,
        2881,
        2912,
        2927,
        2939,
        3074,
        3104,
        3119,
        3127,
        3265,
        3280,
        3319,
        3325,
        3393,
        3400,
        3439,
        3453,
        4040,
        4048,
        4091,
        4094,
        4168,
        4176,
        4191,
        4221,
        4616,
        4624,
        4667,
        4669,
        4801,
        4808,
        4831,
        4859,
        4929,
        4944,
        4959,
        4987,
        5122,
        5136,
        5151,
        5175,
        5313,
        5344,
        5367,
        5373,
        5697,
        5704,
        5727,
        5757,
        6088,
        6112,
        6139,
        6142,
        6146,
        6152,
        6175,
        6191,
        6465,
        6496,
        6511,
        6525,
        6721,
        6736,
        6751,
        6781,
        7120,
        7136,
        7163,
        7166,
        7624,
        7632,
        7677,
        7678,
        7880,
        7904,
        7933,
        7934,
        8016,
        8032,
        8061,
        8062,
        8324,
        8352,
        8367,
        8381,
        8452,
        8480,
        8503,
        8509,
        8641,
        8644,
        8687,
        8695,
        9089,
        9120,
        9135,
        9143,
        9218,
        9248,
        9263,
        9275,
        9409,
        9424,
        9467,
        9469,
        9601,
        9604,
        9647,
        9661,
        10180,
        10192,
        10231,
        10238,
        10242,
        10272,
        10295,
        10299,
        10561,
        10568,
        10619,
        10621,
        10625,
        10628,
        10679,
        10685,
        11204,
        11208,
        11247,
        11262,
        11329,
        11330,
        11375,
        11383,
        11393,
        11394,
        11439,
        11451,
        11521,
        11522,
        11575,
        11579,
        15361,
        15392,
        15407,
        15415,
        15554,
        15568,
        15607,
        15614,
        15682,
        15688,
        15727,
        15742,
        16328,
        16336,
        16379,
        16381,
        16516,
        16528,
        16543,
        16573,
        16900,
        16912,
        16951,
        16957,
        17089,
        17092,
        17119,
        17143,
        17281,
        17296,
        17311,
        17335,
        17410,
        17424,
        17439,
        17467,
        17601,
        17632,
        17659,
        17661,
        18049,
        18052,
        18079,
        18109,
        18372,
        18400,
        18423,
        18430,
        20482,
        20496,
        20535,
        20539,
        21057,
        21064,
        21115,
        21117,
        21121,
        21124,
        21175,
        21181,
        21444,
        21448,
        21471,
        21502,
        21569,
        21570,
        21599,
        21623,
        21633,
        21634,
        21663,
        21691,
        22017,
        22018,
        22071,
        22075,
        23553,
        23568,
        23583,
        23607,
        23746,
        23776,
        23799,
        23806,
        24130,
        24136,
        24159,
        24190,
        24520,
        24544,
        24571,
        24573,
        24578,
        24580,
        24607,
        24623,
        24961,
        24992,
        25007,
        25021,
        25217,
        25232,
        25247,
        25277,
        25552,
        25568,
        25591,
        25598,
        26052,
        26064,
        26109,
        26110,
        26308,
        26336,
        26365,
        26366,
        26512,
        26528,
        26557,
        26558,
        27649,
        27680,
        27695,
        27707,
        27842,
        27856,
        27899,
        27902,
        28034,
        28036,
        28079,
        28094,
        28612,
        28624,
        28663,
        28669,
        29697,
        29712,
        29727,
        29755,
        29890,
        29920,
        29947,
        29950,
        30338,
        30340,
        30367,
        30398,
        30660,
        30688,
        30711,
        30717,
        31824,
        31840,
        31863,
        31870,
        31888,
        31904,
        31931,
        31934,
        32194,
        32208,
        32247,
        32251,
        32450,
        32480,
        32503,
        32507
      ],
      "capacity": 6,
      "live_count": 288,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          50
        ],
        [
          4,
          7,
          45,
          48
        ],
        [
          5,
          47
        ],
        [
          6,
          46
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          17,
          96,
          141
        ],
        [
          10,
          18,
          95,
          140
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          21,
          92,
          137
        ],
        [
          14,
          22,
          91,
          136
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          28,
          183,
          185
        ],
        [
          27,
          29,
          182,
          184
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          36,
          228,
          230
        ],
        [
          35,
          37,
          227,
          229
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          62,
          104,
          149
        ],
        [
          55,
          63,
          103,
          148
        ],
        [
          56,
          64,
          102,
          147
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          66,
          100,
          145
        ],
        [
          59,
          67,
          99,
          144
        ],
        [
          60,
          68,
          98,
          143
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          73,
          191,
          193
        ],
        [
          72,
          74,
          190,
          192
        ],
        [
          75,
          189
        ],
        [
          76,
          188
        ],
        [
          77,
          240
        ],
        [
          78,
          239
        ],
        [
          79,
          81,
          236,
          238
        ],
        [
          80,
          82,
          235,
          237
        ],
        [
          83,
          234
        ],
        [
          84,
          233
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          277,
          278
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          112,
          152,
          157
        ],
        [
          108,
          111,
          153,
          156
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          159,
          203,
          211
        ],
        [
          115,
          160,
          202,
          210
        ],
        [
          116,
          161,
          201,
          209
        ],
        [
          117,
          162,
          200,
          208
        ],
        [
          118,
          163,
          199,
          207
        ],
        [
          119,
          164,
          198,
          206
        ],
        [
          120,
          165,
          197,
          205
        ],
        [
          121,
          166,
          196,
          204
        ],
        [
          122,
          167,
          248,
          256
        ],
        [
          123,
          168,
          247,
          255
        ],
        [
          124,
          169,
          246,
          254
        ],
        [
          125,
          170,
          245,
          253
        ],
        [
          126,
          171,
          244,
          252
        ],
        [
          127,
          172,
          243,
          251
        ],
        [
          128,
          173,
          242,
          250
        ],
        [
          129,
          174,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          178,
          281,
          286
        ],
        [
          134,
          179,
          280,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          214,
          262,
          263
        ],
        [
          215,
          261
        ],
        [
          216,
          260
        ],
        [
          217,
          218,
          258,
          259
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          223,
          291,
          292
        ],
        [
          224,
          290
        ],
        [
          266,
          298
        ],
        [
          267,
          268,
          296,
          297
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "13557/500000",
        "0",
        "19637/200000",
        "0",
        "0",
        "85973/1000000",
        "0",
        "44309/500000",
        "31651/1000000",
        "0",
        "107/1000000",
        "4141/125000",
        "0",
        "0",
        "0",
        "6367/1000000",
        "2921/25000",
        "0",
        "25629/200000",
        "48323/1000000",
        "0",
        "0",
        "119/3125",
        "0",
        "0",
        "0",
        "13811/1000000",
        "0",
        "33497/500000",
        "0",
        "60289/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "14011/1000000",
        "0",
        "0",
        "94463/1000000",
        "0",
        "9923/200000",
        "0",
        "0",
        "0",
        "93371/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "15509/200000",
        "0",
        "0",
        "12473/250000",
        "42063/1000000",
        "13039/200000",
        "187/20000",
        "0",
        "0",
        "3693/125000",
        "0",
        "51807/500000",
        "0",
        "0",
        "0",
        "4533/250000",
        "2107/100000",
        "9747/250000",
        "13903/1000000",
        "0",
        "86111/1000000",
        "243/20000",
        "0",
        "0",
        "0",
        "0",
        "9231/100000",
        "3737/500000",
        "0",
        "29117/200000",
        "0",
        "0",
        "0",
        "14011/250000",
        "0",
        "369/200000"
      ],
      "exact_dual": "3199969/500000",
      "patterns": 12780
    },
    {
      "anchor": 209,
      "orbit": [
        209,
        225,
        245,
        249,
        329,
        353,
        365,
        377,
        389,
        417,
        429,
        437,
        585,
        593,
        605,
        633,
        645,
        657,
        669,
        693,
        773,
        777,
        797,
        813,
        1105,
        1121,
        1139,
        1145,
        1169,
        1185,
        1203,
        1205,
        1505,
        1520,
        1525,
        1529,
        1745,
        1776,
        1781,
        1785,
        2121,
        2145,
        2155,
        2169,
        2313,
        2337,
        2347,
        2349,
        2529,
        2536,
        2541,
        2553,
        2889,
        2920,
        2925,
        2937,
        3075,
        3105,
        3115,
        3123,
        3297,
        3312,
        3315,
        3321,
        3425,
        3432,
        3435,
        3449,
        4072,
        4080,
        4089,
        4092,
        4169,
        4177,
        4187,
        4217,
        4617,
        4625,
        4635,
        4637,
        4817,
        4824,
        4829,
        4857,
        4937,
        4952,
        4957,
        4985,
        5123,
        5137,
        5147,
        5171,
        5329,
        5360,
        5363,
        5369,
        5713,
        5720,
        5723,
        5753,
        6104,
        6128,
        6137,
        6140,
        6147,
        6153,
        6171,
        6187,
        6473,
        6504,
        6507,
        6521,
        6729,
        6744,
        6747,
        6777,
        7128,
        7144,
        7161,
        7164,
        7656,
        7664,
        7673,
        7674,
        7896,
        7920,
        7929,
        7930,
        8024,
        8040,
        8057,
        8058,
        8325,
        8353,
        8359,
        8373,
        8453,
        8481,
        8487,
        8493,
        8673,
        8676,
        8685,
        8693,
        9093,
        9124,
        9133,
        9141,
        9219,
        9249,
        9255,
        9267,
        9441,
        9456,
        9459,
        9461,
        9633,
        9636,
        9639,
        9653,
        10212,
        10224,
        10229,
        10236,
        10243,
        10273,
        10279,
        10283,
        10593,
        10600,
        10603,
        10605,
        10657,
        10660,
        10663,
        10669,
        11236,
        11240,
        11245,
        11260,
        11361,
        11362,
        11371,
        11379,
        11425,
        11426,
        11431,
        11443,
        11553,
        11554,
        11559,
        11563,
        15363,
        15394,
        15403,
        15411,
        15586,
        15600,
        15603,
        15610,
        15714,
        15720,
        15723,
        15738,
        16360,
        16368,
        16378,
        16380,
        16517,
        16529,
        16535,
        16565,
        16901,
        16913,
        16919,
        16925,
        17105,
        17108,
        17117,
        17141,
        17285,
        17300,
        17309,
        17333,
        17411,
        17425,
        17431,
        17459,
        17617,
        17648,
        17651,
        17653,
        18065,
        18068,
        18071,
        18101,
        18388,
        18416,
        18421,
        18428,
        20483,
        20497,
        20503,
        20507,
        21073,
        21080,
        21083,
        21085,
        21137,
        21140,
        21143,
        21149,
        21460,
        21464,
        21469,
        21500,
        21585,
        21586,
        21595,
        21619,
        21649,
        21650,
        21655,
        21683,
        22033,
        22034,
        22039,
        22043,
        23555,
        23570,
        23579,
        23603,
        23762,
        23792,
        23795,
        23802,
        24146,
        24152,
        24155,
        24186,
        24536,
        24560,
        24570,
        24572,
        24579,
        24581,
        24599,
        24615,
        24965,
        24996,
        24999,
        25013,
        25221,
        25236,
        25239,
        25269,
        25556,
        25572,
        25589,
        25596,
        26084,
        26096,
        26101,
        26102,
        26324,
        26352,
        26357,
        26358,
        26516,
        26532,
        26549,
        26550,
        27651,
        27682,
        27687,
        27699,
        27874,
        27888,
        27891,
        27894,
        28066,
        28068,
        28071,
        28086,
        28644,
        28656,
        28662,
        28668,
        29699,
        29714,
        29719,
        29747,
        29906,
        29936,
        29939,
        29942,
        30354,
        30356,
        30359,
        30390,
        30676,
        30704,
        30710,
        30716,
        31826,
        31842,
        31859,
        31866,
        31890,
        31906,
        31923,
        31926,
        32226,
        32240,
        32246,
        32250,
        32466,
        32496,
        32502,
        32506
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 210,
      "orbit": [
        210,
        226,
        246,
        250,
        330,
        354,
        366,
        378,
        390,
        418,
        430,
        438,
        586,
        594,
        606,
        634,
        646,
        658,
        670,
        694,
        774,
        778,
        798,
        814,
        1108,
        1124,
        1142,
        1148,
        1176,
        1192,
        1210,
        1212,
        1475,
        1490,
        1495,
        1499,
        1731,
        1762,
        1767,
        1771,
        2124,
        2148,
        2158,
        2172,
        2328,
        2352,
        2362,
        2364,
        2499,
        2506,
        2511,
        2523,
        2883,
        2914,
        2919,
        2931,
        3078,
        3108,
        3118,
        3126,
        3269,
        3284,
        3287,
        3293,
        3397,
        3404,
        3407,
        3421,
        4042,
        4050,
        4059,
        4062,
        4172,
        4180,
        4190,
        4220,
        4648,
        4656,
        4666,
        4668,
        4803,
        4810,
        4815,
        4843,
        4931,
        4946,
        4951,
        4979,
        5126,
        5140,
        5150,
        5174,
        5317,
        5348,
        5351,
        5357,
        5701,
        5708,
        5711,
        5741,
        6090,
        6114,
        6123,
        6126,
        6150,
        6156,
        6174,
        6190,
        6469,
        6500,
        6503,
        6517,
        6725,
        6740,
        6743,
        6773,
        7122,
        7138,
        7155,
        7158,
        7628,
        7636,
        7645,
        7646,
        7884,
        7908,
        7917,
        7918,
        8020,
        8036,
        8053,
        8054,
        8332,
        8360,
        8366,
        8380,
        8468,
        8496,
        8502,
        8508,
        8643,
        8646,
        8655,
        8663,
        9091,
        9122,
        9131,
        9139,
        9226,
        9256,
        9262,
        9274,
        9417,
        9432,
        9435,
        9437,
        9609,
        9612,
        9615,
        9629,
        10182,
        10194,
        10199,
        10206,
        10258,
        10288,
        10294,
        10298,
        10577,
        10584,
        10587,
        10589,
        10641,
        10644,
        10647,
        10653,
        11206,
        11210,
        11215,
        11230,
        11333,
        11334,
        11343,
        11351,
        11401,
        11402,
        11407,
        11419,
        11537,
        11538,
        11543,
        11547,
        15365,
        15396,
        15405,
        15413,
        15558,
        15572,
        15575,
        15582,
        15686,
        15692,
        15695,
        15710,
        16329,
        16337,
        16347,
        16349,
        16524,
        16536,
        16542,
        16572,
        16932,
        16944,
        16950,
        16956,
        17091,
        17094,
        17103,
        17127,
        17283,
        17298,
        17307,
        17331,
        17418,
        17432,
        17438,
        17466,
        17609,
        17640,
        17643,
        17645,
        18057,
        18060,
        18063,
        18093,
        18374,
        18402,
        18407,
        18414,
        20514,
        20528,
        20534,
        20538,
        21089,
        21096,
        21099,
        21101,
        21153,
        21156,
        21159,
        21165,
        21446,
        21450,
        21455,
        21486,
        21573,
        21574,
        21583,
        21607,
        21641,
        21642,
        21647,
        21675,
        22049,
        22050,
        22055,
        22059,
        23557,
        23572,
        23581,
        23605,
        23750,
        23780,
        23783,
        23790,
        24134,
        24140,
        24143,
        24174,
        24521,
        24545,
        24555,
        24557,
        24586,
        24588,
        24606,
        24622,
        24969,
        25000,
        25003,
        25017,
        25225,
        25240,
        25243,
        25273,
        25554,
        25570,
        25587,
        25594,
        26060,
        26072,
        26077,
        26078,
        26316,
        26344,
        26349,
        26350,
        26520,
        26536,
        26553,
        26554,
        27657,
        27688,
        27693,
        27705,
        27850,
        27864,
        27867,
        27870,
        28042,
        28044,
        28047,
        28062,
        28613,
        28625,
        28631,
        28637,
        29705,
        29720,
        29725,
        29753,
        29898,
        29928,
        29931,
        29934,
        30346,
        30348,
        30351,
        30382,
        30661,
        30689,
        30695,
        30701,
        31828,
        31844,
        31861,
        31868,
        31896,
        31912,
        31929,
        31932,
        32195,
        32209,
        32215,
        32219,
        32451,
        32481,
        32487,
        32491
      ],
      "capacity": 24,
      "live_count": 252,
      "facet_orbits": [
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          17,
          96,
          141
        ],
        [
          10,
          18,
          95,
          140
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          21,
          92,
          137
        ],
        [
          14,
          22,
          91,
          136
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          28,
          183,
          185
        ],
        [
          27,
          29,
          182,
          184
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          36,
          228,
          230
        ],
        [
          35,
          37,
          227,
          229
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          62,
          104,
          149
        ],
        [
          55,
          63,
          103,
          148
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          66,
          100,
          145
        ],
        [
          59,
          67,
          99,
          144
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          73,
          191,
          193
        ],
        [
          72,
          74,
          190,
          192
        ],
        [
          75,
          189
        ],
        [
          76,
          188
        ],
        [
          77,
          240
        ],
        [
          79,
          81,
          236,
          238
        ],
        [
          83,
          234
        ],
        [
          85,
          279
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          112,
          152,
          157
        ],
        [
          108,
          111,
          153,
          156
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          159,
          203,
          211
        ],
        [
          115,
          160,
          202,
          210
        ],
        [
          116,
          161,
          201,
          209
        ],
        [
          117,
          162,
          200,
          208
        ],
        [
          118,
          163,
          199,
          207
        ],
        [
          119,
          164,
          198,
          206
        ],
        [
          120,
          165,
          197,
          205
        ],
        [
          121,
          166,
          196,
          204
        ],
        [
          122,
          167,
          248,
          256
        ],
        [
          123,
          168,
          247,
          255
        ],
        [
          124,
          169,
          246,
          254
        ],
        [
          125,
          170,
          245,
          253
        ],
        [
          126,
          171,
          244,
          252
        ],
        [
          127,
          172,
          243,
          251
        ],
        [
          128,
          173,
          242,
          250
        ],
        [
          129,
          174,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          178,
          281,
          286
        ],
        [
          134,
          179,
          280,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          214,
          262,
          263
        ],
        [
          215,
          261
        ],
        [
          216,
          260
        ],
        [
          217,
          218,
          258,
          259
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          223,
          291,
          292
        ],
        [
          224,
          290
        ],
        [
          266,
          298
        ],
        [
          267,
          268,
          296,
          297
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "0",
        "0",
        "75607/1000000",
        "1387/20000",
        "23941/250000",
        "703/25000",
        "8537/125000",
        "0",
        "0",
        "150603/1000000",
        "0",
        "0",
        "0",
        "36503/500000",
        "0",
        "8399/250000",
        "0",
        "34917/1000000",
        "0",
        "0",
        "0",
        "3779/40000",
        "0",
        "0",
        "2717/200000",
        "8707/125000",
        "0",
        "0",
        "919/125000",
        "95329/1000000",
        "5359/250000",
        "109067/1000000",
        "0",
        "0",
        "643/4000",
        "0",
        "73973/500000",
        "0",
        "0",
        "47/40000",
        "22789/500000",
        "30399/1000000",
        "0",
        "0",
        "1961/40000",
        "41927/500000",
        "0",
        "0",
        "0",
        "0",
        "58463/1000000",
        "0",
        "6439/200000",
        "23/6250",
        "33193/1000000",
        "3659/62500",
        "0",
        "8/3125",
        "0",
        "9317/1000000",
        "0",
        "0",
        "0",
        "649/15625",
        "0",
        "109067/1000000",
        "0",
        "0",
        "0",
        "0",
        "24291/500000",
        "0",
        "11889/200000",
        "38403/1000000",
        "0"
      ],
      "exact_dual": "3199969/500000",
      "patterns": 11589
    },
    {
      "anchor": 211,
      "orbit": [
        211,
        227,
        244,
        248,
        331,
        355,
        364,
        376,
        391,
        419,
        428,
        436,
        587,
        595,
        604,
        632,
        647,
        659,
        668,
        692,
        775,
        779,
        796,
        812,
        1109,
        1125,
        1138,
        1144,
        1177,
        1193,
        1202,
        1204,
        1493,
        1497,
        1507,
        1522,
        1747,
        1765,
        1769,
        1778,
        2125,
        2149,
        2154,
        2168,
        2329,
        2346,
        2348,
        2353,
        2509,
        2521,
        2531,
        2538,
        2891,
        2917,
        2922,
        2929,
        3079,
        3109,
        3114,
        3122,
        3283,
        3289,
        3301,
        3316,
        3403,
        3417,
        3429,
        3436,
        4057,
        4060,
        4074,
        4082,
        4173,
        4181,
        4186,
        4216,
        4634,
        4636,
        4649,
        4657,
        4813,
        4819,
        4826,
        4841,
        4939,
        4949,
        4954,
        4977,
        5127,
        5141,
        5146,
        5170,
        5333,
        5347,
        5353,
        5364,
        5707,
        5717,
        5724,
        5737,
        6106,
        6121,
        6124,
        6130,
        6151,
        6157,
        6170,
        6186,
        6477,
        6499,
        6508,
        6513,
        6733,
        6739,
        6748,
        6769,
        7130,
        7146,
        7153,
        7156,
        7641,
        7642,
        7660,
        7668,
        7900,
        7913,
        7914,
        7924,
        8028,
        8044,
        8049,
        8050,
        8333,
        8358,
        8361,
        8372,
        8469,
        8486,
        8492,
        8497,
        8653,
        8661,
        8675,
        8678,
        9095,
        9126,
        9129,
        9137,
        9227,
        9254,
        9257,
        9266,
        9427,
        9429,
        9449,
        9464,
        9607,
        9621,
        9641,
        9644,
        10197,
        10204,
        10214,
        10226,
        10259,
        10278,
        10282,
        10289,
        10571,
        10573,
        10609,
        10616,
        10631,
        10637,
        10673,
        10676,
        11213,
        11228,
        11238,
        11242,
        11339,
        11347,
        11365,
        11366,
        11399,
        11411,
        11433,
        11434,
        11527,
        11531,
        11569,
        11570,
        15367,
        15398,
        15401,
        15409,
        15571,
        15578,
        15590,
        15604,
        15691,
        15706,
        15718,
        15724,
        16346,
        16348,
        16361,
        16369,
        16525,
        16534,
        16537,
        16564,
        16918,
        16924,
        16933,
        16945,
        17101,
        17107,
        17110,
        17125,
        17287,
        17302,
        17305,
        17329,
        17419,
        17430,
        17433,
        17458,
        17625,
        17635,
        17637,
        17656,
        18055,
        18073,
        18076,
        18085,
        18390,
        18405,
        18412,
        18418,
        20502,
        20506,
        20515,
        20529,
        21067,
        21069,
        21105,
        21112,
        21127,
        21133,
        21169,
        21172,
        21453,
        21462,
        21466,
        21484,
        21579,
        21589,
        21590,
        21603,
        21639,
        21657,
        21658,
        21667,
        22023,
        22027,
        22065,
        22066,
        23559,
        23574,
        23577,
        23601,
        23766,
        23779,
        23786,
        23796,
        24139,
        24150,
        24156,
        24170,
        24537,
        24554,
        24556,
        24561,
        24587,
        24589,
        24598,
        24614,
        24973,
        24995,
        25004,
        25009,
        25229,
        25235,
        25244,
        25265,
        25558,
        25574,
        25585,
        25592,
        26069,
        26070,
        26092,
        26104,
        26332,
        26341,
        26342,
        26360,
        26524,
        26540,
        26545,
        26546,
        27659,
        27685,
        27690,
        27697,
        27859,
        27862,
        27882,
        27896,
        28039,
        28054,
        28074,
        28076,
        28630,
        28636,
        28645,
        28657,
        29707,
        29717,
        29722,
        29745,
        29914,
        29923,
        29926,
        29944,
        30343,
        30362,
        30364,
        30374,
        30677,
        30694,
        30700,
        30705,
        31830,
        31846,
        31857,
        31864,
        31898,
        31914,
        31921,
        31924,
        32214,
        32218,
        32227,
        32241,
        32467,
        32486,
        32490,
        32497
      ],
      "capacity": 12,
      "live_count": 276,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          50
        ],
        [
          4,
          7,
          45,
          48
        ],
        [
          5,
          47
        ],
        [
          6,
          46
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          17,
          96,
          141
        ],
        [
          10,
          18,
          95,
          140
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          21,
          92,
          137
        ],
        [
          14,
          22,
          91,
          136
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          28,
          183,
          185
        ],
        [
          27,
          29,
          182,
          184
        ],
        [
          30,
          181
        ],
        [
          31,
          180
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          36,
          228,
          230
        ],
        [
          35,
          37,
          227,
          229
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          43,
          271
        ],
        [
          44,
          270
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          62,
          104,
          149
        ],
        [
          55,
          63,
          103,
          148
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          66,
          100,
          145
        ],
        [
          59,
          67,
          99,
          144
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          73,
          191,
          193
        ],
        [
          72,
          74,
          190,
          192
        ],
        [
          75,
          189
        ],
        [
          76,
          188
        ],
        [
          77,
          240
        ],
        [
          79,
          81,
          236,
          238
        ],
        [
          83,
          234
        ],
        [
          85,
          279
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          112,
          152,
          157
        ],
        [
          108,
          111,
          153,
          156
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          159,
          203,
          211
        ],
        [
          115,
          160,
          202,
          210
        ],
        [
          116,
          161,
          201,
          209
        ],
        [
          117,
          162,
          200,
          208
        ],
        [
          118,
          163,
          199,
          207
        ],
        [
          119,
          164,
          198,
          206
        ],
        [
          120,
          165,
          197,
          205
        ],
        [
          121,
          166,
          196,
          204
        ],
        [
          122,
          167,
          248,
          256
        ],
        [
          123,
          168,
          247,
          255
        ],
        [
          124,
          169,
          246,
          254
        ],
        [
          125,
          170,
          245,
          253
        ],
        [
          126,
          171,
          244,
          252
        ],
        [
          127,
          172,
          243,
          251
        ],
        [
          128,
          173,
          242,
          250
        ],
        [
          129,
          174,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          178,
          281,
          286
        ],
        [
          134,
          179,
          280,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          214,
          262,
          263
        ],
        [
          215,
          261
        ],
        [
          216,
          260
        ],
        [
          217,
          218,
          258,
          259
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          223,
          291,
          292
        ],
        [
          224,
          290
        ],
        [
          266,
          298
        ],
        [
          267,
          268,
          296,
          297
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "0",
        "2411/20000",
        "6479/62500",
        "0",
        "0",
        "0",
        "10691/100000",
        "27839/500000",
        "0",
        "0",
        "0",
        "8289/1000000",
        "20603/250000",
        "0",
        "0",
        "19069/500000",
        "141919/1000000",
        "39077/1000000",
        "4109/40000",
        "0",
        "0",
        "0",
        "0",
        "38043/1000000",
        "0",
        "0",
        "0",
        "4283/500000",
        "0",
        "0",
        "68699/1000000",
        "0",
        "0",
        "1698/15625",
        "59729/500000",
        "0",
        "0",
        "22577/250000",
        "3539/125000",
        "22577/250000",
        "0",
        "39077/500000",
        "0",
        "106037/1000000",
        "0",
        "0",
        "120419/1000000",
        "22577/250000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3569/125000",
        "15439/250000",
        "0",
        "0",
        "0",
        "18603/1000000",
        "0",
        "0",
        "31111/250000",
        "0",
        "4891/125000",
        "0",
        "66203/1000000",
        "0",
        "0",
        "0",
        "86557/500000",
        "0",
        "7189/250000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "15439/125000",
        "0",
        "0"
      ],
      "exact_dual": "159999/25000",
      "patterns": 12531
    },
    {
      "anchor": 212,
      "orbit": [
        212,
        215,
        216,
        219,
        228,
        231,
        232,
        235,
        332,
        335,
        344,
        347,
        356,
        359,
        368,
        371,
        396,
        399,
        404,
        407,
        424,
        427,
        432,
        435,
        588,
        591,
        596,
        599,
        616,
        619,
        624,
        627,
        652,
        655,
        664,
        667,
        676,
        679,
        688,
        691,
        788,
        791,
        792,
        795,
        804,
        807,
        808,
        811,
        1106,
        1111,
        1112,
        1117,
        1122,
        1127,
        1128,
        1133,
        1170,
        1172,
        1179,
        1181,
        1186,
        1188,
        1195,
        1197,
        1477,
        1481,
        1492,
        1496,
        1511,
        1515,
        1526,
        1530,
        1733,
        1737,
        1751,
        1755,
        1764,
        1768,
        1782,
        1786,
        2122,
        2127,
        2136,
        2141,
        2146,
        2151,
        2160,
        2165,
        2314,
        2316,
        2331,
        2333,
        2338,
        2340,
        2355,
        2357,
        2501,
        2508,
        2513,
        2520,
        2535,
        2542,
        2547,
        2554,
        2885,
        2895,
        2897,
        2907,
        2916,
        2926,
        2928,
        2938,
        3082,
        3087,
        3090,
        3095,
        3112,
        3117,
        3120,
        3125,
        3267,
        3273,
        3282,
        3288,
        3303,
        3309,
        3318,
        3324,
        3395,
        3402,
        3409,
        3416,
        3431,
        3438,
        3445,
        3452,
        4041,
        4044,
        4049,
        4052,
        4075,
        4078,
        4083,
        4086,
        4170,
        4175,
        4178,
        4183,
        4200,
        4205,
        4208,
        4213,
        4618,
        4620,
        4626,
        4628,
        4651,
        4653,
        4659,
        4661,
        4805,
        4812,
        4823,
        4830,
        4833,
        4840,
        4851,
        4858,
        4933,
        4943,
        4948,
        4958,
        4961,
        4971,
        4976,
        4986,
        5130,
        5135,
        5144,
        5149,
        5154,
        5159,
        5168,
        5173,
        5315,
        5321,
        5335,
        5341,
        5346,
        5352,
        5366,
        5372,
        5699,
        5706,
        5719,
        5726,
        5729,
        5736,
        5749,
        5756,
        6089,
        6092,
        6107,
        6110,
        6113,
        6116,
        6131,
        6134,
        6162,
        6167,
        6168,
        6173,
        6178,
        6183,
        6184,
        6189,
        6467,
        6479,
        6481,
        6493,
        6498,
        6510,
        6512,
        6524,
        6723,
        6735,
        6738,
        6750,
        6753,
        6765,
        6768,
        6780,
        7121,
        7124,
        7131,
        7134,
        7137,
        7140,
        7147,
        7150,
        7625,
        7626,
        7633,
        7634,
        7661,
        7662,
        7669,
        7670,
        7881,
        7882,
        7901,
        7902,
        7905,
        7906,
        7925,
        7926,
        8017,
        8018,
        8029,
        8030,
        8033,
        8034,
        8045,
        8046,
        8326,
        8335,
        8340,
        8349,
        8354,
        8363,
        8368,
        8377,
        8454,
        8460,
        8471,
        8477,
        8482,
        8488,
        8499,
        8505,
        8649,
        8652,
        8657,
        8660,
        8683,
        8686,
        8691,
        8694,
        9097,
        9103,
        9105,
        9111,
        9128,
        9134,
        9136,
        9142,
        9222,
        9231,
        9234,
        9243,
        9252,
        9261,
        9264,
        9273,
        9411,
        9413,
        9426,
        9428,
        9451,
        9453,
        9466,
        9468,
        9603,
        9606,
        9617,
        9620,
        9643,
        9646,
        9657,
        9660,
        10181,
        10188,
        10193,
        10200,
        10215,
        10222,
        10227,
        10234,
        10246,
        10250,
        10263,
        10267,
        10276,
        10280,
        10293,
        10297,
        10563,
        10565,
        10570,
        10572,
        10611,
        10613,
        10618,
        10620,
        10627,
        10630,
        10633,
        10636,
        10675,
        10678,
        10681,
        10684,
        11205,
        11209,
        11220,
        11224,
        11239,
        11243,
        11254,
        11258,
        11337,
        11338,
        11345,
        11346,
        11373,
        11374,
        11381,
        11382,
        11397,
        11398,
        11409,
        11410,
        11437,
        11438,
        11449,
        11450,
        11525,
        11526,
        11529,
        11530,
        11573,
        11574,
        11577,
        11578,
        15369,
        15375,
        15377,
        15383,
        15400,
        15406,
        15408,
        15414,
        15555,
        15562,
        15569,
        15576,
        15591,
        15598,
        15605,
        15612,
        15683,
        15689,
        15698,
        15704,
        15719,
        15725,
        15734,
        15740,
        16330,
        16332,
        16338,
        16340,
        16363,
        16365,
        16371,
        16373,
        16518,
        16527,
        16530,
        16539,
        16548,
        16557,
        16560,
        16569,
        16902,
        16908,
        16914,
        16920,
        16935,
        16941,
        16947,
        16953,
        17097,
        17100,
        17115,
        17118,
        17121,
        17124,
        17139,
        17142,
        17289,
        17295,
        17304,
        17310,
        17313,
        17319,
        17328,
        17334,
        17414,
        17423,
        17428,
        17437,
        17442,
        17451,
        17456,
        17465,
        17603,
        17605,
        17627,
        17629,
        17634,
        17636,
        17658,
        17660,
        18051,
        18054,
        18075,
        18078,
        18081,
        18084,
        18105,
        18108,
        18373,
        18380,
        18391,
        18398,
        18401,
        18408,
        18419,
        18426,
        20486,
        20490,
        20500,
        20504,
        20519,
        20523,
        20533,
        20537,
        21059,
        21061,
        21066,
        21068,
        21107,
        21109,
        21114,
        21116,
        21123,
        21126,
        21129,
        21132,
        21171,
        21174,
        21177,
        21180,
        21445,
        21449,
        21463,
        21467,
        21476,
        21480,
        21494,
        21498,
        21577,
        21578,
        21597,
        21598,
        21601,
        21602,
        21621,
        21622,
        21637,
        21638,
        21661,
        21662,
        21665,
        21666,
        21689,
        21690,
        22021,
        22022,
        22025,
        22026,
        22069,
        22070,
        22073,
        22074,
        23561,
        23567,
        23576,
        23582,
        23585,
        23591,
        23600,
        23606,
        23747,
        23754,
        23767,
        23774,
        23777,
        23784,
        23797,
        23804,
        24131,
        24137,
        24151,
        24157,
        24162,
        24168,
        24182,
        24188,
        24522,
        24524,
        24539,
        24541,
        24546,
        24548,
        24563,
        24565,
        24594,
        24596,
        24603,
        24605,
        24610,
        24612,
        24619,
        24621,
        24963,
        24975,
        24977,
        24989,
        24994,
        25006,
        25008,
        25020,
        25219,
        25231,
        25234,
        25246,
        25249,
        25261,
        25264,
        25276,
        25553,
        25559,
        25560,
        25566,
        25569,
        25575,
        25576,
        25582,
        26053,
        26054,
        26065,
        26066,
        26093,
        26094,
        26105,
        26106,
        26309,
        26310,
        26333,
        26334,
        26337,
        26338,
        26361,
        26362,
        26513,
        26514,
        26525,
        26526,
        26529,
        26530,
        26541,
        26542,
        27653,
        27663,
        27665,
        27675,
        27684,
        27694,
        27696,
        27706,
        27843,
        27846,
        27857,
        27860,
        27883,
        27886,
        27897,
        27900,
        28035,
        28037,
        28050,
        28052,
        28075,
        28077,
        28090,
        28092,
        28614,
        28620,
        28626,
        28632,
        28647,
        28653,
        28659,
        28665,
        29701,
        29711,
        29716,
        29726,
        29729,
        29739,
        29744,
        29754,
        29891,
        29894,
        29915,
        29918,
        29921,
        29924,
        29945,
        29948,
        30339,
        30341,
        30363,
        30365,
        30370,
        30372,
        30394,
        30396,
        30662,
        30668,
        30679,
        30685,
        30690,
        30696,
        30707,
        30713,
        31825,
        31831,
        31832,
        31838,
        31841,
        31847,
        31848,
        31854,
        31889,
        31892,
        31899,
        31902,
        31905,
        31908,
        31915,
        31918,
        32198,
        32202,
        32212,
        32216,
        32231,
        32235,
        32245,
        32249,
        32454,
        32458,
        32471,
        32475,
        32484,
        32488,
        32501,
        32505
      ],
      "capacity": 14,
      "live_count": 272,
      "facet_orbits": [
        [
          0,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          50
        ],
        [
          3,
          49
        ],
        [
          4,
          48
        ],
        [
          5,
          47
        ],
        [
          6,
          46
        ],
        [
          7,
          45
        ],
        [
          8,
          97
        ],
        [
          9,
          96
        ],
        [
          10,
          95
        ],
        [
          11,
          94
        ],
        [
          16,
          142
        ],
        [
          17,
          141
        ],
        [
          18,
          140
        ],
        [
          19,
          139
        ],
        [
          20,
          138
        ],
        [
          21,
          137
        ],
        [
          22,
          136
        ],
        [
          23,
          135
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          185
        ],
        [
          27,
          184
        ],
        [
          28,
          183
        ],
        [
          29,
          182
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          230
        ],
        [
          35,
          229
        ],
        [
          36,
          228
        ],
        [
          37,
          227
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          42,
          272
        ],
        [
          53,
          105
        ],
        [
          54,
          104
        ],
        [
          55,
          103
        ],
        [
          56,
          102
        ],
        [
          57,
          101
        ],
        [
          58,
          100
        ],
        [
          59,
          99
        ],
        [
          60,
          98
        ],
        [
          61,
          150
        ],
        [
          62,
          149
        ],
        [
          63,
          148
        ],
        [
          64,
          147
        ],
        [
          65,
          146
        ],
        [
          66,
          145
        ],
        [
          67,
          144
        ],
        [
          68,
          143
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          193
        ],
        [
          72,
          192
        ],
        [
          73,
          191
        ],
        [
          74,
          190
        ],
        [
          75,
          189
        ],
        [
          76,
          188
        ],
        [
          77,
          240
        ],
        [
          78,
          239
        ],
        [
          79,
          238
        ],
        [
          80,
          237
        ],
        [
          81,
          236
        ],
        [
          82,
          235
        ],
        [
          83,
          234
        ],
        [
          84,
          233
        ],
        [
          85,
          279
        ],
        [
          86,
          278
        ],
        [
          87,
          277
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          158
        ],
        [
          107,
          157
        ],
        [
          108,
          156
        ],
        [
          110,
          154
        ],
        [
          111,
          153
        ],
        [
          112,
          152
        ],
        [
          113,
          151
        ],
        [
          114,
          203
        ],
        [
          115,
          202
        ],
        [
          116,
          201
        ],
        [
          117,
          200
        ],
        [
          118,
          199
        ],
        [
          119,
          198
        ],
        [
          120,
          197
        ],
        [
          121,
          196
        ],
        [
          122,
          248
        ],
        [
          123,
          247
        ],
        [
          124,
          246
        ],
        [
          126,
          244
        ],
        [
          127,
          243
        ],
        [
          128,
          242
        ],
        [
          130,
          284
        ],
        [
          132,
          282
        ],
        [
          133,
          281
        ],
        [
          134,
          280
        ],
        [
          159,
          211
        ],
        [
          160,
          210
        ],
        [
          161,
          209
        ],
        [
          162,
          208
        ],
        [
          163,
          207
        ],
        [
          164,
          206
        ],
        [
          165,
          205
        ],
        [
          166,
          204
        ],
        [
          167,
          256
        ],
        [
          168,
          255
        ],
        [
          169,
          254
        ],
        [
          170,
          253
        ],
        [
          171,
          252
        ],
        [
          172,
          251
        ],
        [
          173,
          250
        ],
        [
          174,
          249
        ],
        [
          175,
          289
        ],
        [
          176,
          288
        ],
        [
          177,
          287
        ],
        [
          178,
          286
        ],
        [
          179,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          263
        ],
        [
          214,
          262
        ],
        [
          215,
          261
        ],
        [
          216,
          260
        ],
        [
          217,
          259
        ],
        [
          218,
          258
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          292
        ],
        [
          223,
          291
        ],
        [
          224,
          290
        ],
        [
          266,
          298
        ],
        [
          267,
          297
        ],
        [
          268,
          296
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "0",
        "10351/1000000",
        "0",
        "0",
        "35419/1000000",
        "65259/1000000",
        "0",
        "3849/62500",
        "0",
        "0",
        "0",
        "156513/1000000",
        "0",
        "102383/1000000",
        "108429/1000000",
        "0",
        "0",
        "0",
        "47981/1000000",
        "0",
        "0",
        "0",
        "2087/200000",
        "0",
        "5613/40000",
        "0",
        "0",
        "0",
        "39759/250000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "2557/25000",
        "13241/200000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "60093/1000000",
        "45769/1000000",
        "0",
        "19943/250000",
        "0",
        "0",
        "299/4000",
        "0",
        "11029/1000000",
        "0",
        "60539/1000000",
        "0",
        "0",
        "12109/250000",
        "553/5000",
        "0",
        "0",
        "7861/1000000",
        "0",
        "0",
        "32357/500000",
        "0",
        "4477/1000000",
        "14601/250000",
        "134727/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "427/250000",
        "10607/1000000",
        "0",
        "0",
        "5051/100000",
        "16351/1000000",
        "4821/50000",
        "0",
        "4643/50000",
        "0",
        "0",
        "0",
        "20247/500000",
        "0",
        "0",
        "42779/500000",
        "0",
        "168973/1000000",
        "363/200000",
        "0",
        "0",
        "38681/500000",
        "0",
        "18631/250000",
        "0",
        "18063/250000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "126557/1000000",
        "19577/250000",
        "0",
        "0",
        "112/15625",
        "6067/125000",
        "2199/50000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "36951/500000",
        "929/500000",
        "18957/1000000",
        "0",
        "0",
        "0",
        "8231/500000",
        "95513/1000000",
        "0",
        "68287/1000000",
        "0",
        "0",
        "0",
        "0",
        "3643/1000000",
        "0",
        "0"
      ],
      "exact_dual": "399997/62500",
      "patterns": 23260
    },
    {
      "anchor": 213,
      "orbit": [
        213,
        217,
        229,
        233,
        333,
        345,
        357,
        369,
        397,
        405,
        425,
        433,
        589,
        597,
        617,
        625,
        653,
        665,
        677,
        689,
        789,
        793,
        805,
        809,
        1107,
        1113,
        1123,
        1129,
        1171,
        1173,
        1187,
        1189,
        1509,
        1513,
        1524,
        1528,
        1749,
        1753,
        1780,
        1784,
        2123,
        2137,
        2147,
        2161,
        2315,
        2317,
        2339,
        2341,
        2533,
        2540,
        2545,
        2552,
        2893,
        2905,
        2924,
        2936,
        3083,
        3091,
        3113,
        3121,
        3299,
        3305,
        3314,
        3320,
        3427,
        3434,
        3441,
        3448,
        4073,
        4076,
        4081,
        4084,
        4171,
        4179,
        4201,
        4209,
        4619,
        4621,
        4627,
        4629,
        4821,
        4828,
        4849,
        4856,
        4941,
        4956,
        4969,
        4984,
        5131,
        5145,
        5155,
        5169,
        5331,
        5337,
        5362,
        5368,
        5715,
        5722,
        5745,
        5752,
        6105,
        6108,
        6129,
        6132,
        6163,
        6169,
        6179,
        6185,
        6475,
        6489,
        6506,
        6520,
        6731,
        6746,
        6761,
        6776,
        7129,
        7132,
        7145,
        7148,
        7657,
        7658,
        7665,
        7666,
        7897,
        7898,
        7921,
        7922,
        8025,
        8026,
        8041,
        8042,
        8327,
        8341,
        8355,
        8369,
        8455,
        8461,
        8483,
        8489,
        8681,
        8684,
        8689,
        8692,
        9101,
        9109,
        9132,
        9140,
        9223,
        9235,
        9253,
        9265,
        9443,
        9445,
        9458,
        9460,
        9635,
        9638,
        9649,
        9652,
        10213,
        10220,
        10225,
        10232,
        10247,
        10251,
        10277,
        10281,
        10595,
        10597,
        10602,
        10604,
        10659,
        10662,
        10665,
        10668,
        11237,
        11241,
        11252,
        11256,
        11369,
        11370,
        11377,
        11378,
        11429,
        11430,
        11441,
        11442,
        11557,
        11558,
        11561,
        11562,
        15371,
        15379,
        15402,
        15410,
        15587,
        15594,
        15601,
        15608,
        15715,
        15721,
        15730,
        15736,
        16362,
        16364,
        16370,
        16372,
        16519,
        16531,
        16549,
        16561,
        16903,
        16909,
        16915,
        16921,
        17113,
        17116,
        17137,
        17140,
        17293,
        17308,
        17317,
        17332,
        17415,
        17429,
        17443,
        17457,
        17619,
        17621,
        17650,
        17652,
        18067,
        18070,
        18097,
        18100,
        18389,
        18396,
        18417,
        18424,
        20487,
        20491,
        20501,
        20505,
        21075,
        21077,
        21082,
        21084,
        21139,
        21142,
        21145,
        21148,
        21461,
        21465,
        21492,
        21496,
        21593,
        21594,
        21617,
        21618,
        21653,
        21654,
        21681,
        21682,
        22037,
        22038,
        22041,
        22042,
        23563,
        23578,
        23587,
        23602,
        23763,
        23770,
        23793,
        23800,
        24147,
        24153,
        24178,
        24184,
        24538,
        24540,
        24562,
        24564,
        24595,
        24597,
        24611,
        24613,
        24967,
        24981,
        24998,
        25012,
        25223,
        25238,
        25253,
        25268,
        25557,
        25564,
        25573,
        25580,
        26085,
        26086,
        26097,
        26098,
        26325,
        26326,
        26353,
        26354,
        26517,
        26518,
        26533,
        26534,
        27655,
        27667,
        27686,
        27698,
        27875,
        27878,
        27889,
        27892,
        28067,
        28069,
        28082,
        28084,
        28646,
        28652,
        28658,
        28664,
        29703,
        29718,
        29731,
        29746,
        29907,
        29910,
        29937,
        29940,
        30355,
        30357,
        30386,
        30388,
        30678,
        30684,
        30706,
        30712,
        31827,
        31834,
        31843,
        31850,
        31891,
        31894,
        31907,
        31910,
        32230,
        32234,
        32244,
        32248,
        32470,
        32474,
        32500,
        32504
      ],
      "capacity": 6,
      "live_count": 288,
      "facet_orbits": [
        [
          0,
          1,
          51,
          52
        ],
        [
          2,
          3,
          49,
          50
        ],
        [
          4,
          5,
          47,
          48
        ],
        [
          6,
          7,
          45,
          46
        ],
        [
          8,
          77,
          97,
          240
        ],
        [
          9,
          81,
          96,
          236
        ],
        [
          10,
          79,
          95,
          238
        ],
        [
          11,
          83,
          94,
          234
        ],
        [
          12,
          78,
          93,
          239
        ],
        [
          13,
          82,
          92,
          235
        ],
        [
          14,
          80,
          91,
          237
        ],
        [
          15,
          84,
          90,
          233
        ],
        [
          16,
          69,
          142,
          195
        ],
        [
          17,
          73,
          141,
          191
        ],
        [
          18,
          71,
          140,
          193
        ],
        [
          19,
          75,
          139,
          189
        ],
        [
          20,
          70,
          138,
          194
        ],
        [
          21,
          74,
          137,
          190
        ],
        [
          22,
          72,
          136,
          192
        ],
        [
          23,
          76,
          135,
          188
        ],
        [
          24,
          61,
          150,
          187
        ],
        [
          25,
          65,
          146,
          186
        ],
        [
          26,
          63,
          148,
          185
        ],
        [
          27,
          67,
          144,
          184
        ],
        [
          28,
          62,
          149,
          183
        ],
        [
          29,
          66,
          145,
          182
        ],
        [
          30,
          64,
          147,
          181
        ],
        [
          31,
          68,
          143,
          180
        ],
        [
          32,
          53,
          105,
          232
        ],
        [
          33,
          57,
          101,
          231
        ],
        [
          34,
          55,
          103,
          230
        ],
        [
          35,
          59,
          99,
          229
        ],
        [
          36,
          54,
          104,
          228
        ],
        [
          37,
          58,
          100,
          227
        ],
        [
          38,
          56,
          102,
          226
        ],
        [
          39,
          60,
          98,
          225
        ],
        [
          40,
          85,
          274,
          279
        ],
        [
          41,
          89,
          273,
          275
        ],
        [
          42,
          88,
          272,
          276
        ],
        [
          43,
          87,
          271,
          277
        ],
        [
          44,
          86,
          270,
          278
        ],
        [
          106,
          158,
          216,
          260
        ],
        [
          107,
          157,
          217,
          259
        ],
        [
          108,
          156,
          218,
          258
        ],
        [
          110,
          154,
          212,
          264
        ],
        [
          111,
          153,
          213,
          263
        ],
        [
          112,
          152,
          214,
          262
        ],
        [
          113,
          151,
          215,
          261
        ],
        [
          114,
          171,
          203,
          252
        ],
        [
          115,
          172,
          202,
          251
        ],
        [
          116,
          173,
          201,
          250
        ],
        [
          117,
          174,
          200,
          249
        ],
        [
          118,
          167,
          199,
          256
        ],
        [
          119,
          168,
          198,
          255
        ],
        [
          120,
          169,
          197,
          254
        ],
        [
          121,
          170,
          196,
          253
        ],
        [
          122,
          126,
          244,
          248
        ],
        [
          123,
          127,
          243,
          247
        ],
        [
          124,
          128,
          242,
          246
        ],
        [
          130,
          266,
          284,
          298
        ],
        [
          132,
          269,
          282,
          295
        ],
        [
          133,
          268,
          281,
          296
        ],
        [
          134,
          267,
          280,
          297
        ],
        [
          159,
          163,
          207,
          211
        ],
        [
          160,
          164,
          206,
          210
        ],
        [
          161,
          165,
          205,
          209
        ],
        [
          162,
          166,
          204,
          208
        ],
        [
          175,
          221,
          289,
          293
        ],
        [
          176,
          220,
          288,
          294
        ],
        [
          177,
          224,
          287,
          290
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          222,
          285,
          292
        ]
      ],
      "weights": [
        "4033/62500",
        "0",
        "0",
        "0",
        "0",
        "60377/500000",
        "0",
        "0",
        "60377/1000000",
        "0",
        "0",
        "18113/250000",
        "0",
        "48301/1000000",
        "0",
        "483/20000",
        "0",
        "0",
        "1981/250000",
        "0",
        "0",
        "48301/1000000",
        "0",
        "0",
        "15849/100000",
        "0",
        "0",
        "80377/1000000",
        "0",
        "80377/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1283/40000",
        "3283/100000",
        "0",
        "0",
        "0",
        "6533/62500",
        "0",
        "3349/125000",
        "0",
        "146037/1000000",
        "2099/62500",
        "0",
        "0",
        "0",
        "100377/1000000",
        "70377/500000",
        "8113/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3283/50000",
        "0",
        "28301/1000000",
        "0",
        "0",
        "5283/500000",
        "0",
        "0",
        "0",
        "18113/250000",
        "0",
        "0",
        "0",
        "0",
        "23773/1000000"
      ],
      "exact_dual": "799993/125000",
      "patterns": 12112
    },
    {
      "anchor": 214,
      "orbit": [
        214,
        218,
        230,
        234,
        334,
        346,
        358,
        370,
        398,
        406,
        426,
        434,
        590,
        598,
        618,
        626,
        654,
        666,
        678,
        690,
        790,
        794,
        806,
        810,
        1110,
        1116,
        1126,
        1132,
        1178,
        1180,
        1194,
        1196,
        1479,
        1483,
        1494,
        1498,
        1735,
        1739,
        1766,
        1770,
        2126,
        2140,
        2150,
        2164,
        2330,
        2332,
        2354,
        2356,
        2503,
        2510,
        2515,
        2522,
        2887,
        2899,
        2918,
        2930,
        3086,
        3094,
        3116,
        3124,
        3271,
        3277,
        3286,
        3292,
        3399,
        3406,
        3413,
        3420,
        4043,
        4046,
        4051,
        4054,
        4174,
        4182,
        4204,
        4212,
        4650,
        4652,
        4658,
        4660,
        4807,
        4814,
        4835,
        4842,
        4935,
        4950,
        4963,
        4978,
        5134,
        5148,
        5158,
        5172,
        5319,
        5325,
        5350,
        5356,
        5703,
        5710,
        5733,
        5740,
        6091,
        6094,
        6115,
        6118,
        6166,
        6172,
        6182,
        6188,
        6471,
        6485,
        6502,
        6516,
        6727,
        6742,
        6757,
        6772,
        7123,
        7126,
        7139,
        7142,
        7629,
        7630,
        7637,
        7638,
        7885,
        7886,
        7909,
        7910,
        8021,
        8022,
        8037,
        8038,
        8334,
        8348,
        8362,
        8376,
        8470,
        8476,
        8498,
        8504,
        8651,
        8654,
        8659,
        8662,
        9099,
        9107,
        9130,
        9138,
        9230,
        9242,
        9260,
        9272,
        9419,
        9421,
        9434,
        9436,
        9611,
        9614,
        9625,
        9628,
        10183,
        10190,
        10195,
        10202,
        10262,
        10266,
        10292,
        10296,
        10579,
        10581,
        10586,
        10588,
        10643,
        10646,
        10649,
        10652,
        11207,
        11211,
        11222,
        11226,
        11341,
        11342,
        11349,
        11350,
        11405,
        11406,
        11417,
        11418,
        11541,
        11542,
        11545,
        11546,
        15373,
        15381,
        15404,
        15412,
        15559,
        15566,
        15573,
        15580,
        15687,
        15693,
        15702,
        15708,
        16331,
        16333,
        16339,
        16341,
        16526,
        16538,
        16556,
        16568,
        16934,
        16940,
        16946,
        16952,
        17099,
        17102,
        17123,
        17126,
        17291,
        17306,
        17315,
        17330,
        17422,
        17436,
        17450,
        17464,
        17611,
        17613,
        17642,
        17644,
        18059,
        18062,
        18089,
        18092,
        18375,
        18382,
        18403,
        18410,
        20518,
        20522,
        20532,
        20536,
        21091,
        21093,
        21098,
        21100,
        21155,
        21158,
        21161,
        21164,
        21447,
        21451,
        21478,
        21482,
        21581,
        21582,
        21605,
        21606,
        21645,
        21646,
        21673,
        21674,
        22053,
        22054,
        22057,
        22058,
        23565,
        23580,
        23589,
        23604,
        23751,
        23758,
        23781,
        23788,
        24135,
        24141,
        24166,
        24172,
        24523,
        24525,
        24547,
        24549,
        24602,
        24604,
        24618,
        24620,
        24971,
        24985,
        25002,
        25016,
        25227,
        25242,
        25257,
        25272,
        25555,
        25562,
        25571,
        25578,
        26061,
        26062,
        26073,
        26074,
        26317,
        26318,
        26345,
        26346,
        26521,
        26522,
        26537,
        26538,
        27661,
        27673,
        27692,
        27704,
        27851,
        27854,
        27865,
        27868,
        28043,
        28045,
        28058,
        28060,
        28615,
        28621,
        28627,
        28633,
        29709,
        29724,
        29737,
        29752,
        29899,
        29902,
        29929,
        29932,
        30347,
        30349,
        30378,
        30380,
        30663,
        30669,
        30691,
        30697,
        31829,
        31836,
        31845,
        31852,
        31897,
        31900,
        31913,
        31916,
        32199,
        32203,
        32213,
        32217,
        32455,
        32459,
        32485,
        32489
      ],
      "capacity": 30,
      "live_count": 240,
      "facet_orbits": [
        [
          8,
          77,
          97,
          240
        ],
        [
          9,
          81,
          96,
          236
        ],
        [
          10,
          79,
          95,
          238
        ],
        [
          11,
          83,
          94,
          234
        ],
        [
          16,
          69,
          142,
          195
        ],
        [
          17,
          73,
          141,
          191
        ],
        [
          18,
          71,
          140,
          193
        ],
        [
          19,
          75,
          139,
          189
        ],
        [
          20,
          70,
          138,
          194
        ],
        [
          21,
          74,
          137,
          190
        ],
        [
          22,
          72,
          136,
          192
        ],
        [
          23,
          76,
          135,
          188
        ],
        [
          24,
          61,
          150,
          187
        ],
        [
          25,
          65,
          146,
          186
        ],
        [
          26,
          63,
          148,
          185
        ],
        [
          27,
          67,
          144,
          184
        ],
        [
          28,
          62,
          149,
          183
        ],
        [
          29,
          66,
          145,
          182
        ],
        [
          32,
          53,
          105,
          232
        ],
        [
          33,
          57,
          101,
          231
        ],
        [
          34,
          55,
          103,
          230
        ],
        [
          35,
          59,
          99,
          229
        ],
        [
          36,
          54,
          104,
          228
        ],
        [
          37,
          58,
          100,
          227
        ],
        [
          38,
          56,
          102,
          226
        ],
        [
          39,
          60,
          98,
          225
        ],
        [
          40,
          85,
          274,
          279
        ],
        [
          41,
          89,
          273,
          275
        ],
        [
          42,
          88,
          272,
          276
        ],
        [
          106,
          158,
          216,
          260
        ],
        [
          107,
          157,
          217,
          259
        ],
        [
          108,
          156,
          218,
          258
        ],
        [
          110,
          154,
          212,
          264
        ],
        [
          111,
          153,
          213,
          263
        ],
        [
          112,
          152,
          214,
          262
        ],
        [
          113,
          151,
          215,
          261
        ],
        [
          114,
          171,
          203,
          252
        ],
        [
          115,
          172,
          202,
          251
        ],
        [
          116,
          173,
          201,
          250
        ],
        [
          117,
          174,
          200,
          249
        ],
        [
          118,
          167,
          199,
          256
        ],
        [
          119,
          168,
          198,
          255
        ],
        [
          120,
          169,
          197,
          254
        ],
        [
          121,
          170,
          196,
          253
        ],
        [
          122,
          126,
          244,
          248
        ],
        [
          123,
          127,
          243,
          247
        ],
        [
          124,
          128,
          242,
          246
        ],
        [
          130,
          266,
          284,
          298
        ],
        [
          132,
          269,
          282,
          295
        ],
        [
          133,
          268,
          281,
          296
        ],
        [
          134,
          267,
          280,
          297
        ],
        [
          159,
          163,
          207,
          211
        ],
        [
          160,
          164,
          206,
          210
        ],
        [
          161,
          165,
          205,
          209
        ],
        [
          162,
          166,
          204,
          208
        ],
        [
          175,
          221,
          289,
          293
        ],
        [
          176,
          220,
          288,
          294
        ],
        [
          177,
          224,
          287,
          290
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          222,
          285,
          292
        ]
      ],
      "weights": [
        "0",
        "0",
        "8333/500000",
        "108333/500000",
        "0",
        "1/20",
        "0",
        "1/20",
        "0",
        "0",
        "133333/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "83333/1000000",
        "1/20",
        "0",
        "0",
        "3/20",
        "8333/500000",
        "0",
        "1/10",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "33333/1000000",
        "0",
        "0",
        "1/10",
        "0",
        "0",
        "133333/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "133333/1000000",
        "0",
        "0",
        "0",
        "1/10",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/10",
        "0",
        "0"
      ],
      "exact_dual": "399999/62500",
      "patterns": 10477
    },
    {
      "anchor": 240,
      "orbit": [
        240,
        243,
        360,
        363,
        420,
        423,
        600,
        603,
        660,
        663,
        780,
        783,
        1136,
        1141,
        1200,
        1209,
        1489,
        1523,
        1761,
        1779,
        2152,
        2157,
        2344,
        2361,
        2505,
        2539,
        2913,
        2923,
        3106,
        3111,
        3281,
        3317,
        3401,
        3437,
        4056,
        4090,
        4184,
        4189,
        4632,
        4665,
        4809,
        4827,
        4945,
        4955,
        5138,
        5143,
        5345,
        5365,
        5705,
        5725,
        6120,
        6138,
        6154,
        6159,
        6497,
        6509,
        6737,
        6749,
        7152,
        7162,
        7640,
        7676,
        7912,
        7932,
        8048,
        8060,
        8356,
        8365,
        8484,
        8501,
        8645,
        8679,
        9121,
        9127,
        9250,
        9259,
        9425,
        9465,
        9605,
        9645,
        10196,
        10230,
        10274,
        10291,
        10569,
        10617,
        10629,
        10677,
        11212,
        11246,
        11331,
        11367,
        11395,
        11435,
        11523,
        11571,
        15393,
        15399,
        15570,
        15606,
        15690,
        15726,
        16344,
        16377,
        16532,
        16541,
        16916,
        16949,
        17093,
        17111,
        17297,
        17303,
        17426,
        17435,
        17633,
        17657,
        18053,
        18077,
        18404,
        18422,
        20498,
        20531,
        21065,
        21113,
        21125,
        21173,
        21452,
        21470,
        21571,
        21591,
        21635,
        21659,
        22019,
        22067,
        23569,
        23575,
        23778,
        23798,
        24138,
        24158,
        24552,
        24569,
        24582,
        24591,
        24993,
        25005,
        25233,
        25245,
        25584,
        25590,
        26068,
        26108,
        26340,
        26364,
        26544,
        26556,
        27681,
        27691,
        27858,
        27898,
        28038,
        28078,
        28628,
        28661,
        29713,
        29723,
        29922,
        29946,
        30342,
        30366,
        30692,
        30709,
        31856,
        31862,
        31920,
        31930,
        32210,
        32243,
        32482,
        32499
      ],
      "capacity": 6,
      "live_count": 288,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          2,
          50,
          51
        ],
        [
          4,
          7,
          45,
          48
        ],
        [
          5,
          6,
          46,
          47
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          10,
          17,
          18,
          95,
          96,
          140,
          141
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          14,
          21,
          22,
          91,
          92,
          136,
          137
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          28,
          34,
          36,
          183,
          185,
          228,
          230
        ],
        [
          27,
          29,
          35,
          37,
          182,
          184,
          227,
          229
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          55,
          62,
          63,
          103,
          104,
          148,
          149
        ],
        [
          56,
          64,
          102,
          147
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          59,
          66,
          67,
          99,
          100,
          144,
          145
        ],
        [
          60,
          68,
          98,
          143
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          70,
          78,
          194,
          239
        ],
        [
          71,
          73,
          79,
          81,
          191,
          193,
          236,
          238
        ],
        [
          72,
          74,
          80,
          82,
          190,
          192,
          235,
          237
        ],
        [
          75,
          83,
          189,
          234
        ],
        [
          76,
          84,
          188,
          233
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          277,
          278
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          108,
          111,
          112,
          152,
          153,
          156,
          157
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          122,
          159,
          167,
          203,
          211,
          248,
          256
        ],
        [
          115,
          123,
          160,
          168,
          202,
          210,
          247,
          255
        ],
        [
          116,
          124,
          161,
          169,
          201,
          209,
          246,
          254
        ],
        [
          117,
          125,
          162,
          170,
          200,
          208,
          245,
          253
        ],
        [
          118,
          126,
          163,
          171,
          199,
          207,
          244,
          252
        ],
        [
          119,
          127,
          164,
          172,
          198,
          206,
          243,
          251
        ],
        [
          120,
          128,
          165,
          173,
          197,
          205,
          242,
          250
        ],
        [
          121,
          129,
          166,
          174,
          196,
          204,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          134,
          178,
          179,
          280,
          281,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          214,
          217,
          218,
          258,
          259,
          262,
          263
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          220,
          265,
          294,
          299
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          223,
          267,
          268,
          291,
          292,
          296,
          297
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "20357/200000",
        "0",
        "0",
        "78571/1000000",
        "82589/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "18973/500000",
        "1981/62500",
        "30357/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "26339/500000",
        "1702/15625",
        "0",
        "105357/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "45089/500000",
        "0",
        "3/320",
        "0",
        "0",
        "3/80",
        "0",
        "0",
        "26339/1000000",
        "43303/1000000",
        "0",
        "0",
        "5357/200000",
        "0",
        "0",
        "4799/125000",
        "105357/1000000",
        "26339/500000",
        "0",
        "7589/500000",
        "3/40"
      ],
      "exact_dual": "127999/20000",
      "patterns": 6866
    },
    {
      "anchor": 241,
      "orbit": [
        241,
        361,
        421,
        601,
        661,
        781,
        1137,
        1201,
        1521,
        1777,
        2153,
        2345,
        2537,
        2921,
        3107,
        3313,
        3433,
        4088,
        4185,
        4633,
        4825,
        4953,
        5139,
        5361,
        5721,
        6136,
        6155,
        6505,
        6745,
        7160,
        7672,
        7928,
        8056,
        8357,
        8485,
        8677,
        9125,
        9251,
        9457,
        9637,
        10228,
        10275,
        10601,
        10661,
        11244,
        11363,
        11427,
        11555,
        15395,
        15602,
        15722,
        16376,
        16533,
        16917,
        17109,
        17301,
        17427,
        17649,
        18069,
        18420,
        20499,
        21081,
        21141,
        21468,
        21587,
        21651,
        22035,
        23571,
        23794,
        24154,
        24568,
        24583,
        24997,
        25237,
        25588,
        26100,
        26356,
        26548,
        27683,
        27890,
        28070,
        28660,
        29715,
        29938,
        30358,
        30708,
        31858,
        31922,
        32242,
        32498
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 242,
      "orbit": [
        242,
        362,
        422,
        602,
        662,
        782,
        1140,
        1208,
        1491,
        1763,
        2156,
        2360,
        2507,
        2915,
        3110,
        3285,
        3405,
        4058,
        4188,
        4664,
        4811,
        4947,
        5142,
        5349,
        5709,
        6122,
        6158,
        6501,
        6741,
        7154,
        7644,
        7916,
        8052,
        8364,
        8500,
        8647,
        9123,
        9258,
        9433,
        9613,
        10198,
        10290,
        10585,
        10645,
        11214,
        11335,
        11403,
        11539,
        15397,
        15574,
        15694,
        16345,
        16540,
        16948,
        17095,
        17299,
        17434,
        17641,
        18061,
        18406,
        20530,
        21097,
        21157,
        21454,
        21575,
        21643,
        22051,
        23573,
        23782,
        24142,
        24553,
        24590,
        25001,
        25241,
        25586,
        26076,
        26348,
        26552,
        27689,
        27866,
        28046,
        28629,
        29721,
        29930,
        30350,
        30693,
        31860,
        31928,
        32211,
        32483
      ],
      "capacity": 20,
      "live_count": 260,
      "facet_orbits": [
        [
          8,
          16,
          69,
          77,
          97,
          142,
          195,
          240
        ],
        [
          9,
          10,
          17,
          18,
          71,
          73,
          79,
          81,
          95,
          96,
          140,
          141,
          191,
          193,
          236,
          238
        ],
        [
          11,
          19,
          75,
          83,
          94,
          139,
          189,
          234
        ],
        [
          12,
          20,
          70,
          78,
          93,
          138,
          194,
          239
        ],
        [
          13,
          14,
          21,
          22,
          72,
          74,
          80,
          82,
          91,
          92,
          136,
          137,
          190,
          192,
          235,
          237
        ],
        [
          15,
          23,
          76,
          84,
          90,
          135,
          188,
          233
        ],
        [
          24,
          32,
          53,
          61,
          105,
          150,
          187,
          232
        ],
        [
          25,
          33,
          57,
          65,
          101,
          146,
          186,
          231
        ],
        [
          26,
          28,
          34,
          36,
          54,
          55,
          62,
          63,
          103,
          104,
          148,
          149,
          183,
          185,
          228,
          230
        ],
        [
          27,
          29,
          35,
          37,
          58,
          59,
          66,
          67,
          99,
          100,
          144,
          145,
          182,
          184,
          227,
          229
        ],
        [
          40,
          85,
          274,
          279
        ],
        [
          41,
          42,
          88,
          89,
          272,
          273,
          275,
          276
        ],
        [
          106,
          113,
          151,
          158,
          215,
          216,
          260,
          261
        ],
        [
          107,
          108,
          111,
          112,
          152,
          153,
          156,
          157,
          213,
          214,
          217,
          218,
          258,
          259,
          262,
          263
        ],
        [
          109,
          110,
          154,
          155,
          212,
          219,
          257,
          264
        ],
        [
          114,
          118,
          122,
          126,
          159,
          163,
          167,
          171,
          199,
          203,
          207,
          211,
          244,
          248,
          252,
          256
        ],
        [
          115,
          119,
          123,
          127,
          160,
          164,
          168,
          172,
          198,
          202,
          206,
          210,
          243,
          247,
          251,
          255
        ],
        [
          116,
          120,
          124,
          128,
          161,
          165,
          169,
          173,
          197,
          201,
          205,
          209,
          242,
          246,
          250,
          254
        ],
        [
          117,
          121,
          125,
          129,
          162,
          166,
          170,
          174,
          196,
          200,
          204,
          208,
          241,
          245,
          249,
          253
        ],
        [
          130,
          175,
          221,
          266,
          284,
          289,
          293,
          298
        ],
        [
          131,
          176,
          220,
          265,
          283,
          288,
          294,
          299
        ],
        [
          132,
          177,
          224,
          269,
          282,
          287,
          290,
          295
        ],
        [
          133,
          134,
          178,
          179,
          222,
          223,
          267,
          268,
          280,
          281,
          285,
          286,
          291,
          292,
          296,
          297
        ]
      ],
      "weights": [
        "0",
        "0",
        "2/25",
        "17/100",
        "1/50",
        "0",
        "0",
        "0",
        "0",
        "7/100",
        "0",
        "7/100",
        "0",
        "7/200",
        "7/50",
        "0",
        "1/50",
        "1/100",
        "0",
        "0",
        "0",
        "0",
        "3/200"
      ],
      "exact_dual": "32/5",
      "patterns": 3191
    },
    {
      "anchor": 1216,
      "orbit": [
        1216,
        1279,
        2368,
        2431,
        4672,
        4735,
        8128,
        8191,
        8576,
        8639,
        11264,
        11327,
        17024,
        17087,
        21504,
        21567,
        26560,
        26623,
        31936,
        31999
      ],
      "capacity": 6,
      "live_count": 288,
      "facet_orbits": [
        [
          0,
          3,
          8,
          11,
          16,
          19,
          49,
          52,
          71,
          73,
          79,
          81,
          94,
          97,
          116,
          118,
          124,
          126,
          139,
          142,
          161,
          163,
          169,
          171,
          191,
          193,
          199,
          201,
          207,
          209,
          236,
          238,
          244,
          246,
          252,
          254
        ],
        [
          1,
          2,
          9,
          10,
          17,
          18,
          50,
          51,
          69,
          75,
          77,
          83,
          95,
          96,
          114,
          120,
          122,
          128,
          140,
          141,
          159,
          165,
          167,
          173,
          189,
          195,
          197,
          203,
          205,
          211,
          234,
          240,
          242,
          248,
          250,
          256
        ],
        [
          4,
          7,
          12,
          15,
          20,
          23,
          45,
          48,
          72,
          74,
          80,
          82,
          90,
          93,
          117,
          119,
          125,
          127,
          135,
          138,
          162,
          164,
          170,
          172,
          190,
          192,
          198,
          200,
          206,
          208,
          235,
          237,
          243,
          245,
          251,
          253
        ],
        [
          5,
          6,
          13,
          14,
          21,
          22,
          46,
          47,
          70,
          76,
          78,
          84,
          91,
          92,
          115,
          121,
          123,
          129,
          136,
          137,
          160,
          166,
          168,
          174,
          188,
          194,
          196,
          202,
          204,
          210,
          233,
          239,
          241,
          247,
          249,
          255
        ],
        [
          24,
          26,
          27,
          28,
          29,
          31,
          32,
          34,
          35,
          36,
          37,
          39,
          180,
          182,
          183,
          184,
          185,
          187,
          213,
          214,
          215,
          216,
          217,
          218,
          225,
          227,
          228,
          229,
          230,
          232,
          258,
          259,
          260,
          261,
          262,
          263
        ],
        [
          25,
          30,
          33,
          38,
          181,
          186,
          212,
          219,
          226,
          231,
          257,
          264
        ],
        [
          40,
          41,
          42,
          221,
          222,
          223,
          266,
          267,
          268,
          272,
          273,
          274,
          291,
          292,
          293,
          296,
          297,
          298
        ],
        [
          53,
          54,
          55,
          58,
          59,
          60,
          61,
          62,
          63,
          66,
          67,
          68,
          98,
          99,
          100,
          103,
          104,
          105,
          106,
          107,
          108,
          111,
          112,
          113,
          143,
          144,
          145,
          148,
          149,
          150,
          151,
          152,
          153,
          156,
          157,
          158
        ],
        [
          56,
          57,
          64,
          65,
          101,
          102,
          109,
          110,
          146,
          147,
          154,
          155
        ],
        [
          85,
          88,
          89,
          130,
          133,
          134,
          175,
          178,
          179,
          275,
          276,
          279,
          280,
          281,
          284,
          285,
          286,
          289
        ],
        [
          86,
          87,
          131,
          132,
          176,
          177,
          277,
          278,
          282,
          283,
          287,
          288
        ]
      ],
      "weights": [
        "7407/1000000",
        "0",
        "7407/500000",
        "2037/50000",
        "0",
        "31111/200000",
        "0",
        "0",
        "61111/500000",
        "11111/250000",
        "0"
      ],
      "exact_dual": "799989/125000",
      "patterns": 964
    },
    {
      "anchor": 1217,
      "orbit": [
        1217,
        1232,
        1248,
        1271,
        1275,
        1277,
        2369,
        2376,
        2400,
        2415,
        2427,
        2429,
        4673,
        4680,
        4688,
        4703,
        4731,
        4733,
        8136,
        8144,
        8160,
        8187,
        8189,
        8190,
        8577,
        8580,
        8608,
        8623,
        8631,
        8637,
        11265,
        11266,
        11296,
        11311,
        11319,
        11323,
        17025,
        17028,
        17040,
        17055,
        17079,
        17085,
        21505,
        21506,
        21520,
        21535,
        21559,
        21563,
        26564,
        26576,
        26592,
        26615,
        26621,
        26622,
        31938,
        31952,
        31968,
        31991,
        31995,
        31998
      ],
      "capacity": 6,
      "live_count": 288,
      "facet_orbits": [
        [
          0,
          3,
          8,
          11,
          16,
          19,
          49,
          52,
          94,
          97,
          139,
          142
        ],
        [
          1,
          2,
          9,
          10,
          17,
          18,
          50,
          51,
          95,
          96,
          140,
          141
        ],
        [
          4,
          7,
          12,
          15,
          20,
          23,
          45,
          48,
          90,
          93,
          135,
          138
        ],
        [
          5,
          6,
          13,
          14,
          21,
          22,
          46,
          47,
          91,
          92,
          136,
          137
        ],
        [
          24,
          27,
          29,
          32,
          35,
          37,
          182,
          184,
          187,
          227,
          229,
          232
        ],
        [
          26,
          28,
          31,
          34,
          36,
          39,
          180,
          183,
          185,
          225,
          228,
          230
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          40,
          41,
          42,
          272,
          273,
          274
        ],
        [
          43,
          44,
          270,
          271
        ],
        [
          53,
          60,
          61,
          68,
          98,
          105,
          106,
          113,
          143,
          150,
          151,
          158
        ],
        [
          54,
          55,
          58,
          59,
          62,
          63,
          66,
          67,
          99,
          100,
          103,
          104,
          107,
          108,
          111,
          112,
          144,
          145,
          148,
          149,
          152,
          153,
          156,
          157
        ],
        [
          56,
          57,
          64,
          65,
          101,
          102,
          109,
          110,
          146,
          147,
          154,
          155
        ],
        [
          69,
          77,
          114,
          122,
          159,
          167,
          195,
          203,
          211,
          240,
          248,
          256
        ],
        [
          70,
          78,
          115,
          123,
          160,
          168,
          194,
          202,
          210,
          239,
          247,
          255
        ],
        [
          71,
          73,
          79,
          81,
          116,
          118,
          124,
          126,
          161,
          163,
          169,
          171,
          191,
          193,
          199,
          201,
          207,
          209,
          236,
          238,
          244,
          246,
          252,
          254
        ],
        [
          72,
          74,
          80,
          82,
          117,
          119,
          125,
          127,
          162,
          164,
          170,
          172,
          190,
          192,
          198,
          200,
          206,
          208,
          235,
          237,
          243,
          245,
          251,
          253
        ],
        [
          75,
          83,
          120,
          128,
          165,
          173,
          189,
          197,
          205,
          234,
          242,
          250
        ],
        [
          76,
          84,
          121,
          129,
          166,
          174,
          188,
          196,
          204,
          233,
          241,
          249
        ],
        [
          85,
          130,
          175,
          279,
          284,
          289
        ],
        [
          86,
          87,
          131,
          132,
          176,
          177,
          277,
          278,
          282,
          283,
          287,
          288
        ],
        [
          88,
          89,
          133,
          134,
          178,
          179,
          275,
          276,
          280,
          281,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          214,
          215,
          216,
          217,
          218,
          258,
          259,
          260,
          261,
          262,
          263
        ],
        [
          221,
          222,
          223,
          266,
          267,
          268,
          291,
          292,
          293,
          296,
          297,
          298
        ]
      ],
      "weights": [
        "27111/200000",
        "0",
        "0",
        "11111/1000000",
        "11111/1000000",
        "0",
        "13333/500000",
        "0",
        "0",
        "0",
        "0",
        "91111/1000000",
        "0",
        "21111/250000",
        "0",
        "0",
        "0",
        "1/50",
        "31111/1000000",
        "51111/1000000",
        "0",
        "0",
        "26111/250000",
        "0"
      ],
      "exact_dual": "3199987/500000",
      "patterns": 2588
    },
    {
      "anchor": 1218,
      "orbit": [
        1218,
        1220,
        1224,
        1247,
        1263,
        1278,
        2370,
        2372,
        2384,
        2399,
        2423,
        2430,
        4674,
        4676,
        4704,
        4719,
        4727,
        4734,
        8129,
        8130,
        8132,
        8159,
        8175,
        8183,
        8578,
        8584,
        8592,
        8607,
        8635,
        8638,
        11268,
        11272,
        11280,
        11295,
        11325,
        11326,
        17026,
        17032,
        17056,
        17071,
        17083,
        17086,
        21508,
        21512,
        21536,
        21551,
        21565,
        21566,
        26561,
        26562,
        26568,
        26591,
        26607,
        26619,
        31937,
        31940,
        31944,
        31967,
        31983,
        31997
      ],
      "capacity": 22,
      "live_count": 256,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52,
          71,
          73,
          79,
          81,
          191,
          193,
          236,
          238
        ],
        [
          1,
          2,
          50,
          51,
          69,
          75,
          77,
          83,
          189,
          195,
          234,
          240
        ],
        [
          8,
          16,
          97,
          118,
          126,
          142,
          163,
          171,
          199,
          207,
          244,
          252
        ],
        [
          9,
          10,
          17,
          18,
          95,
          96,
          114,
          120,
          122,
          128,
          140,
          141,
          159,
          165,
          167,
          173,
          197,
          203,
          205,
          211,
          242,
          248,
          250,
          256
        ],
        [
          11,
          19,
          94,
          116,
          124,
          139,
          161,
          169,
          201,
          209,
          246,
          254
        ],
        [
          12,
          20,
          93,
          119,
          127,
          138,
          164,
          172,
          198,
          206,
          243,
          251
        ],
        [
          13,
          14,
          21,
          22,
          91,
          92,
          115,
          121,
          123,
          129,
          136,
          137,
          160,
          166,
          168,
          174,
          196,
          202,
          204,
          210,
          241,
          247,
          249,
          255
        ],
        [
          15,
          23,
          90,
          117,
          125,
          135,
          162,
          170,
          200,
          208,
          245,
          253
        ],
        [
          24,
          31,
          32,
          39,
          180,
          187,
          215,
          216,
          225,
          232,
          260,
          261
        ],
        [
          25,
          30,
          33,
          38,
          181,
          186,
          212,
          219,
          226,
          231,
          257,
          264
        ],
        [
          26,
          27,
          28,
          29,
          34,
          35,
          36,
          37,
          182,
          183,
          184,
          185,
          213,
          214,
          217,
          218,
          227,
          228,
          229,
          230,
          258,
          259,
          262,
          263
        ],
        [
          40,
          221,
          266,
          274,
          293,
          298
        ],
        [
          41,
          42,
          222,
          223,
          267,
          268,
          272,
          273,
          291,
          292,
          296,
          297
        ],
        [
          53,
          58,
          59,
          61,
          66,
          67,
          99,
          100,
          105,
          144,
          145,
          150
        ],
        [
          54,
          55,
          60,
          62,
          63,
          68,
          98,
          103,
          104,
          143,
          148,
          149
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          85,
          88,
          89,
          275,
          276,
          279
        ],
        [
          106,
          107,
          108,
          111,
          112,
          113,
          151,
          152,
          153,
          156,
          157,
          158
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          130,
          133,
          134,
          175,
          178,
          179,
          280,
          281,
          284,
          285,
          286,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ]
      ],
      "weights": [
        "61111/500000",
        "0",
        "0",
        "0",
        "7407/500000",
        "51851/1000000",
        "7037/200000",
        "33333/1000000",
        "7037/100000",
        "0",
        "8333/500000",
        "0",
        "0",
        "0",
        "11111/250000",
        "0",
        "0",
        "1037/40000",
        "0",
        "11111/200000",
        "33333/1000000",
        "0"
      ],
      "exact_dual": "1599981/250000",
      "patterns": 2337
    },
    {
      "anchor": 1219,
      "orbit": [
        1219,
        1221,
        1225,
        1234,
        1236,
        1239,
        1240,
        1243,
        1245,
        1250,
        1252,
        1255,
        1256,
        1259,
        1261,
        1270,
        1274,
        1276,
        2371,
        2373,
        2378,
        2380,
        2383,
        2385,
        2392,
        2395,
        2397,
        2402,
        2404,
        2407,
        2414,
        2416,
        2419,
        2421,
        2426,
        2428,
        4675,
        4677,
        4682,
        4684,
        4687,
        4690,
        4692,
        4695,
        4702,
        4705,
        4712,
        4715,
        4717,
        4720,
        4723,
        4725,
        4730,
        4732,
        8137,
        8138,
        8140,
        8145,
        8146,
        8148,
        8155,
        8157,
        8158,
        8161,
        8162,
        8164,
        8171,
        8173,
        8174,
        8179,
        8181,
        8182,
        8579,
        8582,
        8585,
        8588,
        8591,
        8593,
        8596,
        8599,
        8605,
        8610,
        8616,
        8619,
        8622,
        8624,
        8627,
        8630,
        8633,
        8636,
        11269,
        11270,
        11273,
        11274,
        11279,
        11281,
        11282,
        11287,
        11291,
        11300,
        11304,
        11309,
        11310,
        11312,
        11317,
        11318,
        11321,
        11322,
        17027,
        17030,
        17033,
        17036,
        17039,
        17042,
        17048,
        17051,
        17054,
        17057,
        17060,
        17063,
        17069,
        17072,
        17075,
        17078,
        17081,
        17084,
        21509,
        21510,
        21513,
        21514,
        21519,
        21524,
        21528,
        21533,
        21534,
        21537,
        21538,
        21543,
        21547,
        21552,
        21557,
        21558,
        21561,
        21562,
        26565,
        26566,
        26572,
        26577,
        26578,
        26583,
        26584,
        26589,
        26590,
        26593,
        26594,
        26599,
        26600,
        26605,
        26606,
        26611,
        26617,
        26618,
        31939,
        31942,
        31946,
        31953,
        31956,
        31959,
        31960,
        31963,
        31966,
        31969,
        31972,
        31975,
        31976,
        31979,
        31982,
        31989,
        31993,
        31996
      ],
      "capacity": 18,
      "live_count": 264,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          2,
          50,
          51
        ],
        [
          4,
          7,
          45,
          48
        ],
        [
          5,
          6,
          46,
          47
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          10,
          17,
          18,
          95,
          96,
          140,
          141
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          14,
          21,
          22,
          91,
          92,
          136,
          137
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          26,
          28,
          34,
          36,
          183,
          185,
          228,
          230
        ],
        [
          27,
          29,
          35,
          37,
          182,
          184,
          227,
          229
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          43,
          44,
          270,
          271
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          55,
          62,
          63,
          103,
          104,
          148,
          149
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          59,
          66,
          67,
          99,
          100,
          144,
          145
        ],
        [
          60,
          68,
          98,
          143
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          71,
          73,
          79,
          81,
          191,
          193,
          236,
          238
        ],
        [
          75,
          83,
          189,
          234
        ],
        [
          85,
          279
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          108,
          111,
          112,
          152,
          153,
          156,
          157
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          122,
          159,
          167,
          203,
          211,
          248,
          256
        ],
        [
          115,
          123,
          160,
          168,
          202,
          210,
          247,
          255
        ],
        [
          116,
          124,
          161,
          169,
          201,
          209,
          246,
          254
        ],
        [
          117,
          125,
          162,
          170,
          200,
          208,
          245,
          253
        ],
        [
          118,
          126,
          163,
          171,
          199,
          207,
          244,
          252
        ],
        [
          119,
          127,
          164,
          172,
          198,
          206,
          243,
          251
        ],
        [
          120,
          128,
          165,
          173,
          197,
          205,
          242,
          250
        ],
        [
          121,
          129,
          166,
          174,
          196,
          204,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          134,
          178,
          179,
          280,
          281,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          214,
          217,
          218,
          258,
          259,
          262,
          263
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          223,
          267,
          268,
          291,
          292,
          296,
          297
        ]
      ],
      "weights": [
        "5349/1000000",
        "0",
        "0",
        "13251/100000",
        "0",
        "0",
        "21399/250000",
        "6893/125000",
        "0",
        "0",
        "0",
        "8333/500000",
        "0",
        "0",
        "105349/1000000",
        "20679/125000",
        "0",
        "0",
        "0",
        "679/25000",
        "0",
        "0",
        "1093/8000",
        "20679/250000",
        "0",
        "33333/1000000",
        "6893/62500",
        "0",
        "0",
        "0",
        "3179/25000",
        "0",
        "13251/200000",
        "0",
        "31893/1000000",
        "0",
        "7253/125000",
        "9753/200000",
        "0",
        "823/200000",
        "0",
        "0",
        "0",
        "138683/1000000",
        "0",
        "0",
        "0",
        "7253/250000"
      ],
      "exact_dual": "159999/25000",
      "patterns": 6498
    },
    {
      "anchor": 1222,
      "orbit": [
        1222,
        1226,
        1228,
        1231,
        1246,
        1262,
        2374,
        2386,
        2388,
        2391,
        2398,
        2422,
        4678,
        4706,
        4708,
        4711,
        4718,
        4726,
        8131,
        8133,
        8134,
        8143,
        8151,
        8167,
        8586,
        8594,
        8600,
        8603,
        8606,
        8634,
        11276,
        11284,
        11288,
        11293,
        11294,
        11324,
        17034,
        17058,
        17064,
        17067,
        17070,
        17082,
        21516,
        21540,
        21544,
        21549,
        21550,
        21564,
        26563,
        26569,
        26570,
        26575,
        26587,
        26603,
        31941,
        31945,
        31948,
        31951,
        31965,
        31981
      ],
      "capacity": 36,
      "live_count": 228,
      "facet_orbits": [
        [
          0,
          8,
          52,
          73,
          81,
          97,
          118,
          126,
          191,
          199,
          236,
          244
        ],
        [
          1,
          2,
          9,
          10,
          50,
          51,
          69,
          75,
          77,
          83,
          95,
          96,
          114,
          120,
          122,
          128,
          189,
          195,
          197,
          203,
          234,
          240,
          242,
          248
        ],
        [
          3,
          11,
          49,
          71,
          79,
          94,
          116,
          124,
          193,
          201,
          238,
          246
        ],
        [
          16,
          19,
          139,
          142,
          161,
          163,
          169,
          171,
          207,
          209,
          252,
          254
        ],
        [
          17,
          18,
          140,
          141,
          159,
          165,
          167,
          173,
          205,
          211,
          250,
          256
        ],
        [
          20,
          23,
          135,
          138,
          162,
          164,
          170,
          172,
          206,
          208,
          251,
          253
        ],
        [
          21,
          22,
          136,
          137,
          160,
          166,
          168,
          174,
          204,
          210,
          249,
          255
        ],
        [
          24,
          27,
          28,
          31,
          32,
          35,
          36,
          39,
          180,
          183,
          184,
          187,
          214,
          215,
          216,
          217,
          225,
          228,
          229,
          232,
          259,
          260,
          261,
          262
        ],
        [
          25,
          30,
          33,
          38,
          181,
          186,
          212,
          219,
          226,
          231,
          257,
          264
        ],
        [
          26,
          29,
          34,
          37,
          182,
          185,
          213,
          218,
          227,
          230,
          258,
          263
        ],
        [
          40,
          41,
          221,
          222,
          266,
          267,
          273,
          274,
          292,
          293,
          297,
          298
        ],
        [
          42,
          223,
          268,
          272,
          291,
          296
        ],
        [
          53,
          54,
          55,
          58,
          59,
          60,
          98,
          99,
          100,
          103,
          104,
          105
        ],
        [
          56,
          57,
          101,
          102
        ],
        [
          61,
          66,
          67,
          106,
          111,
          112,
          144,
          145,
          150,
          152,
          153,
          158
        ],
        [
          62,
          63,
          68,
          107,
          108,
          113,
          143,
          148,
          149,
          151,
          156,
          157
        ],
        [
          65,
          110,
          146,
          154
        ],
        [
          85,
          88,
          89,
          130,
          133,
          134,
          275,
          276,
          279,
          280,
          281,
          284
        ],
        [
          175,
          178,
          179,
          285,
          286,
          289
        ],
        [
          176,
          177,
          287,
          288
        ]
      ],
      "weights": [
        "1/6",
        "0",
        "1/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "6",
      "patterns": 1987
    },
    {
      "anchor": 1223,
      "orbit": [
        1223,
        1227,
        1229,
        1238,
        1242,
        1244,
        1254,
        1258,
        1260,
        2375,
        2382,
        2387,
        2389,
        2394,
        2396,
        2406,
        2418,
        2420,
        4679,
        4686,
        4694,
        4707,
        4709,
        4714,
        4716,
        4722,
        4724,
        8139,
        8141,
        8142,
        8147,
        8149,
        8150,
        8163,
        8165,
        8166,
        8587,
        8590,
        8595,
        8598,
        8601,
        8604,
        8618,
        8626,
        8632,
        11277,
        11278,
        11285,
        11286,
        11289,
        11290,
        11308,
        11316,
        11320,
        17035,
        17038,
        17050,
        17059,
        17062,
        17065,
        17068,
        17074,
        17080,
        21517,
        21518,
        21532,
        21541,
        21542,
        21545,
        21546,
        21556,
        21560,
        26567,
        26573,
        26574,
        26579,
        26585,
        26586,
        26595,
        26601,
        26602,
        31943,
        31947,
        31950,
        31957,
        31961,
        31964,
        31973,
        31977,
        31980
      ],
      "capacity": 28,
      "live_count": 244,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97,
          165,
          173,
          205,
          250
        ],
        [
          1,
          2,
          9,
          10,
          50,
          51,
          95,
          96,
          161,
          163,
          169,
          171,
          207,
          209,
          252,
          254
        ],
        [
          3,
          11,
          49,
          94,
          159,
          167,
          211,
          256
        ],
        [
          4,
          12,
          48,
          93,
          166,
          174,
          204,
          249
        ],
        [
          5,
          6,
          13,
          14,
          46,
          47,
          91,
          92,
          162,
          164,
          170,
          172,
          206,
          208,
          251,
          253
        ],
        [
          7,
          15,
          45,
          90,
          160,
          168,
          210,
          255
        ],
        [
          16,
          17,
          18,
          19,
          139,
          140,
          141,
          142
        ],
        [
          20,
          21,
          22,
          23,
          135,
          136,
          137,
          138
        ],
        [
          24,
          27,
          32,
          35,
          62,
          63,
          107,
          108,
          148,
          149,
          156,
          157,
          184,
          187,
          229,
          232
        ],
        [
          26,
          34,
          61,
          106,
          150,
          158,
          185,
          230
        ],
        [
          28,
          31,
          36,
          39,
          66,
          67,
          111,
          112,
          144,
          145,
          152,
          153,
          180,
          183,
          225,
          228
        ],
        [
          29,
          37,
          68,
          113,
          143,
          151,
          182,
          227
        ],
        [
          30,
          38,
          65,
          110,
          146,
          154,
          181,
          226
        ],
        [
          40,
          41,
          178,
          179,
          273,
          274,
          285,
          286
        ],
        [
          42,
          175,
          272,
          289
        ],
        [
          43,
          44,
          176,
          177,
          270,
          271,
          287,
          288
        ],
        [
          53,
          60,
          98,
          105,
          213,
          218,
          258,
          263
        ],
        [
          54,
          55,
          58,
          59,
          99,
          100,
          103,
          104,
          214,
          215,
          216,
          217,
          259,
          260,
          261,
          262
        ],
        [
          56,
          57,
          101,
          102,
          212,
          219,
          257,
          264
        ],
        [
          69,
          71,
          77,
          79,
          114,
          116,
          122,
          124,
          193,
          195,
          201,
          203,
          238,
          240,
          246,
          248
        ],
        [
          73,
          75,
          81,
          83,
          118,
          120,
          126,
          128,
          189,
          191,
          197,
          199,
          234,
          236,
          242,
          244
        ],
        [
          85,
          130,
          223,
          268,
          279,
          284,
          291,
          296
        ],
        [
          88,
          89,
          133,
          134,
          221,
          222,
          266,
          267,
          275,
          276,
          280,
          281,
          292,
          293,
          297,
          298
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "1/40",
        "1/40",
        "1/10",
        "0",
        "0",
        "3/80",
        "1/40",
        "3/40",
        "0",
        "0",
        "0",
        "0",
        "3/40",
        "0",
        "0",
        "3/20",
        "1/16",
        "0",
        "1/40",
        "0"
      ],
      "exact_dual": "32/5",
      "patterns": 3026
    },
    {
      "anchor": 1230,
      "orbit": [
        1230,
        2390,
        4710,
        8135,
        8602,
        11292,
        17066,
        21548,
        26571,
        31949
      ],
      "capacity": 48,
      "live_count": 204,
      "facet_orbits": [
        [
          0,
          1,
          2,
          3,
          8,
          9,
          10,
          11,
          16,
          17,
          18,
          19,
          49,
          50,
          51,
          52,
          69,
          71,
          73,
          75,
          77,
          79,
          81,
          83,
          94,
          95,
          96,
          97,
          114,
          116,
          118,
          120,
          122,
          124,
          126,
          128,
          139,
          140,
          141,
          142,
          159,
          161,
          163,
          165,
          167,
          169,
          171,
          173,
          189,
          191,
          193,
          195,
          197,
          199,
          201,
          203,
          205,
          207,
          209,
          211,
          234,
          236,
          238,
          240,
          242,
          244,
          246,
          248,
          250,
          252,
          254,
          256
        ],
        [
          24,
          26,
          27,
          28,
          29,
          31,
          32,
          34,
          35,
          36,
          37,
          39,
          53,
          54,
          55,
          58,
          59,
          60,
          61,
          62,
          63,
          66,
          67,
          68,
          98,
          99,
          100,
          103,
          104,
          105,
          106,
          107,
          108,
          111,
          112,
          113,
          143,
          144,
          145,
          148,
          149,
          150,
          151,
          152,
          153,
          156,
          157,
          158,
          180,
          182,
          183,
          184,
          185,
          187,
          213,
          214,
          215,
          216,
          217,
          218,
          225,
          227,
          228,
          229,
          230,
          232,
          258,
          259,
          260,
          261,
          262,
          263
        ],
        [
          25,
          30,
          33,
          38,
          56,
          57,
          64,
          65,
          101,
          102,
          109,
          110,
          146,
          147,
          154,
          155,
          181,
          186,
          212,
          219,
          226,
          231,
          257,
          264
        ],
        [
          40,
          41,
          42,
          85,
          88,
          89,
          130,
          133,
          134,
          175,
          178,
          179,
          221,
          222,
          223,
          266,
          267,
          268,
          272,
          273,
          274,
          275,
          276,
          279,
          280,
          281,
          284,
          285,
          286,
          289,
          291,
          292,
          293,
          296,
          297,
          298
        ]
      ],
      "weights": [
        "1/12",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "6",
      "patterns": 190
    },
    {
      "anchor": 1233,
      "orbit": [
        1233,
        1249,
        1264,
        1267,
        1269,
        1273,
        2377,
        2401,
        2408,
        2411,
        2413,
        2425,
        4681,
        4689,
        4696,
        4699,
        4701,
        4729,
        8152,
        8168,
        8176,
        8185,
        8186,
        8188,
        8581,
        8609,
        8612,
        8615,
        8621,
        8629,
        11267,
        11297,
        11298,
        11303,
        11307,
        11315,
        17029,
        17041,
        17044,
        17047,
        17053,
        17077,
        21507,
        21521,
        21522,
        21527,
        21531,
        21555,
        26580,
        26596,
        26608,
        26613,
        26614,
        26620,
        31954,
        31970,
        31984,
        31987,
        31990,
        31994
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 1235,
      "orbit": [
        1235,
        1237,
        1241,
        1251,
        1253,
        1257,
        1266,
        1268,
        1272,
        2379,
        2381,
        2393,
        2403,
        2405,
        2410,
        2412,
        2417,
        2424,
        4683,
        4685,
        4691,
        4693,
        4698,
        4700,
        4713,
        4721,
        4728,
        8153,
        8154,
        8156,
        8169,
        8170,
        8172,
        8177,
        8178,
        8180,
        8583,
        8589,
        8597,
        8611,
        8614,
        8617,
        8620,
        8625,
        8628,
        11271,
        11275,
        11283,
        11301,
        11302,
        11305,
        11306,
        11313,
        11314,
        17031,
        17037,
        17043,
        17046,
        17049,
        17052,
        17061,
        17073,
        17076,
        21511,
        21515,
        21525,
        21526,
        21529,
        21530,
        21539,
        21553,
        21554,
        26581,
        26582,
        26588,
        26597,
        26598,
        26604,
        26609,
        26610,
        26616,
        31955,
        31958,
        31962,
        31971,
        31974,
        31978,
        31985,
        31988,
        31992
      ],
      "capacity": 12,
      "live_count": 276,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52,
          71,
          73,
          122,
          128,
          167,
          173,
          191,
          193,
          242,
          248,
          250,
          256
        ],
        [
          1,
          51,
          75,
          126,
          171,
          189,
          244,
          252
        ],
        [
          2,
          50,
          69,
          124,
          169,
          195,
          246,
          254
        ],
        [
          4,
          7,
          45,
          48,
          72,
          74,
          123,
          129,
          168,
          174,
          190,
          192,
          241,
          247,
          249,
          255
        ],
        [
          5,
          47,
          76,
          127,
          172,
          188,
          243,
          251
        ],
        [
          6,
          46,
          70,
          125,
          170,
          194,
          245,
          253
        ],
        [
          8,
          9,
          16,
          17,
          96,
          97,
          118,
          120,
          141,
          142,
          163,
          165,
          197,
          199,
          205,
          207
        ],
        [
          10,
          11,
          18,
          19,
          94,
          95,
          114,
          116,
          139,
          140,
          159,
          161,
          201,
          203,
          209,
          211
        ],
        [
          12,
          13,
          20,
          21,
          92,
          93,
          119,
          121,
          137,
          138,
          164,
          166,
          196,
          198,
          204,
          206
        ],
        [
          14,
          15,
          22,
          23,
          90,
          91,
          115,
          117,
          135,
          136,
          160,
          162,
          200,
          202,
          208,
          210
        ],
        [
          24,
          31,
          107,
          112,
          152,
          157,
          180,
          187
        ],
        [
          25,
          30,
          109,
          110,
          154,
          155,
          181,
          186
        ],
        [
          26,
          27,
          28,
          29,
          106,
          108,
          111,
          113,
          151,
          153,
          156,
          158,
          182,
          183,
          184,
          185
        ],
        [
          32,
          54,
          62,
          104,
          149,
          215,
          232,
          261
        ],
        [
          34,
          36,
          53,
          58,
          61,
          66,
          100,
          105,
          145,
          150,
          213,
          214,
          228,
          230,
          262,
          263
        ],
        [
          35,
          37,
          55,
          60,
          63,
          68,
          98,
          103,
          143,
          148,
          217,
          218,
          227,
          229,
          258,
          259
        ],
        [
          38,
          57,
          65,
          101,
          146,
          212,
          226,
          264
        ],
        [
          39,
          59,
          67,
          99,
          144,
          216,
          225,
          260
        ],
        [
          40,
          134,
          179,
          221,
          274,
          280,
          285,
          293
        ],
        [
          41,
          42,
          130,
          133,
          175,
          178,
          222,
          223,
          272,
          273,
          281,
          284,
          286,
          289,
          291,
          292
        ],
        [
          43,
          132,
          177,
          220,
          271,
          282,
          287,
          294
        ],
        [
          44,
          131,
          176,
          224,
          270,
          283,
          288,
          290
        ],
        [
          77,
          79,
          81,
          83,
          234,
          236,
          238,
          240
        ],
        [
          85,
          88,
          267,
          268,
          276,
          279,
          296,
          297
        ],
        [
          89,
          266,
          275,
          298
        ]
      ],
      "weights": [
        "57661/500000",
        "0",
        "0",
        "6653/250000",
        "45161/1000000",
        "9677/1000000",
        "0",
        "1129/40000",
        "12903/250000",
        "0",
        "0",
        "74193/1000000",
        "0",
        "6129/50000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "16129/1000000",
        "0",
        "38709/1000000",
        "2419/500000",
        "9677/500000",
        "9677/500000"
      ],
      "exact_dual": "799989/125000",
      "patterns": 3378
    },
    {
      "anchor": 1265,
      "orbit": [
        1265,
        2409,
        4697,
        8184,
        8613,
        11299,
        17045,
        21523,
        26612,
        31986
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 1280,
      "orbit": [
        1280,
        1536,
        1919,
        1983,
        2176,
        2560,
        2815,
        3007,
        3456,
        3711,
        4224,
        4352,
        4607,
        5055,
        5503,
        5760,
        6399,
        6912,
        7359,
        7487,
        7743,
        8256,
        8704,
        8959,
        9087,
        9536,
        9919,
        10432,
        11071,
        11968,
        12096,
        12160,
        12288,
        13311,
        13439,
        13503,
        13760,
        14016,
        14463,
        14655,
        14784,
        15168,
        15744,
        15999,
        16448,
        16640,
        16895,
        17279,
        17855,
        17984,
        18432,
        19455,
        19583,
        19647,
        19904,
        20160,
        20672,
        21311,
        21952,
        22336,
        22400,
        22655,
        23103,
        23232,
        23360,
        23935,
        24192,
        24831,
        25344,
        25727,
        25919,
        26175,
        26815,
        26943,
        27072,
        27520,
        27968,
        28351,
        28863,
        29247,
        29376,
        29568,
        30143,
        30272,
        30720,
        31743,
        32000,
        32256,
        32639,
        32703
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 1281,
      "orbit": [
        1281,
        1537,
        1917,
        1981,
        2177,
        2561,
        2813,
        3005,
        3488,
        3707,
        4225,
        4353,
        4605,
        5053,
        5499,
        5776,
        6395,
        6920,
        7355,
        7483,
        7739,
        8257,
        8705,
        8957,
        9085,
        9568,
        9911,
        10464,
        11055,
        12000,
        12128,
        12192,
        12289,
        13309,
        13435,
        13495,
        13792,
        14032,
        14459,
        14639,
        14816,
        15176,
        15776,
        15995,
        16449,
        16641,
        16893,
        17277,
        17847,
        18000,
        18433,
        19453,
        19579,
        19639,
        19936,
        20176,
        20688,
        21279,
        21968,
        22352,
        22416,
        22651,
        23071,
        23248,
        23368,
        23931,
        24208,
        24823,
        25348,
        25719,
        25911,
        26167,
        26807,
        26927,
        27104,
        27524,
        28000,
        28343,
        28855,
        29215,
        29392,
        29572,
        30135,
        30288,
        30722,
        31742,
        32002,
        32258,
        32638,
        32702
      ],
      "capacity": 1,
      "live_count": 298,
      "simple_capacity_bound": "149/24"
    },
    {
      "anchor": 1282,
      "orbit": [
        1282,
        1284,
        1288,
        1296,
        1538,
        1540,
        1544,
        1568,
        1887,
        1903,
        1911,
        1918,
        1951,
        1967,
        1979,
        1982,
        2178,
        2180,
        2184,
        2192,
        2562,
        2564,
        2576,
        2592,
        2783,
        2799,
        2807,
        2814,
        2975,
        2999,
        3003,
        3006,
        3458,
        3460,
        3464,
        3472,
        3679,
        3695,
        3703,
        3710,
        4226,
        4228,
        4232,
        4256,
        4354,
        4356,
        4368,
        4384,
        4575,
        4591,
        4599,
        4606,
        5039,
        5047,
        5051,
        5054,
        5471,
        5487,
        5495,
        5502,
        5762,
        5764,
        5768,
        5792,
        6367,
        6383,
        6391,
        6398,
        6914,
        6916,
        6928,
        6944,
        7327,
        7343,
        7357,
        7358,
        7455,
        7479,
        7485,
        7486,
        7727,
        7735,
        7741,
        7742,
        8258,
        8260,
        8264,
        8272,
        8706,
        8712,
        8720,
        8736,
        8927,
        8943,
        8955,
        8958,
        9055,
        9079,
        9083,
        9086,
        9538,
        9540,
        9544,
        9552,
        9887,
        9903,
        9915,
        9918,
        10434,
        10436,
        10440,
        10448,
        11039,
        11063,
        11067,
        11070,
        11969,
        11970,
        11972,
        11976,
        12097,
        12098,
        12100,
        12112,
        12161,
        12162,
        12168,
        12176,
        12292,
        12296,
        12304,
        12320,
        13279,
        13295,
        13303,
        13307,
        13407,
        13423,
        13437,
        13438,
        13471,
        13487,
        13501,
        13502,
        13761,
        13762,
        13764,
        13768,
        14017,
        14018,
        14020,
        14024,
        14431,
        14455,
        14461,
        14462,
        14623,
        14647,
        14653,
        14654,
        14785,
        14786,
        14788,
        14800,
        15169,
        15170,
        15172,
        15184,
        15745,
        15748,
        15752,
        15760,
        15967,
        15983,
        15991,
        15997,
        16450,
        16452,
        16456,
        16480,
        16642,
        16648,
        16656,
        16672,
        16863,
        16879,
        16891,
        16894,
        17263,
        17271,
        17275,
        17278,
        17823,
        17839,
        17851,
        17854,
        17986,
        17988,
        17992,
        18016,
        18436,
        18440,
        18448,
        18464,
        19423,
        19439,
        19447,
        19451,
        19551,
        19567,
        19581,
        19582,
        19615,
        19631,
        19645,
        19646,
        19905,
        19906,
        19908,
        19912,
        20161,
        20162,
        20164,
        20168,
        20674,
        20676,
        20680,
        20704,
        21295,
        21303,
        21307,
        21310,
        21953,
        21954,
        21956,
        21960,
        22337,
        22338,
        22340,
        22368,
        22401,
        22402,
        22408,
        22432,
        22639,
        22647,
        22653,
        22654,
        23087,
        23095,
        23101,
        23102,
        23233,
        23234,
        23236,
        23264,
        23361,
        23362,
        23364,
        23392,
        23903,
        23919,
        23927,
        23933,
        24193,
        24196,
        24200,
        24224,
        24799,
        24815,
        24827,
        24830,
        25346,
        25352,
        25360,
        25376,
        25695,
        25711,
        25725,
        25726,
        25887,
        25915,
        25917,
        25918,
        26159,
        26171,
        26173,
        26174,
        26783,
        26811,
        26813,
        26814,
        26911,
        26939,
        26941,
        26942,
        27073,
        27074,
        27080,
        27088,
        27521,
        27522,
        27528,
        27536,
        27969,
        27972,
        27976,
        27984,
        28319,
        28335,
        28347,
        28349,
        28847,
        28859,
        28861,
        28862,
        29231,
        29243,
        29245,
        29246,
        29377,
        29378,
        29384,
        29408,
        29569,
        29570,
        29576,
        29600,
        30111,
        30127,
        30139,
        30141,
        30273,
        30276,
        30280,
        30304,
        30724,
        30728,
        30736,
        30752,
        31711,
        31727,
        31735,
        31739,
        32001,
        32004,
        32008,
        32016,
        32257,
        32260,
        32264,
        32288,
        32607,
        32623,
        32631,
        32637,
        32671,
        32687,
        32699,
        32701
      ],
      "capacity": 9,
      "live_count": 282,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          50
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          17,
          96,
          141
        ],
        [
          10,
          18,
          95,
          140
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          21,
          92,
          137
        ],
        [
          14,
          22,
          91,
          136
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          28,
          183,
          185
        ],
        [
          27,
          29,
          182,
          184
        ],
        [
          30,
          181
        ],
        [
          31,
          180
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          36,
          228,
          230
        ],
        [
          35,
          37,
          227,
          229
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          43,
          271
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          62,
          104,
          149
        ],
        [
          55,
          63,
          103,
          148
        ],
        [
          56,
          64,
          102,
          147
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          66,
          100,
          145
        ],
        [
          59,
          67,
          99,
          144
        ],
        [
          60,
          68,
          98,
          143
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          73,
          191,
          193
        ],
        [
          72,
          74,
          190,
          192
        ],
        [
          75,
          189
        ],
        [
          77,
          240
        ],
        [
          78,
          239
        ],
        [
          79,
          81,
          236,
          238
        ],
        [
          80,
          82,
          235,
          237
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          277,
          278
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          112,
          152,
          157
        ],
        [
          108,
          111,
          153,
          156
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          159,
          203,
          211
        ],
        [
          115,
          160,
          202,
          210
        ],
        [
          116,
          161,
          201,
          209
        ],
        [
          117,
          162,
          200,
          208
        ],
        [
          118,
          163,
          199,
          207
        ],
        [
          119,
          164,
          198,
          206
        ],
        [
          120,
          165,
          197,
          205
        ],
        [
          121,
          166,
          196,
          204
        ],
        [
          122,
          167,
          248,
          256
        ],
        [
          123,
          168,
          247,
          255
        ],
        [
          124,
          169,
          246,
          254
        ],
        [
          125,
          170,
          245,
          253
        ],
        [
          126,
          171,
          244,
          252
        ],
        [
          127,
          172,
          243,
          251
        ],
        [
          128,
          173,
          242,
          250
        ],
        [
          129,
          174,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          178,
          281,
          286
        ],
        [
          134,
          179,
          280,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          214,
          262,
          263
        ],
        [
          215,
          261
        ],
        [
          216,
          260
        ],
        [
          217,
          218,
          258,
          259
        ],
        [
          219,
          257
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          223,
          291,
          292
        ],
        [
          224,
          290
        ],
        [
          266,
          298
        ],
        [
          267,
          268,
          296,
          297
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "11291/200000",
        "0",
        "5613/50000",
        "0",
        "45533/500000",
        "0",
        "0",
        "46907/1000000",
        "0",
        "8173/1000000",
        "0",
        "0",
        "16347/1000000",
        "16781/500000",
        "0",
        "154647/1000000",
        "0",
        "0",
        "0",
        "1573/500000",
        "0",
        "164701/1000000",
        "0",
        "0",
        "0",
        "73417/1000000",
        "5949/500000",
        "0",
        "0",
        "0",
        "0",
        "3099/62500",
        "0",
        "13009/200000",
        "0",
        "20253/200000",
        "26383/500000",
        "0",
        "4629/1000000",
        "151609/1000000",
        "0",
        "7811/1000000",
        "14311/200000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "109457/1000000",
        "0",
        "0",
        "3759/62500",
        "0",
        "12151/1000000",
        "108209/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3783/200000",
        "2839/125000",
        "0",
        "0",
        "26083/200000",
        "0",
        "28481/1000000",
        "9611/500000",
        "0",
        "0",
        "21631/200000",
        "0",
        "5443/50000",
        "0",
        "547/62500",
        "0",
        "0",
        "0",
        "0",
        "35913/500000",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "3199971/500000",
      "patterns": 12589
    },
    {
      "anchor": 1283,
      "orbit": [
        1283,
        1285,
        1289,
        1297,
        1539,
        1541,
        1545,
        1569,
        1885,
        1901,
        1909,
        1916,
        1949,
        1965,
        1977,
        1980,
        2179,
        2181,
        2185,
        2193,
        2563,
        2565,
        2577,
        2593,
        2781,
        2797,
        2805,
        2812,
        2973,
        2997,
        3001,
        3004,
        3490,
        3492,
        3496,
        3504,
        3675,
        3691,
        3699,
        3706,
        4227,
        4229,
        4233,
        4257,
        4355,
        4357,
        4369,
        4385,
        4573,
        4589,
        4597,
        4604,
        5037,
        5045,
        5049,
        5052,
        5467,
        5483,
        5491,
        5498,
        5778,
        5780,
        5784,
        5808,
        6363,
        6379,
        6387,
        6394,
        6922,
        6924,
        6936,
        6952,
        7323,
        7339,
        7353,
        7354,
        7451,
        7475,
        7481,
        7482,
        7723,
        7731,
        7737,
        7738,
        8259,
        8261,
        8265,
        8273,
        8707,
        8713,
        8721,
        8737,
        8925,
        8941,
        8953,
        8956,
        9053,
        9077,
        9081,
        9084,
        9570,
        9572,
        9576,
        9584,
        9879,
        9895,
        9907,
        9910,
        10466,
        10468,
        10472,
        10480,
        11023,
        11047,
        11051,
        11054,
        12001,
        12002,
        12004,
        12008,
        12129,
        12130,
        12132,
        12144,
        12193,
        12194,
        12200,
        12208,
        12293,
        12297,
        12305,
        12321,
        13277,
        13293,
        13301,
        13305,
        13403,
        13419,
        13433,
        13434,
        13463,
        13479,
        13493,
        13494,
        13793,
        13794,
        13796,
        13800,
        14033,
        14034,
        14036,
        14040,
        14427,
        14451,
        14457,
        14458,
        14607,
        14631,
        14637,
        14638,
        14817,
        14818,
        14820,
        14832,
        15177,
        15178,
        15180,
        15192,
        15777,
        15780,
        15784,
        15792,
        15963,
        15979,
        15987,
        15993,
        16451,
        16453,
        16457,
        16481,
        16643,
        16649,
        16657,
        16673,
        16861,
        16877,
        16889,
        16892,
        17261,
        17269,
        17273,
        17276,
        17815,
        17831,
        17843,
        17846,
        18002,
        18004,
        18008,
        18032,
        18437,
        18441,
        18449,
        18465,
        19421,
        19437,
        19445,
        19449,
        19547,
        19563,
        19577,
        19578,
        19607,
        19623,
        19637,
        19638,
        19937,
        19938,
        19940,
        19944,
        20177,
        20178,
        20180,
        20184,
        20690,
        20692,
        20696,
        20720,
        21263,
        21271,
        21275,
        21278,
        21969,
        21970,
        21972,
        21976,
        22353,
        22354,
        22356,
        22384,
        22417,
        22418,
        22424,
        22448,
        22635,
        22643,
        22649,
        22650,
        23055,
        23063,
        23069,
        23070,
        23249,
        23250,
        23252,
        23280,
        23369,
        23370,
        23372,
        23400,
        23899,
        23915,
        23923,
        23929,
        24209,
        24212,
        24216,
        24240,
        24791,
        24807,
        24819,
        24822,
        25350,
        25356,
        25364,
        25380,
        25687,
        25703,
        25717,
        25718,
        25879,
        25907,
        25909,
        25910,
        26151,
        26163,
        26165,
        26166,
        26775,
        26803,
        26805,
        26806,
        26895,
        26923,
        26925,
        26926,
        27105,
        27106,
        27112,
        27120,
        27525,
        27526,
        27532,
        27540,
        28001,
        28004,
        28008,
        28016,
        28311,
        28327,
        28339,
        28341,
        28839,
        28851,
        28853,
        28854,
        29199,
        29211,
        29213,
        29214,
        29393,
        29394,
        29400,
        29424,
        29573,
        29574,
        29580,
        29604,
        30103,
        30119,
        30131,
        30133,
        30289,
        30292,
        30296,
        30320,
        30726,
        30730,
        30738,
        30754,
        31710,
        31726,
        31734,
        31738,
        32003,
        32006,
        32010,
        32018,
        32259,
        32262,
        32266,
        32290,
        32606,
        32622,
        32630,
        32636,
        32670,
        32686,
        32698,
        32700
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 1286,
      "orbit": [
        1286,
        1290,
        1300,
        1304,
        1542,
        1546,
        1572,
        1576,
        1879,
        1886,
        1895,
        1902,
        1947,
        1950,
        1963,
        1966,
        2182,
        2188,
        2194,
        2200,
        2566,
        2578,
        2596,
        2608,
        2767,
        2782,
        2791,
        2806,
        2971,
        2974,
        2995,
        2998,
        3466,
        3468,
        3474,
        3476,
        3663,
        3671,
        3694,
        3702,
        4230,
        4236,
        4258,
        4264,
        4358,
        4372,
        4386,
        4400,
        4559,
        4567,
        4590,
        4598,
        5035,
        5038,
        5043,
        5046,
        5455,
        5470,
        5479,
        5494,
        5770,
        5772,
        5794,
        5796,
        6359,
        6366,
        6375,
        6382,
        6930,
        6932,
        6946,
        6948,
        7325,
        7326,
        7341,
        7342,
        7453,
        7454,
        7477,
        7478,
        7725,
        7726,
        7733,
        7734,
        8266,
        8268,
        8274,
        8276,
        8714,
        8722,
        8744,
        8752,
        8911,
        8926,
        8939,
        8954,
        9047,
        9054,
        9075,
        9082,
        9542,
        9548,
        9554,
        9560,
        9871,
        9883,
        9902,
        9914,
        10438,
        10442,
        10452,
        10456,
        11031,
        11035,
        11062,
        11066,
        11973,
        11974,
        11977,
        11978,
        12101,
        12102,
        12113,
        12114,
        12169,
        12170,
        12177,
        12178,
        12300,
        12308,
        12328,
        12336,
        13263,
        13271,
        13291,
        13299,
        13391,
        13406,
        13421,
        13436,
        13455,
        13469,
        13486,
        13500,
        13763,
        13766,
        13769,
        13772,
        14019,
        14021,
        14026,
        14028,
        14423,
        14430,
        14453,
        14460,
        14615,
        14621,
        14646,
        14652,
        14787,
        14790,
        14801,
        14804,
        15171,
        15173,
        15186,
        15188,
        15753,
        15756,
        15761,
        15764,
        15951,
        15959,
        15981,
        15989,
        16458,
        16460,
        16482,
        16484,
        16650,
        16664,
        16674,
        16688,
        16847,
        16859,
        16878,
        16890,
        17255,
        17262,
        17267,
        17274,
        17807,
        17822,
        17835,
        17850,
        17990,
        17996,
        18018,
        18024,
        18444,
        18456,
        18468,
        18480,
        19407,
        19419,
        19431,
        19443,
        19535,
        19549,
        19566,
        19580,
        19599,
        19614,
        19629,
        19644,
        19907,
        19909,
        19914,
        19916,
        20163,
        20166,
        20169,
        20172,
        20678,
        20682,
        20708,
        20712,
        21287,
        21291,
        21302,
        21306,
        21957,
        21958,
        21961,
        21962,
        22341,
        22342,
        22369,
        22370,
        22409,
        22410,
        22433,
        22434,
        22631,
        22638,
        22645,
        22652,
        23079,
        23085,
        23094,
        23100,
        23235,
        23238,
        23265,
        23268,
        23363,
        23365,
        23394,
        23396,
        23887,
        23901,
        23911,
        23925,
        24201,
        24204,
        24225,
        24228,
        24795,
        24798,
        24811,
        24814,
        25362,
        25368,
        25378,
        25384,
        25693,
        25694,
        25709,
        25710,
        25885,
        25886,
        25913,
        25914,
        26157,
        26158,
        26169,
        26170,
        26779,
        26782,
        26809,
        26812,
        26907,
        26909,
        26938,
        26940,
        27075,
        27082,
        27089,
        27096,
        27523,
        27529,
        27538,
        27544,
        27973,
        27980,
        27985,
        27992,
        28303,
        28315,
        28333,
        28345,
        28843,
        28846,
        28857,
        28860,
        29227,
        29229,
        29242,
        29244,
        29379,
        29386,
        29409,
        29416,
        29571,
        29577,
        29602,
        29608,
        30095,
        30109,
        30123,
        30137,
        30277,
        30284,
        30305,
        30312,
        30740,
        30744,
        30756,
        30760,
        31703,
        31707,
        31719,
        31723,
        32005,
        32009,
        32020,
        32024,
        32261,
        32265,
        32292,
        32296,
        32599,
        32605,
        32615,
        32621,
        32667,
        32669,
        32683,
        32685
      ],
      "capacity": 16,
      "live_count": 268,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          9,
          51,
          96
        ],
        [
          2,
          12,
          50,
          93
        ],
        [
          3,
          13,
          49,
          92
        ],
        [
          16,
          27,
          142,
          184
        ],
        [
          17,
          25,
          141,
          186
        ],
        [
          18,
          26,
          140,
          185
        ],
        [
          19,
          24,
          139,
          187
        ],
        [
          20,
          31,
          138,
          180
        ],
        [
          21,
          29,
          137,
          182
        ],
        [
          22,
          30,
          136,
          181
        ],
        [
          23,
          28,
          135,
          183
        ],
        [
          32,
          35,
          229,
          232
        ],
        [
          33,
          34,
          230,
          231
        ],
        [
          36,
          39,
          225,
          228
        ],
        [
          37,
          38,
          226,
          227
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          42,
          43,
          271,
          272
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          59,
          99,
          104
        ],
        [
          55,
          56,
          102,
          103
        ],
        [
          57,
          58,
          100,
          101
        ],
        [
          61,
          114,
          150,
          203
        ],
        [
          62,
          115,
          149,
          202
        ],
        [
          63,
          116,
          148,
          201
        ],
        [
          64,
          117,
          147,
          200
        ],
        [
          65,
          118,
          146,
          199
        ],
        [
          66,
          119,
          145,
          198
        ],
        [
          67,
          120,
          144,
          197
        ],
        [
          68,
          121,
          143,
          196
        ],
        [
          69,
          106,
          158,
          195
        ],
        [
          70,
          107,
          157,
          194
        ],
        [
          71,
          108,
          156,
          193
        ],
        [
          72,
          109,
          155,
          192
        ],
        [
          73,
          110,
          154,
          191
        ],
        [
          74,
          111,
          153,
          190
        ],
        [
          75,
          112,
          152,
          189
        ],
        [
          77,
          122,
          240,
          248
        ],
        [
          78,
          124,
          239,
          246
        ],
        [
          79,
          123,
          238,
          247
        ],
        [
          80,
          125,
          237,
          245
        ],
        [
          81,
          126,
          236,
          244
        ],
        [
          82,
          128,
          235,
          242
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          133,
          277,
          281
        ],
        [
          88,
          132,
          276,
          282
        ],
        [
          89,
          134,
          275,
          280
        ],
        [
          159,
          166,
          204,
          211
        ],
        [
          160,
          165,
          205,
          210
        ],
        [
          161,
          162,
          208,
          209
        ],
        [
          163,
          164,
          206,
          207
        ],
        [
          167,
          212,
          256,
          264
        ],
        [
          168,
          213,
          255,
          263
        ],
        [
          169,
          216,
          254,
          260
        ],
        [
          170,
          217,
          253,
          259
        ],
        [
          171,
          214,
          252,
          262
        ],
        [
          172,
          215,
          251,
          261
        ],
        [
          173,
          218,
          250,
          258
        ],
        [
          174,
          219,
          249,
          257
        ],
        [
          175,
          220,
          289,
          294
        ],
        [
          176,
          222,
          288,
          292
        ],
        [
          177,
          221,
          287,
          293
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          224,
          285,
          290
        ],
        [
          266,
          267,
          297,
          298
        ],
        [
          268,
          269,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "9/80",
        "3/80",
        "0",
        "0",
        "0",
        "9/80",
        "0",
        "0",
        "19/80",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "7/80",
        "0",
        "0",
        "1/80",
        "0",
        "0",
        "1/10",
        "0",
        "0",
        "9/80",
        "0",
        "3/40",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/80",
        "0",
        "0",
        "3/40",
        "0",
        "9/40",
        "0",
        "0",
        "0",
        "3/80",
        "0",
        "0",
        "1/16",
        "1/80",
        "1/40",
        "0",
        "0",
        "0",
        "0",
        "3/80",
        "0",
        "3/80",
        "0",
        "1/20",
        "0",
        "0",
        "1/40",
        "0",
        "1/40",
        "1/16"
      ],
      "exact_dual": "32/5",
      "patterns": 11481
    },
    {
      "anchor": 1287,
      "orbit": [
        1287,
        1291,
        1301,
        1305,
        1543,
        1547,
        1573,
        1577,
        1877,
        1884,
        1893,
        1900,
        1945,
        1948,
        1961,
        1964,
        2183,
        2189,
        2195,
        2201,
        2567,
        2579,
        2597,
        2609,
        2765,
        2780,
        2789,
        2804,
        2969,
        2972,
        2993,
        2996,
        3498,
        3500,
        3506,
        3508,
        3659,
        3667,
        3690,
        3698,
        4231,
        4237,
        4259,
        4265,
        4359,
        4373,
        4387,
        4401,
        4557,
        4565,
        4588,
        4596,
        5033,
        5036,
        5041,
        5044,
        5451,
        5466,
        5475,
        5490,
        5786,
        5788,
        5810,
        5812,
        6355,
        6362,
        6371,
        6378,
        6938,
        6940,
        6954,
        6956,
        7321,
        7322,
        7337,
        7338,
        7449,
        7450,
        7473,
        7474,
        7721,
        7722,
        7729,
        7730,
        8267,
        8269,
        8275,
        8277,
        8715,
        8723,
        8745,
        8753,
        8909,
        8924,
        8937,
        8952,
        9045,
        9052,
        9073,
        9080,
        9574,
        9580,
        9586,
        9592,
        9863,
        9875,
        9894,
        9906,
        10470,
        10474,
        10484,
        10488,
        11015,
        11019,
        11046,
        11050,
        12005,
        12006,
        12009,
        12010,
        12133,
        12134,
        12145,
        12146,
        12201,
        12202,
        12209,
        12210,
        12301,
        12309,
        12329,
        12337,
        13261,
        13269,
        13289,
        13297,
        13387,
        13402,
        13417,
        13432,
        13447,
        13461,
        13478,
        13492,
        13795,
        13798,
        13801,
        13804,
        14035,
        14037,
        14042,
        14044,
        14419,
        14426,
        14449,
        14456,
        14599,
        14605,
        14630,
        14636,
        14819,
        14822,
        14833,
        14836,
        15179,
        15181,
        15194,
        15196,
        15785,
        15788,
        15793,
        15796,
        15947,
        15955,
        15977,
        15985,
        16459,
        16461,
        16483,
        16485,
        16651,
        16665,
        16675,
        16689,
        16845,
        16857,
        16876,
        16888,
        17253,
        17260,
        17265,
        17272,
        17799,
        17814,
        17827,
        17842,
        18006,
        18012,
        18034,
        18040,
        18445,
        18457,
        18469,
        18481,
        19405,
        19417,
        19429,
        19441,
        19531,
        19545,
        19562,
        19576,
        19591,
        19606,
        19621,
        19636,
        19939,
        19941,
        19946,
        19948,
        20179,
        20182,
        20185,
        20188,
        20694,
        20698,
        20724,
        20728,
        21255,
        21259,
        21270,
        21274,
        21973,
        21974,
        21977,
        21978,
        22357,
        22358,
        22385,
        22386,
        22425,
        22426,
        22449,
        22450,
        22627,
        22634,
        22641,
        22648,
        23047,
        23053,
        23062,
        23068,
        23251,
        23254,
        23281,
        23284,
        23371,
        23373,
        23402,
        23404,
        23883,
        23897,
        23907,
        23921,
        24217,
        24220,
        24241,
        24244,
        24787,
        24790,
        24803,
        24806,
        25366,
        25372,
        25382,
        25388,
        25685,
        25686,
        25701,
        25702,
        25877,
        25878,
        25905,
        25906,
        26149,
        26150,
        26161,
        26162,
        26771,
        26774,
        26801,
        26804,
        26891,
        26893,
        26922,
        26924,
        27107,
        27114,
        27121,
        27128,
        27527,
        27533,
        27542,
        27548,
        28005,
        28012,
        28017,
        28024,
        28295,
        28307,
        28325,
        28337,
        28835,
        28838,
        28849,
        28852,
        29195,
        29197,
        29210,
        29212,
        29395,
        29402,
        29425,
        29432,
        29575,
        29581,
        29606,
        29612,
        30087,
        30101,
        30115,
        30129,
        30293,
        30300,
        30321,
        30328,
        30742,
        30746,
        30758,
        30762,
        31702,
        31706,
        31718,
        31722,
        32007,
        32011,
        32022,
        32026,
        32263,
        32267,
        32294,
        32298,
        32598,
        32604,
        32614,
        32620,
        32666,
        32668,
        32682,
        32684
      ],
      "capacity": 7,
      "live_count": 286,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          9,
          51,
          96
        ],
        [
          2,
          12,
          50,
          93
        ],
        [
          3,
          13,
          49,
          92
        ],
        [
          4,
          10,
          48,
          95
        ],
        [
          5,
          11,
          47,
          94
        ],
        [
          6,
          14,
          46,
          91
        ],
        [
          7,
          15,
          45,
          90
        ],
        [
          16,
          27,
          142,
          184
        ],
        [
          17,
          25,
          141,
          186
        ],
        [
          18,
          26,
          140,
          185
        ],
        [
          19,
          24,
          139,
          187
        ],
        [
          20,
          31,
          138,
          180
        ],
        [
          21,
          29,
          137,
          182
        ],
        [
          22,
          30,
          136,
          181
        ],
        [
          23,
          28,
          135,
          183
        ],
        [
          32,
          35,
          229,
          232
        ],
        [
          33,
          34,
          230,
          231
        ],
        [
          36,
          39,
          225,
          228
        ],
        [
          37,
          38,
          226,
          227
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          42,
          43,
          271,
          272
        ],
        [
          44,
          270
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          59,
          99,
          104
        ],
        [
          55,
          56,
          102,
          103
        ],
        [
          57,
          58,
          100,
          101
        ],
        [
          61,
          114,
          150,
          203
        ],
        [
          62,
          115,
          149,
          202
        ],
        [
          63,
          116,
          148,
          201
        ],
        [
          64,
          117,
          147,
          200
        ],
        [
          65,
          118,
          146,
          199
        ],
        [
          66,
          119,
          145,
          198
        ],
        [
          67,
          120,
          144,
          197
        ],
        [
          68,
          121,
          143,
          196
        ],
        [
          69,
          106,
          158,
          195
        ],
        [
          70,
          107,
          157,
          194
        ],
        [
          71,
          108,
          156,
          193
        ],
        [
          72,
          109,
          155,
          192
        ],
        [
          73,
          110,
          154,
          191
        ],
        [
          74,
          111,
          153,
          190
        ],
        [
          75,
          112,
          152,
          189
        ],
        [
          77,
          122,
          240,
          248
        ],
        [
          78,
          124,
          239,
          246
        ],
        [
          79,
          123,
          238,
          247
        ],
        [
          80,
          125,
          237,
          245
        ],
        [
          81,
          126,
          236,
          244
        ],
        [
          82,
          128,
          235,
          242
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          133,
          277,
          281
        ],
        [
          88,
          132,
          276,
          282
        ],
        [
          89,
          134,
          275,
          280
        ],
        [
          159,
          166,
          204,
          211
        ],
        [
          160,
          165,
          205,
          210
        ],
        [
          161,
          162,
          208,
          209
        ],
        [
          163,
          164,
          206,
          207
        ],
        [
          167,
          212,
          256,
          264
        ],
        [
          168,
          213,
          255,
          263
        ],
        [
          169,
          216,
          254,
          260
        ],
        [
          170,
          217,
          253,
          259
        ],
        [
          171,
          214,
          252,
          262
        ],
        [
          172,
          215,
          251,
          261
        ],
        [
          173,
          218,
          250,
          258
        ],
        [
          174,
          219,
          249,
          257
        ],
        [
          175,
          220,
          289,
          294
        ],
        [
          176,
          222,
          288,
          292
        ],
        [
          177,
          221,
          287,
          293
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          224,
          285,
          290
        ],
        [
          266,
          267,
          297,
          298
        ],
        [
          268,
          269,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "407/200000",
        "16467/200000",
        "0",
        "0",
        "108023/1000000",
        "0",
        "41407/500000",
        "0",
        "0",
        "0",
        "70449/500000",
        "0",
        "0",
        "16467/200000",
        "0",
        "389/250000",
        "0",
        "0",
        "30359/1000000",
        "0",
        "0",
        "41901/500000",
        "0",
        "56317/500000",
        "0",
        "1671/62500",
        "359/500000",
        "41377/500000",
        "0",
        "18817/500000",
        "54011/1000000",
        "0",
        "0",
        "3517/31250",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "139221/1000000",
        "0",
        "0",
        "5101/125000",
        "0",
        "80239/1000000",
        "0",
        "59/1000000",
        "359/1000000",
        "0",
        "25187/250000",
        "16467/1000000",
        "0",
        "21167/1000000",
        "0",
        "0",
        "0",
        "16467/200000",
        "0",
        "0",
        "1177/62500",
        "419/500000",
        "0",
        "28443/500000",
        "419/500000"
      ],
      "exact_dual": "319997/50000",
      "patterns": 11994
    },
    {
      "anchor": 1292,
      "orbit": [
        1292,
        1298,
        1548,
        1570,
        1871,
        1910,
        1935,
        1978,
        2186,
        2196,
        2580,
        2594,
        2775,
        2798,
        2967,
        3002,
        3462,
        3480,
        3678,
        3687,
        4234,
        4260,
        4370,
        4388,
        4574,
        4583,
        5031,
        5050,
        5463,
        5486,
        5766,
        5800,
        6351,
        6390,
        6918,
        6960,
        7311,
        7356,
        7447,
        7484,
        7719,
        7740,
        8262,
        8280,
        8728,
        8738,
        8923,
        8942,
        9051,
        9078,
        9546,
        9556,
        9886,
        9899,
        10444,
        10450,
        11038,
        11059,
        11971,
        11980,
        12099,
        12116,
        12163,
        12184,
        12312,
        12324,
        13275,
        13287,
        13405,
        13422,
        13470,
        13485,
        13765,
        13770,
        14022,
        14025,
        14429,
        14454,
        14622,
        14645,
        14789,
        14802,
        15174,
        15185,
        15749,
        15768,
        15965,
        15975,
        16454,
        16488,
        16658,
        16680,
        16862,
        16875,
        17259,
        17270,
        17819,
        17838,
        17994,
        18020,
        18452,
        18472,
        19415,
        19435,
        19550,
        19565,
        19613,
        19630,
        19910,
        19913,
        20165,
        20170,
        20684,
        20706,
        21294,
        21299,
        21955,
        21964,
        22339,
        22372,
        22403,
        22440,
        22637,
        22646,
        23086,
        23093,
        23237,
        23266,
        23366,
        23393,
        23895,
        23917,
        24197,
        24232,
        24783,
        24826,
        25354,
        25392,
        25679,
        25724,
        25883,
        25916,
        26155,
        26172,
        26781,
        26810,
        26910,
        26937,
        27081,
        27090,
        27530,
        27537,
        27977,
        27988,
        28317,
        28331,
        28845,
        28858,
        29230,
        29241,
        29385,
        29410,
        29578,
        29601,
        30107,
        30125,
        30281,
        30308,
        30732,
        30768,
        31695,
        31731,
        32012,
        32017,
        32268,
        32289,
        32591,
        32629,
        32655,
        32697
      ],
      "capacity": 14,
      "live_count": 272,
      "facet_orbits": [
        [
          0,
          3,
          27,
          29,
          49,
          52,
          182,
          184
        ],
        [
          1,
          25,
          51,
          186
        ],
        [
          2,
          31,
          50,
          180
        ],
        [
          4,
          7,
          26,
          28,
          45,
          48,
          183,
          185
        ],
        [
          5,
          24,
          47,
          187
        ],
        [
          6,
          30,
          46,
          181
        ],
        [
          8,
          13,
          16,
          21,
          92,
          97,
          137,
          142
        ],
        [
          9,
          17,
          96,
          141
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          32,
          38,
          226,
          232
        ],
        [
          33,
          39,
          225,
          231
        ],
        [
          34,
          36,
          228,
          230
        ],
        [
          35,
          37,
          227,
          229
        ],
        [
          40,
          43,
          271,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          53,
          61,
          105,
          121,
          150,
          166,
          196,
          204
        ],
        [
          54,
          62,
          104,
          120,
          149,
          165,
          197,
          205
        ],
        [
          55,
          63,
          103,
          117,
          148,
          162,
          200,
          208
        ],
        [
          56,
          64,
          102,
          116,
          147,
          161,
          201,
          209
        ],
        [
          57,
          65,
          101,
          119,
          146,
          164,
          198,
          206
        ],
        [
          58,
          66,
          100,
          118,
          145,
          163,
          199,
          207
        ],
        [
          59,
          67,
          99,
          115,
          144,
          160,
          202,
          210
        ],
        [
          60,
          68,
          98,
          114,
          143,
          159,
          203,
          211
        ],
        [
          69,
          76,
          188,
          195
        ],
        [
          70,
          75,
          189,
          194
        ],
        [
          71,
          72,
          73,
          74,
          190,
          191,
          192,
          193
        ],
        [
          77,
          212,
          240,
          264
        ],
        [
          78,
          216,
          239,
          260
        ],
        [
          79,
          81,
          213,
          214,
          236,
          238,
          262,
          263
        ],
        [
          80,
          82,
          217,
          218,
          235,
          237,
          258,
          259
        ],
        [
          83,
          215,
          234,
          261
        ],
        [
          84,
          219,
          233,
          257
        ],
        [
          85,
          220,
          279,
          294
        ],
        [
          86,
          87,
          222,
          223,
          277,
          278,
          291,
          292
        ],
        [
          88,
          221,
          276,
          293
        ],
        [
          89,
          224,
          275,
          290
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          112,
          152,
          157
        ],
        [
          108,
          109,
          110,
          111,
          153,
          154,
          155,
          156
        ],
        [
          122,
          167,
          248,
          256
        ],
        [
          123,
          126,
          168,
          171,
          244,
          247,
          252,
          255
        ],
        [
          124,
          169,
          246,
          254
        ],
        [
          125,
          128,
          170,
          173,
          242,
          245,
          250,
          253
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          133,
          176,
          178,
          281,
          283,
          286,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          134,
          179,
          280,
          285
        ],
        [
          266,
          269,
          295,
          298
        ],
        [
          267,
          268,
          296,
          297
        ]
      ],
      "weights": [
        "0",
        "0",
        "60869/1000000",
        "63043/1000000",
        "0",
        "0",
        "2173/1000000",
        "117391/1000000",
        "0",
        "0",
        "160869/1000000",
        "0",
        "0",
        "15217/500000",
        "0",
        "11413/250000",
        "0",
        "46739/500000",
        "0",
        "56521/1000000",
        "0",
        "23913/1000000",
        "0",
        "0",
        "0",
        "1019/31250",
        "13043/1000000",
        "0",
        "0",
        "0",
        "23913/500000",
        "160869/1000000",
        "0",
        "0",
        "21739/1000000",
        "0",
        "21739/250000",
        "0",
        "0",
        "0",
        "0",
        "117391/1000000",
        "0",
        "17391/500000",
        "13043/500000",
        "60869/1000000",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "799993/125000",
      "patterns": 6591
    },
    {
      "anchor": 1293,
      "orbit": [
        1293,
        1299,
        1549,
        1571,
        1869,
        1908,
        1933,
        1976,
        2187,
        2197,
        2581,
        2595,
        2773,
        2796,
        2965,
        3000,
        3494,
        3512,
        3674,
        3683,
        4235,
        4261,
        4371,
        4389,
        4572,
        4581,
        5029,
        5048,
        5459,
        5482,
        5782,
        5816,
        6347,
        6386,
        6926,
        6968,
        7307,
        7352,
        7443,
        7480,
        7715,
        7736,
        8263,
        8281,
        8729,
        8739,
        8921,
        8940,
        9049,
        9076,
        9578,
        9588,
        9878,
        9891,
        10476,
        10482,
        11022,
        11043,
        12003,
        12012,
        12131,
        12148,
        12195,
        12216,
        12313,
        12325,
        13273,
        13285,
        13401,
        13418,
        13462,
        13477,
        13797,
        13802,
        14038,
        14041,
        14425,
        14450,
        14606,
        14629,
        14821,
        14834,
        15182,
        15193,
        15781,
        15800,
        15961,
        15971,
        16455,
        16489,
        16659,
        16681,
        16860,
        16873,
        17257,
        17268,
        17811,
        17830,
        18010,
        18036,
        18453,
        18473,
        19413,
        19433,
        19546,
        19561,
        19605,
        19622,
        19942,
        19945,
        20181,
        20186,
        20700,
        20722,
        21262,
        21267,
        21971,
        21980,
        22355,
        22388,
        22419,
        22456,
        22633,
        22642,
        23054,
        23061,
        23253,
        23282,
        23374,
        23401,
        23891,
        23913,
        24213,
        24248,
        24775,
        24818,
        25358,
        25396,
        25671,
        25716,
        25875,
        25908,
        26147,
        26164,
        26773,
        26802,
        26894,
        26921,
        27113,
        27122,
        27534,
        27541,
        28009,
        28020,
        28309,
        28323,
        28837,
        28850,
        29198,
        29209,
        29401,
        29426,
        29582,
        29605,
        30099,
        30117,
        30297,
        30324,
        30734,
        30770,
        31694,
        31730,
        32014,
        32019,
        32270,
        32291,
        32590,
        32628,
        32654,
        32696
      ],
      "capacity": 5,
      "live_count": 290,
      "simple_capacity_bound": "145/24"
    },
    {
      "anchor": 1294,
      "orbit": [
        1294,
        1302,
        1306,
        1308,
        1550,
        1574,
        1578,
        1580,
        1863,
        1870,
        1878,
        1894,
        1931,
        1934,
        1946,
        1962,
        2190,
        2198,
        2202,
        2204,
        2582,
        2598,
        2610,
        2612,
        2759,
        2766,
        2774,
        2790,
        2963,
        2966,
        2970,
        2994,
        3470,
        3478,
        3482,
        3484,
        3655,
        3662,
        3670,
        3686,
        4238,
        4262,
        4266,
        4268,
        4374,
        4390,
        4402,
        4404,
        4551,
        4558,
        4566,
        4582,
        5027,
        5030,
        5034,
        5042,
        5447,
        5454,
        5462,
        5478,
        5774,
        5798,
        5802,
        5804,
        6343,
        6350,
        6358,
        6374,
        6934,
        6950,
        6962,
        6964,
        7309,
        7310,
        7324,
        7340,
        7445,
        7446,
        7452,
        7476,
        7717,
        7718,
        7724,
        7732,
        8270,
        8278,
        8282,
        8284,
        8730,
        8746,
        8754,
        8760,
        8907,
        8910,
        8922,
        8938,
        9043,
        9046,
        9050,
        9074,
        9550,
        9558,
        9562,
        9564,
        9867,
        9870,
        9882,
        9898,
        10446,
        10454,
        10458,
        10460,
        11027,
        11030,
        11034,
        11058,
        11975,
        11979,
        11981,
        11982,
        12103,
        12115,
        12117,
        12118,
        12171,
        12179,
        12185,
        12186,
        12316,
        12332,
        12340,
        12344,
        13255,
        13259,
        13267,
        13283,
        13389,
        13390,
        13404,
        13420,
        13453,
        13454,
        13468,
        13484,
        13767,
        13771,
        13773,
        13774,
        14023,
        14027,
        14029,
        14030,
        14421,
        14422,
        14428,
        14452,
        14613,
        14614,
        14620,
        14644,
        14791,
        14803,
        14805,
        14806,
        15175,
        15187,
        15189,
        15190,
        15757,
        15765,
        15769,
        15772,
        15943,
        15949,
        15957,
        15973,
        16462,
        16486,
        16490,
        16492,
        16666,
        16682,
        16690,
        16696,
        16843,
        16846,
        16858,
        16874,
        17251,
        17254,
        17258,
        17266,
        17803,
        17806,
        17818,
        17834,
        17998,
        18022,
        18026,
        18028,
        18460,
        18476,
        18484,
        18488,
        19399,
        19403,
        19411,
        19427,
        19533,
        19534,
        19548,
        19564,
        19597,
        19598,
        19612,
        19628,
        19911,
        19915,
        19917,
        19918,
        20167,
        20171,
        20173,
        20174,
        20686,
        20710,
        20714,
        20716,
        21283,
        21286,
        21290,
        21298,
        21959,
        21963,
        21965,
        21966,
        22343,
        22371,
        22373,
        22374,
        22411,
        22435,
        22441,
        22442,
        22629,
        22630,
        22636,
        22644,
        23077,
        23078,
        23084,
        23092,
        23239,
        23267,
        23269,
        23270,
        23367,
        23395,
        23397,
        23398,
        23879,
        23885,
        23893,
        23909,
        24205,
        24229,
        24233,
        24236,
        24779,
        24782,
        24794,
        24810,
        25370,
        25386,
        25394,
        25400,
        25677,
        25678,
        25692,
        25708,
        25881,
        25882,
        25884,
        25912,
        26153,
        26154,
        26156,
        26168,
        26777,
        26778,
        26780,
        26808,
        26905,
        26906,
        26908,
        26936,
        27083,
        27091,
        27097,
        27098,
        27531,
        27539,
        27545,
        27546,
        27981,
        27989,
        27993,
        27996,
        28299,
        28301,
        28313,
        28329,
        28841,
        28842,
        28844,
        28856,
        29225,
        29226,
        29228,
        29240,
        29387,
        29411,
        29417,
        29418,
        29579,
        29603,
        29609,
        29610,
        30091,
        30093,
        30105,
        30121,
        30285,
        30309,
        30313,
        30316,
        30748,
        30764,
        30772,
        30776,
        31687,
        31691,
        31699,
        31715,
        32013,
        32021,
        32025,
        32028,
        32269,
        32293,
        32297,
        32300,
        32583,
        32589,
        32597,
        32613,
        32651,
        32653,
        32665,
        32681
      ],
      "capacity": 21,
      "live_count": 258,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          50
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          17,
          96,
          141
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          21,
          92,
          137
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          28,
          183,
          185
        ],
        [
          27,
          29,
          182,
          184
        ],
        [
          30,
          181
        ],
        [
          31,
          180
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          36,
          228,
          230
        ],
        [
          35,
          37,
          227,
          229
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          43,
          271
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          62,
          104,
          149
        ],
        [
          55,
          63,
          103,
          148
        ],
        [
          56,
          64,
          102,
          147
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          66,
          100,
          145
        ],
        [
          59,
          67,
          99,
          144
        ],
        [
          60,
          68,
          98,
          143
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          73,
          191,
          193
        ],
        [
          72,
          74,
          190,
          192
        ],
        [
          75,
          189
        ],
        [
          77,
          240
        ],
        [
          78,
          239
        ],
        [
          79,
          81,
          236,
          238
        ],
        [
          80,
          82,
          235,
          237
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          277,
          278
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          112,
          152,
          157
        ],
        [
          108,
          111,
          153,
          156
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          159,
          203,
          211
        ],
        [
          115,
          160,
          202,
          210
        ],
        [
          116,
          161,
          201,
          209
        ],
        [
          117,
          162,
          200,
          208
        ],
        [
          118,
          163,
          199,
          207
        ],
        [
          119,
          164,
          198,
          206
        ],
        [
          120,
          165,
          197,
          205
        ],
        [
          121,
          166,
          196,
          204
        ],
        [
          122,
          167,
          248,
          256
        ],
        [
          123,
          168,
          247,
          255
        ],
        [
          124,
          169,
          246,
          254
        ],
        [
          125,
          170,
          245,
          253
        ],
        [
          126,
          171,
          244,
          252
        ],
        [
          128,
          173,
          242,
          250
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          178,
          281,
          286
        ],
        [
          134,
          179,
          280,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          214,
          262,
          263
        ],
        [
          215,
          261
        ],
        [
          216,
          260
        ],
        [
          217,
          218,
          258,
          259
        ],
        [
          219,
          257
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          223,
          291,
          292
        ],
        [
          224,
          290
        ],
        [
          266,
          298
        ],
        [
          267,
          268,
          296,
          297
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "0",
        "0",
        "60607/500000",
        "0",
        "0",
        "63069/1000000",
        "0",
        "5903/250000",
        "81693/1000000",
        "0",
        "0",
        "33789/250000",
        "9983/500000",
        "0",
        "20391/500000",
        "54383/500000",
        "0",
        "60087/1000000",
        "0",
        "0",
        "0",
        "86907/500000",
        "18783/500000",
        "0",
        "0",
        "0",
        "0",
        "111373/1000000",
        "15007/500000",
        "0",
        "1753/40000",
        "72773/1000000",
        "0",
        "13809/250000",
        "116887/1000000",
        "0",
        "2307/500000",
        "0",
        "1723/20000",
        "0",
        "0",
        "0",
        "0",
        "681/12500",
        "58743/1000000",
        "0",
        "154079/1000000",
        "0",
        "8481/200000",
        "0",
        "0",
        "0",
        "0",
        "6281/1000000",
        "0",
        "0",
        "49491/500000",
        "0",
        "0",
        "0",
        "10861/1000000",
        "8589/1000000",
        "0",
        "28553/1000000",
        "1731/62500",
        "0",
        "0",
        "0",
        "0",
        "75197/1000000",
        "17631/1000000",
        "132901/1000000",
        "0",
        "27437/500000",
        "0",
        "0",
        "41631/1000000",
        "0",
        "0"
      ],
      "exact_dual": "1599987/250000",
      "patterns": 11864
    },
    {
      "anchor": 1295,
      "orbit": [
        1295,
        1303,
        1307,
        1309,
        1551,
        1575,
        1579,
        1581,
        1861,
        1868,
        1876,
        1892,
        1929,
        1932,
        1944,
        1960,
        2191,
        2199,
        2203,
        2205,
        2583,
        2599,
        2611,
        2613,
        2757,
        2764,
        2772,
        2788,
        2961,
        2964,
        2968,
        2992,
        3502,
        3510,
        3514,
        3516,
        3651,
        3658,
        3666,
        3682,
        4239,
        4263,
        4267,
        4269,
        4375,
        4391,
        4403,
        4405,
        4549,
        4556,
        4564,
        4580,
        5025,
        5028,
        5032,
        5040,
        5443,
        5450,
        5458,
        5474,
        5790,
        5814,
        5818,
        5820,
        6339,
        6346,
        6354,
        6370,
        6942,
        6958,
        6970,
        6972,
        7305,
        7306,
        7320,
        7336,
        7441,
        7442,
        7448,
        7472,
        7713,
        7714,
        7720,
        7728,
        8271,
        8279,
        8283,
        8285,
        8731,
        8747,
        8755,
        8761,
        8905,
        8908,
        8920,
        8936,
        9041,
        9044,
        9048,
        9072,
        9582,
        9590,
        9594,
        9596,
        9859,
        9862,
        9874,
        9890,
        10478,
        10486,
        10490,
        10492,
        11011,
        11014,
        11018,
        11042,
        12007,
        12011,
        12013,
        12014,
        12135,
        12147,
        12149,
        12150,
        12203,
        12211,
        12217,
        12218,
        12317,
        12333,
        12341,
        12345,
        13253,
        13257,
        13265,
        13281,
        13385,
        13386,
        13400,
        13416,
        13445,
        13446,
        13460,
        13476,
        13799,
        13803,
        13805,
        13806,
        14039,
        14043,
        14045,
        14046,
        14417,
        14418,
        14424,
        14448,
        14597,
        14598,
        14604,
        14628,
        14823,
        14835,
        14837,
        14838,
        15183,
        15195,
        15197,
        15198,
        15789,
        15797,
        15801,
        15804,
        15939,
        15945,
        15953,
        15969,
        16463,
        16487,
        16491,
        16493,
        16667,
        16683,
        16691,
        16697,
        16841,
        16844,
        16856,
        16872,
        17249,
        17252,
        17256,
        17264,
        17795,
        17798,
        17810,
        17826,
        18014,
        18038,
        18042,
        18044,
        18461,
        18477,
        18485,
        18489,
        19397,
        19401,
        19409,
        19425,
        19529,
        19530,
        19544,
        19560,
        19589,
        19590,
        19604,
        19620,
        19943,
        19947,
        19949,
        19950,
        20183,
        20187,
        20189,
        20190,
        20702,
        20726,
        20730,
        20732,
        21251,
        21254,
        21258,
        21266,
        21975,
        21979,
        21981,
        21982,
        22359,
        22387,
        22389,
        22390,
        22427,
        22451,
        22457,
        22458,
        22625,
        22626,
        22632,
        22640,
        23045,
        23046,
        23052,
        23060,
        23255,
        23283,
        23285,
        23286,
        23375,
        23403,
        23405,
        23406,
        23875,
        23881,
        23889,
        23905,
        24221,
        24245,
        24249,
        24252,
        24771,
        24774,
        24786,
        24802,
        25374,
        25390,
        25398,
        25404,
        25669,
        25670,
        25684,
        25700,
        25873,
        25874,
        25876,
        25904,
        26145,
        26146,
        26148,
        26160,
        26769,
        26770,
        26772,
        26800,
        26889,
        26890,
        26892,
        26920,
        27115,
        27123,
        27129,
        27130,
        27535,
        27543,
        27549,
        27550,
        28013,
        28021,
        28025,
        28028,
        28291,
        28293,
        28305,
        28321,
        28833,
        28834,
        28836,
        28848,
        29193,
        29194,
        29196,
        29208,
        29403,
        29427,
        29433,
        29434,
        29583,
        29607,
        29613,
        29614,
        30083,
        30085,
        30097,
        30113,
        30301,
        30325,
        30329,
        30332,
        30750,
        30766,
        30774,
        30778,
        31686,
        31690,
        31698,
        31714,
        32015,
        32023,
        32027,
        32030,
        32271,
        32295,
        32299,
        32302,
        32582,
        32588,
        32596,
        32612,
        32650,
        32652,
        32664,
        32680
      ],
      "capacity": 8,
      "live_count": 284,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          50
        ],
        [
          4,
          7,
          45,
          48
        ],
        [
          5,
          47
        ],
        [
          6,
          46
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          17,
          96,
          141
        ],
        [
          10,
          18,
          95,
          140
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          21,
          92,
          137
        ],
        [
          14,
          22,
          91,
          136
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          28,
          183,
          185
        ],
        [
          27,
          29,
          182,
          184
        ],
        [
          30,
          181
        ],
        [
          31,
          180
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          36,
          228,
          230
        ],
        [
          35,
          37,
          227,
          229
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          43,
          271
        ],
        [
          44,
          270
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          62,
          104,
          149
        ],
        [
          55,
          63,
          103,
          148
        ],
        [
          56,
          64,
          102,
          147
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          66,
          100,
          145
        ],
        [
          59,
          67,
          99,
          144
        ],
        [
          60,
          68,
          98,
          143
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          73,
          191,
          193
        ],
        [
          72,
          74,
          190,
          192
        ],
        [
          75,
          189
        ],
        [
          77,
          240
        ],
        [
          78,
          239
        ],
        [
          79,
          81,
          236,
          238
        ],
        [
          80,
          82,
          235,
          237
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          277,
          278
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          112,
          152,
          157
        ],
        [
          108,
          111,
          153,
          156
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          159,
          203,
          211
        ],
        [
          115,
          160,
          202,
          210
        ],
        [
          116,
          161,
          201,
          209
        ],
        [
          117,
          162,
          200,
          208
        ],
        [
          118,
          163,
          199,
          207
        ],
        [
          119,
          164,
          198,
          206
        ],
        [
          120,
          165,
          197,
          205
        ],
        [
          121,
          166,
          196,
          204
        ],
        [
          122,
          167,
          248,
          256
        ],
        [
          123,
          168,
          247,
          255
        ],
        [
          124,
          169,
          246,
          254
        ],
        [
          125,
          170,
          245,
          253
        ],
        [
          126,
          171,
          244,
          252
        ],
        [
          128,
          173,
          242,
          250
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          178,
          281,
          286
        ],
        [
          134,
          179,
          280,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          214,
          262,
          263
        ],
        [
          215,
          261
        ],
        [
          216,
          260
        ],
        [
          217,
          218,
          258,
          259
        ],
        [
          219,
          257
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          223,
          291,
          292
        ],
        [
          224,
          290
        ],
        [
          266,
          298
        ],
        [
          267,
          268,
          296,
          297
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "0",
        "42219/1000000",
        "48399/1000000",
        "0",
        "36013/250000",
        "5293/100000",
        "0",
        "0",
        "0",
        "50509/1000000",
        "2377/250000",
        "0",
        "0",
        "0",
        "0",
        "10091/250000",
        "0",
        "0",
        "52499/500000",
        "41/8000",
        "215059/1000000",
        "0",
        "0",
        "0",
        "1609/250000",
        "34867/500000",
        "9453/1000000",
        "3943/1000000",
        "0",
        "133301/1000000",
        "0",
        "4719/250000",
        "0",
        "0",
        "136339/1000000",
        "0",
        "14699/500000",
        "59813/1000000",
        "13393/250000",
        "217/200000",
        "0",
        "0",
        "11833/1000000",
        "3141/40000",
        "3141/40000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "41/200000",
        "0",
        "35497/250000",
        "37/500000",
        "0",
        "65501/500000",
        "0",
        "0",
        "0",
        "0",
        "35821/500000",
        "13393/500000",
        "0",
        "0",
        "0",
        "1343/62500",
        "0",
        "6903/100000",
        "0",
        "13937/200000",
        "2967/1000000",
        "4603/250000",
        "0",
        "19383/200000",
        "0",
        "12273/200000",
        "21829/250000",
        "0",
        "68207/1000000",
        "0",
        "0",
        "0",
        "207/20000",
        "0",
        "0",
        "91/1600"
      ],
      "exact_dual": "99999/15625",
      "patterns": 12695
    },
    {
      "anchor": 1310,
      "orbit": [
        1310,
        1582,
        1862,
        1930,
        2206,
        2614,
        2758,
        2962,
        3486,
        3654,
        4270,
        4406,
        4550,
        5026,
        5446,
        5806,
        6342,
        6966,
        7308,
        7444,
        7716,
        8286,
        8762,
        8906,
        9042,
        9566,
        9866,
        10462,
        11026,
        11983,
        12119,
        12187,
        12348,
        13251,
        13388,
        13452,
        13775,
        14031,
        14420,
        14612,
        14807,
        15191,
        15773,
        15941,
        16494,
        16698,
        16842,
        17250,
        17802,
        18030,
        18492,
        19395,
        19532,
        19596,
        19919,
        20175,
        20718,
        21282,
        21967,
        22375,
        22443,
        22628,
        23076,
        23271,
        23399,
        23877,
        24237,
        24778,
        25402,
        25676,
        25880,
        26152,
        26776,
        26904,
        27099,
        27547,
        27997,
        28297,
        28840,
        29224,
        29419,
        29611,
        30089,
        30317,
        30780,
        31683,
        32029,
        32301,
        32581,
        32649
      ],
      "capacity": 26,
      "live_count": 248,
      "facet_orbits": [
        [
          0,
          3,
          8,
          13,
          16,
          21,
          27,
          29,
          49,
          52,
          92,
          97,
          137,
          142,
          182,
          184
        ],
        [
          1,
          9,
          17,
          25,
          51,
          96,
          141,
          186
        ],
        [
          2,
          12,
          20,
          31,
          50,
          93,
          138,
          180
        ],
        [
          32,
          35,
          37,
          38,
          226,
          227,
          229,
          232
        ],
        [
          33,
          34,
          36,
          39,
          225,
          228,
          230,
          231
        ],
        [
          40,
          41,
          42,
          43,
          271,
          272,
          273,
          274
        ],
        [
          53,
          60,
          61,
          68,
          98,
          105,
          114,
          121,
          143,
          150,
          159,
          166,
          196,
          203,
          204,
          211
        ],
        [
          54,
          59,
          62,
          67,
          99,
          104,
          115,
          120,
          144,
          149,
          160,
          165,
          197,
          202,
          205,
          210
        ],
        [
          55,
          56,
          63,
          64,
          102,
          103,
          116,
          117,
          147,
          148,
          161,
          162,
          200,
          201,
          208,
          209
        ],
        [
          57,
          58,
          65,
          66,
          100,
          101,
          118,
          119,
          145,
          146,
          163,
          164,
          198,
          199,
          206,
          207
        ],
        [
          69,
          76,
          106,
          113,
          151,
          158,
          188,
          195
        ],
        [
          70,
          75,
          107,
          112,
          152,
          157,
          189,
          194
        ],
        [
          71,
          72,
          73,
          74,
          108,
          109,
          110,
          111,
          153,
          154,
          155,
          156,
          190,
          191,
          192,
          193
        ],
        [
          77,
          122,
          167,
          212,
          240,
          248,
          256,
          264
        ],
        [
          78,
          124,
          169,
          216,
          239,
          246,
          254,
          260
        ],
        [
          79,
          81,
          123,
          126,
          168,
          171,
          213,
          214,
          236,
          238,
          244,
          247,
          252,
          255,
          262,
          263
        ],
        [
          80,
          82,
          125,
          128,
          170,
          173,
          217,
          218,
          235,
          237,
          242,
          245,
          250,
          253,
          258,
          259
        ],
        [
          85,
          130,
          175,
          220,
          279,
          284,
          289,
          294
        ],
        [
          86,
          87,
          131,
          133,
          176,
          178,
          222,
          223,
          277,
          278,
          281,
          283,
          286,
          288,
          291,
          292
        ],
        [
          88,
          132,
          177,
          221,
          276,
          282,
          287,
          293
        ],
        [
          89,
          134,
          179,
          224,
          275,
          280,
          285,
          290
        ],
        [
          266,
          267,
          268,
          269,
          295,
          296,
          297,
          298
        ]
      ],
      "weights": [
        "0",
        "0",
        "1/5",
        "0",
        "0",
        "1/20",
        "0",
        "1/40",
        "0",
        "0",
        "3/20",
        "0",
        "1/40",
        "1/20",
        "1/20",
        "3/40",
        "0",
        "0",
        "1/40",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "32/5",
      "patterns": 3013
    },
    {
      "anchor": 1311,
      "orbit": [
        1311,
        1583,
        1860,
        1928,
        2207,
        2615,
        2756,
        2960,
        3518,
        3650,
        4271,
        4407,
        4548,
        5024,
        5442,
        5822,
        6338,
        6974,
        7304,
        7440,
        7712,
        8287,
        8763,
        8904,
        9040,
        9598,
        9858,
        10494,
        11010,
        12015,
        12151,
        12219,
        12349,
        13249,
        13384,
        13444,
        13807,
        14047,
        14416,
        14596,
        14839,
        15199,
        15805,
        15937,
        16495,
        16699,
        16840,
        17248,
        17794,
        18046,
        18493,
        19393,
        19528,
        19588,
        19951,
        20191,
        20734,
        21250,
        21983,
        22391,
        22459,
        22624,
        23044,
        23287,
        23407,
        23873,
        24253,
        24770,
        25406,
        25668,
        25872,
        26144,
        26768,
        26888,
        27131,
        27551,
        28029,
        28289,
        28832,
        29192,
        29435,
        29615,
        30081,
        30333,
        30782,
        31682,
        32031,
        32303,
        32580,
        32648
      ],
      "capacity": 9,
      "live_count": 282,
      "facet_orbits": [
        [
          0,
          3,
          8,
          13,
          16,
          21,
          27,
          29,
          49,
          52,
          92,
          97,
          137,
          142,
          182,
          184
        ],
        [
          1,
          9,
          17,
          25,
          51,
          96,
          141,
          186
        ],
        [
          2,
          12,
          20,
          31,
          50,
          93,
          138,
          180
        ],
        [
          4,
          7,
          10,
          15,
          18,
          23,
          26,
          28,
          45,
          48,
          90,
          95,
          135,
          140,
          183,
          185
        ],
        [
          5,
          11,
          19,
          24,
          47,
          94,
          139,
          187
        ],
        [
          6,
          14,
          22,
          30,
          46,
          91,
          136,
          181
        ],
        [
          32,
          35,
          37,
          38,
          226,
          227,
          229,
          232
        ],
        [
          33,
          34,
          36,
          39,
          225,
          228,
          230,
          231
        ],
        [
          40,
          41,
          42,
          43,
          271,
          272,
          273,
          274
        ],
        [
          44,
          270
        ],
        [
          53,
          60,
          61,
          68,
          98,
          105,
          114,
          121,
          143,
          150,
          159,
          166,
          196,
          203,
          204,
          211
        ],
        [
          54,
          59,
          62,
          67,
          99,
          104,
          115,
          120,
          144,
          149,
          160,
          165,
          197,
          202,
          205,
          210
        ],
        [
          55,
          56,
          63,
          64,
          102,
          103,
          116,
          117,
          147,
          148,
          161,
          162,
          200,
          201,
          208,
          209
        ],
        [
          57,
          58,
          65,
          66,
          100,
          101,
          118,
          119,
          145,
          146,
          163,
          164,
          198,
          199,
          206,
          207
        ],
        [
          69,
          76,
          106,
          113,
          151,
          158,
          188,
          195
        ],
        [
          70,
          75,
          107,
          112,
          152,
          157,
          189,
          194
        ],
        [
          71,
          72,
          73,
          74,
          108,
          109,
          110,
          111,
          153,
          154,
          155,
          156,
          190,
          191,
          192,
          193
        ],
        [
          77,
          122,
          167,
          212,
          240,
          248,
          256,
          264
        ],
        [
          78,
          124,
          169,
          216,
          239,
          246,
          254,
          260
        ],
        [
          79,
          81,
          123,
          126,
          168,
          171,
          213,
          214,
          236,
          238,
          244,
          247,
          252,
          255,
          262,
          263
        ],
        [
          80,
          82,
          125,
          128,
          170,
          173,
          217,
          218,
          235,
          237,
          242,
          245,
          250,
          253,
          258,
          259
        ],
        [
          85,
          130,
          175,
          220,
          279,
          284,
          289,
          294
        ],
        [
          86,
          87,
          131,
          133,
          176,
          178,
          222,
          223,
          277,
          278,
          281,
          283,
          286,
          288,
          291,
          292
        ],
        [
          88,
          132,
          177,
          221,
          276,
          282,
          287,
          293
        ],
        [
          89,
          134,
          179,
          224,
          275,
          280,
          285,
          290
        ],
        [
          266,
          267,
          268,
          269,
          295,
          296,
          297,
          298
        ]
      ],
      "weights": [
        "1/100",
        "0",
        "9/200",
        "9/200",
        "0",
        "0",
        "1/50",
        "0",
        "11/200",
        "2/25",
        "0",
        "0",
        "0",
        "3/50",
        "31/200",
        "0",
        "1/100",
        "0",
        "4/25",
        "7/200",
        "0",
        "0",
        "0",
        "1/40",
        "0",
        "0"
      ],
      "exact_dual": "32/5",
      "patterns": 3349
    },
    {
      "anchor": 1312,
      "orbit": [
        1312,
        1552,
        1915,
        1975,
        2208,
        2568,
        2811,
        2991,
        3457,
        3709,
        4240,
        4360,
        4603,
        5023,
        5501,
        5761,
        6397,
        6913,
        7351,
        7471,
        7711,
        8288,
        8708,
        8951,
        9071,
        9537,
        9917,
        10433,
        11069,
        11984,
        12104,
        12164,
        12290,
        13310,
        13431,
        13499,
        13776,
        14048,
        14447,
        14651,
        14792,
        15200,
        15746,
        15998,
        16464,
        16644,
        16887,
        17247,
        17853,
        17985,
        18434,
        19454,
        19575,
        19643,
        19920,
        20192,
        20673,
        21309,
        21984,
        22344,
        22404,
        22623,
        23099,
        23240,
        23376,
        23934,
        24194,
        24829,
        25345,
        25723,
        25903,
        26143,
        26799,
        26935,
        27076,
        27552,
        27970,
        28350,
        28831,
        29239,
        29380,
        29584,
        30142,
        30274,
        30721,
        31741,
        32032,
        32272,
        32635,
        32695
      ],
      "capacity": 1,
      "live_count": 298,
      "simple_capacity_bound": "149/24"
    },
    {
      "anchor": 1313,
      "orbit": [
        1313,
        1553,
        1913,
        1973,
        2209,
        2569,
        2809,
        2989,
        3489,
        3705,
        4241,
        4361,
        4601,
        5021,
        5497,
        5777,
        6393,
        6921,
        7347,
        7467,
        7707,
        8289,
        8709,
        8949,
        9069,
        9569,
        9909,
        10465,
        11053,
        12016,
        12136,
        12196,
        12291,
        13308,
        13427,
        13491,
        13808,
        14064,
        14443,
        14635,
        14824,
        15208,
        15778,
        15994,
        16465,
        16645,
        16885,
        17245,
        17845,
        18001,
        18435,
        19452,
        19571,
        19635,
        19952,
        20208,
        20689,
        21277,
        22000,
        22360,
        22420,
        22619,
        23067,
        23256,
        23384,
        23930,
        24210,
        24821,
        25349,
        25715,
        25895,
        26135,
        26791,
        26919,
        27108,
        27556,
        28002,
        28342,
        28823,
        29207,
        29396,
        29588,
        30134,
        30290,
        30723,
        31740,
        32034,
        32274,
        32634,
        32694
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 1314,
      "orbit": [
        1314,
        1316,
        1320,
        1328,
        1554,
        1556,
        1560,
        1584,
        1883,
        1899,
        1907,
        1914,
        1943,
        1959,
        1971,
        1974,
        2210,
        2212,
        2216,
        2224,
        2570,
        2572,
        2584,
        2600,
        2779,
        2795,
        2803,
        2810,
        2959,
        2983,
        2987,
        2990,
        3459,
        3461,
        3465,
        3473,
        3677,
        3693,
        3701,
        3708,
        4242,
        4244,
        4248,
        4272,
        4362,
        4364,
        4376,
        4392,
        4571,
        4587,
        4595,
        4602,
        5007,
        5015,
        5019,
        5022,
        5469,
        5485,
        5493,
        5500,
        5763,
        5765,
        5769,
        5793,
        6365,
        6381,
        6389,
        6396,
        6915,
        6917,
        6929,
        6945,
        7319,
        7335,
        7349,
        7350,
        7439,
        7463,
        7469,
        7470,
        7695,
        7703,
        7709,
        7710,
        8290,
        8292,
        8296,
        8304,
        8710,
        8716,
        8724,
        8740,
        8919,
        8935,
        8947,
        8950,
        9039,
        9063,
        9067,
        9070,
        9539,
        9541,
        9545,
        9553,
        9885,
        9901,
        9913,
        9916,
        10435,
        10437,
        10441,
        10449,
        11037,
        11061,
        11065,
        11068,
        11985,
        11986,
        11988,
        11992,
        12105,
        12106,
        12108,
        12120,
        12165,
        12166,
        12172,
        12180,
        12294,
        12298,
        12306,
        12322,
        13278,
        13294,
        13302,
        13306,
        13399,
        13415,
        13429,
        13430,
        13467,
        13483,
        13497,
        13498,
        13777,
        13778,
        13780,
        13784,
        14049,
        14050,
        14052,
        14056,
        14415,
        14439,
        14445,
        14446,
        14619,
        14643,
        14649,
        14650,
        14793,
        14794,
        14796,
        14808,
        15201,
        15202,
        15204,
        15216,
        15747,
        15750,
        15754,
        15762,
        15966,
        15982,
        15990,
        15996,
        16466,
        16468,
        16472,
        16496,
        16646,
        16652,
        16660,
        16676,
        16855,
        16871,
        16883,
        16886,
        17231,
        17239,
        17243,
        17246,
        17821,
        17837,
        17849,
        17852,
        17987,
        17989,
        17993,
        18017,
        18438,
        18442,
        18450,
        18466,
        19422,
        19438,
        19446,
        19450,
        19543,
        19559,
        19573,
        19574,
        19611,
        19627,
        19641,
        19642,
        19921,
        19922,
        19924,
        19928,
        20193,
        20194,
        20196,
        20200,
        20675,
        20677,
        20681,
        20705,
        21293,
        21301,
        21305,
        21308,
        21985,
        21986,
        21988,
        21992,
        22345,
        22346,
        22348,
        22376,
        22405,
        22406,
        22412,
        22436,
        22607,
        22615,
        22621,
        22622,
        23083,
        23091,
        23097,
        23098,
        23241,
        23242,
        23244,
        23272,
        23377,
        23378,
        23380,
        23408,
        23902,
        23918,
        23926,
        23932,
        24195,
        24198,
        24202,
        24226,
        24797,
        24813,
        24825,
        24828,
        25347,
        25353,
        25361,
        25377,
        25691,
        25707,
        25721,
        25722,
        25871,
        25899,
        25901,
        25902,
        26127,
        26139,
        26141,
        26142,
        26767,
        26795,
        26797,
        26798,
        26903,
        26931,
        26933,
        26934,
        27077,
        27078,
        27084,
        27092,
        27553,
        27554,
        27560,
        27568,
        27971,
        27974,
        27978,
        27986,
        28318,
        28334,
        28346,
        28348,
        28815,
        28827,
        28829,
        28830,
        29223,
        29235,
        29237,
        29238,
        29381,
        29382,
        29388,
        29412,
        29585,
        29586,
        29592,
        29616,
        30110,
        30126,
        30138,
        30140,
        30275,
        30278,
        30282,
        30306,
        30725,
        30729,
        30737,
        30753,
        31709,
        31725,
        31733,
        31737,
        32033,
        32036,
        32040,
        32048,
        32273,
        32276,
        32280,
        32304,
        32603,
        32619,
        32627,
        32633,
        32663,
        32679,
        32691,
        32693
      ],
      "capacity": 6,
      "live_count": 288,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          50
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          17,
          96,
          141
        ],
        [
          10,
          18,
          95,
          140
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          21,
          92,
          137
        ],
        [
          14,
          22,
          91,
          136
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          28,
          183,
          185
        ],
        [
          27,
          29,
          182,
          184
        ],
        [
          30,
          181
        ],
        [
          31,
          180
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          36,
          228,
          230
        ],
        [
          35,
          37,
          227,
          229
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          43,
          271
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          62,
          104,
          149
        ],
        [
          55,
          63,
          103,
          148
        ],
        [
          56,
          64,
          102,
          147
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          66,
          100,
          145
        ],
        [
          59,
          67,
          99,
          144
        ],
        [
          60,
          68,
          98,
          143
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          73,
          191,
          193
        ],
        [
          72,
          74,
          190,
          192
        ],
        [
          75,
          189
        ],
        [
          77,
          240
        ],
        [
          78,
          239
        ],
        [
          79,
          81,
          236,
          238
        ],
        [
          80,
          82,
          235,
          237
        ],
        [
          83,
          234
        ],
        [
          84,
          233
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          277,
          278
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          112,
          152,
          157
        ],
        [
          108,
          111,
          153,
          156
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          159,
          203,
          211
        ],
        [
          115,
          160,
          202,
          210
        ],
        [
          116,
          161,
          201,
          209
        ],
        [
          117,
          162,
          200,
          208
        ],
        [
          118,
          163,
          199,
          207
        ],
        [
          119,
          164,
          198,
          206
        ],
        [
          120,
          165,
          197,
          205
        ],
        [
          121,
          166,
          196,
          204
        ],
        [
          122,
          167,
          248,
          256
        ],
        [
          123,
          168,
          247,
          255
        ],
        [
          124,
          169,
          246,
          254
        ],
        [
          125,
          170,
          245,
          253
        ],
        [
          126,
          171,
          244,
          252
        ],
        [
          127,
          172,
          243,
          251
        ],
        [
          128,
          173,
          242,
          250
        ],
        [
          129,
          174,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          178,
          281,
          286
        ],
        [
          134,
          179,
          280,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          214,
          262,
          263
        ],
        [
          215,
          261
        ],
        [
          216,
          260
        ],
        [
          217,
          218,
          258,
          259
        ],
        [
          219,
          257
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          223,
          291,
          292
        ],
        [
          224,
          290
        ],
        [
          265,
          299
        ],
        [
          266,
          298
        ],
        [
          267,
          268,
          296,
          297
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "34999/500000",
        "12001/200000",
        "27403/1000000",
        "0",
        "0",
        "0",
        "7663/62500",
        "34999/500000",
        "0",
        "0",
        "0",
        "0",
        "15317/500000",
        "0",
        "0",
        "0",
        "59031/500000",
        "279/6250",
        "0",
        "0",
        "0",
        "132897/1000000",
        "0",
        "9069/200000",
        "0",
        "15799/1000000",
        "97/100000",
        "0",
        "0",
        "491/200000",
        "0",
        "30487/1000000",
        "0",
        "0",
        "112733/500000",
        "0",
        "0",
        "31457/1000000",
        "0",
        "0",
        "38949/250000",
        "0",
        "0",
        "96669/1000000",
        "15147/200000",
        "0",
        "0",
        "0",
        "11023/125000",
        "17233/200000",
        "81693/1000000",
        "29109/1000000",
        "33913/1000000",
        "0",
        "37413/1000000",
        "0",
        "0",
        "52977/1000000",
        "0",
        "0",
        "18587/250000",
        "0",
        "0",
        "0",
        "0",
        "937/500000",
        "3441/31250",
        "0",
        "0",
        "0",
        "0",
        "34991/1000000",
        "0",
        "0",
        "0",
        "0",
        "16091/250000",
        "48579/500000",
        "0",
        "0",
        "0",
        "0",
        "35961/1000000",
        "0",
        "1441/40000",
        "0",
        "36369/1000000",
        "0"
      ],
      "exact_dual": "1599989/250000",
      "patterns": 12767
    },
    {
      "anchor": 1315,
      "orbit": [
        1315,
        1317,
        1321,
        1329,
        1555,
        1557,
        1561,
        1585,
        1881,
        1897,
        1905,
        1912,
        1941,
        1957,
        1969,
        1972,
        2211,
        2213,
        2217,
        2225,
        2571,
        2573,
        2585,
        2601,
        2777,
        2793,
        2801,
        2808,
        2957,
        2981,
        2985,
        2988,
        3491,
        3493,
        3497,
        3505,
        3673,
        3689,
        3697,
        3704,
        4243,
        4245,
        4249,
        4273,
        4363,
        4365,
        4377,
        4393,
        4569,
        4585,
        4593,
        4600,
        5005,
        5013,
        5017,
        5020,
        5465,
        5481,
        5489,
        5496,
        5779,
        5781,
        5785,
        5809,
        6361,
        6377,
        6385,
        6392,
        6923,
        6925,
        6937,
        6953,
        7315,
        7331,
        7345,
        7346,
        7435,
        7459,
        7465,
        7466,
        7691,
        7699,
        7705,
        7706,
        8291,
        8293,
        8297,
        8305,
        8711,
        8717,
        8725,
        8741,
        8917,
        8933,
        8945,
        8948,
        9037,
        9061,
        9065,
        9068,
        9571,
        9573,
        9577,
        9585,
        9877,
        9893,
        9905,
        9908,
        10467,
        10469,
        10473,
        10481,
        11021,
        11045,
        11049,
        11052,
        12017,
        12018,
        12020,
        12024,
        12137,
        12138,
        12140,
        12152,
        12197,
        12198,
        12204,
        12212,
        12295,
        12299,
        12307,
        12323,
        13276,
        13292,
        13300,
        13304,
        13395,
        13411,
        13425,
        13426,
        13459,
        13475,
        13489,
        13490,
        13809,
        13810,
        13812,
        13816,
        14065,
        14066,
        14068,
        14072,
        14411,
        14435,
        14441,
        14442,
        14603,
        14627,
        14633,
        14634,
        14825,
        14826,
        14828,
        14840,
        15209,
        15210,
        15212,
        15224,
        15779,
        15782,
        15786,
        15794,
        15962,
        15978,
        15986,
        15992,
        16467,
        16469,
        16473,
        16497,
        16647,
        16653,
        16661,
        16677,
        16853,
        16869,
        16881,
        16884,
        17229,
        17237,
        17241,
        17244,
        17813,
        17829,
        17841,
        17844,
        18003,
        18005,
        18009,
        18033,
        18439,
        18443,
        18451,
        18467,
        19420,
        19436,
        19444,
        19448,
        19539,
        19555,
        19569,
        19570,
        19603,
        19619,
        19633,
        19634,
        19953,
        19954,
        19956,
        19960,
        20209,
        20210,
        20212,
        20216,
        20691,
        20693,
        20697,
        20721,
        21261,
        21269,
        21273,
        21276,
        22001,
        22002,
        22004,
        22008,
        22361,
        22362,
        22364,
        22392,
        22421,
        22422,
        22428,
        22452,
        22603,
        22611,
        22617,
        22618,
        23051,
        23059,
        23065,
        23066,
        23257,
        23258,
        23260,
        23288,
        23385,
        23386,
        23388,
        23416,
        23898,
        23914,
        23922,
        23928,
        24211,
        24214,
        24218,
        24242,
        24789,
        24805,
        24817,
        24820,
        25351,
        25357,
        25365,
        25381,
        25683,
        25699,
        25713,
        25714,
        25863,
        25891,
        25893,
        25894,
        26119,
        26131,
        26133,
        26134,
        26759,
        26787,
        26789,
        26790,
        26887,
        26915,
        26917,
        26918,
        27109,
        27110,
        27116,
        27124,
        27557,
        27558,
        27564,
        27572,
        28003,
        28006,
        28010,
        28018,
        28310,
        28326,
        28338,
        28340,
        28807,
        28819,
        28821,
        28822,
        29191,
        29203,
        29205,
        29206,
        29397,
        29398,
        29404,
        29428,
        29589,
        29590,
        29596,
        29620,
        30102,
        30118,
        30130,
        30132,
        30291,
        30294,
        30298,
        30322,
        30727,
        30731,
        30739,
        30755,
        31708,
        31724,
        31732,
        31736,
        32035,
        32038,
        32042,
        32050,
        32275,
        32278,
        32282,
        32306,
        32602,
        32618,
        32626,
        32632,
        32662,
        32678,
        32690,
        32692
      ],
      "capacity": 1,
      "live_count": 298,
      "simple_capacity_bound": "149/24"
    },
    {
      "anchor": 1318,
      "orbit": [
        1318,
        1322,
        1332,
        1336,
        1558,
        1562,
        1588,
        1592,
        1875,
        1882,
        1891,
        1898,
        1939,
        1942,
        1955,
        1958,
        2214,
        2220,
        2226,
        2232,
        2574,
        2586,
        2604,
        2616,
        2763,
        2778,
        2787,
        2802,
        2955,
        2958,
        2979,
        2982,
        3467,
        3469,
        3475,
        3477,
        3661,
        3669,
        3692,
        3700,
        4246,
        4252,
        4274,
        4280,
        4366,
        4380,
        4394,
        4408,
        4555,
        4563,
        4586,
        4594,
        5003,
        5006,
        5011,
        5014,
        5453,
        5468,
        5477,
        5492,
        5771,
        5773,
        5795,
        5797,
        6357,
        6364,
        6373,
        6380,
        6931,
        6933,
        6947,
        6949,
        7317,
        7318,
        7333,
        7334,
        7437,
        7438,
        7461,
        7462,
        7693,
        7694,
        7701,
        7702,
        8298,
        8300,
        8306,
        8308,
        8718,
        8726,
        8748,
        8756,
        8903,
        8918,
        8931,
        8946,
        9031,
        9038,
        9059,
        9066,
        9543,
        9549,
        9555,
        9561,
        9869,
        9881,
        9900,
        9912,
        10439,
        10443,
        10453,
        10457,
        11029,
        11033,
        11060,
        11064,
        11989,
        11990,
        11993,
        11994,
        12109,
        12110,
        12121,
        12122,
        12173,
        12174,
        12181,
        12182,
        12302,
        12310,
        12330,
        12338,
        13262,
        13270,
        13290,
        13298,
        13383,
        13398,
        13413,
        13428,
        13451,
        13465,
        13482,
        13496,
        13779,
        13782,
        13785,
        13788,
        14051,
        14053,
        14058,
        14060,
        14407,
        14414,
        14437,
        14444,
        14611,
        14617,
        14642,
        14648,
        14795,
        14798,
        14809,
        14812,
        15203,
        15205,
        15218,
        15220,
        15755,
        15758,
        15763,
        15766,
        15950,
        15958,
        15980,
        15988,
        16474,
        16476,
        16498,
        16500,
        16654,
        16668,
        16678,
        16692,
        16839,
        16851,
        16870,
        16882,
        17223,
        17230,
        17235,
        17242,
        17805,
        17820,
        17833,
        17848,
        17991,
        17997,
        18019,
        18025,
        18446,
        18458,
        18470,
        18482,
        19406,
        19418,
        19430,
        19442,
        19527,
        19541,
        19558,
        19572,
        19595,
        19610,
        19625,
        19640,
        19923,
        19925,
        19930,
        19932,
        20195,
        20198,
        20201,
        20204,
        20679,
        20683,
        20709,
        20713,
        21285,
        21289,
        21300,
        21304,
        21989,
        21990,
        21993,
        21994,
        22349,
        22350,
        22377,
        22378,
        22413,
        22414,
        22437,
        22438,
        22599,
        22606,
        22613,
        22620,
        23075,
        23081,
        23090,
        23096,
        23243,
        23246,
        23273,
        23276,
        23379,
        23381,
        23410,
        23412,
        23886,
        23900,
        23910,
        23924,
        24203,
        24206,
        24227,
        24230,
        24793,
        24796,
        24809,
        24812,
        25363,
        25369,
        25379,
        25385,
        25689,
        25690,
        25705,
        25706,
        25869,
        25870,
        25897,
        25898,
        26125,
        26126,
        26137,
        26138,
        26763,
        26766,
        26793,
        26796,
        26899,
        26901,
        26930,
        26932,
        27079,
        27086,
        27093,
        27100,
        27555,
        27561,
        27570,
        27576,
        27975,
        27982,
        27987,
        27994,
        28302,
        28314,
        28332,
        28344,
        28811,
        28814,
        28825,
        28828,
        29219,
        29221,
        29234,
        29236,
        29383,
        29390,
        29413,
        29420,
        29587,
        29593,
        29618,
        29624,
        30094,
        30108,
        30122,
        30136,
        30279,
        30286,
        30307,
        30314,
        30741,
        30745,
        30757,
        30761,
        31701,
        31705,
        31717,
        31721,
        32037,
        32041,
        32052,
        32056,
        32277,
        32281,
        32308,
        32312,
        32595,
        32601,
        32611,
        32617,
        32659,
        32661,
        32675,
        32677
      ],
      "capacity": 11,
      "live_count": 278,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          9,
          51,
          96
        ],
        [
          2,
          12,
          50,
          93
        ],
        [
          3,
          13,
          49,
          92
        ],
        [
          16,
          27,
          142,
          184
        ],
        [
          17,
          25,
          141,
          186
        ],
        [
          18,
          26,
          140,
          185
        ],
        [
          19,
          24,
          139,
          187
        ],
        [
          20,
          31,
          138,
          180
        ],
        [
          21,
          29,
          137,
          182
        ],
        [
          22,
          30,
          136,
          181
        ],
        [
          23,
          28,
          135,
          183
        ],
        [
          32,
          35,
          229,
          232
        ],
        [
          33,
          34,
          230,
          231
        ],
        [
          36,
          39,
          225,
          228
        ],
        [
          37,
          38,
          226,
          227
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          42,
          43,
          271,
          272
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          59,
          99,
          104
        ],
        [
          55,
          56,
          102,
          103
        ],
        [
          57,
          58,
          100,
          101
        ],
        [
          61,
          114,
          150,
          203
        ],
        [
          62,
          115,
          149,
          202
        ],
        [
          63,
          116,
          148,
          201
        ],
        [
          64,
          117,
          147,
          200
        ],
        [
          65,
          118,
          146,
          199
        ],
        [
          66,
          119,
          145,
          198
        ],
        [
          67,
          120,
          144,
          197
        ],
        [
          68,
          121,
          143,
          196
        ],
        [
          69,
          106,
          158,
          195
        ],
        [
          70,
          107,
          157,
          194
        ],
        [
          71,
          108,
          156,
          193
        ],
        [
          72,
          109,
          155,
          192
        ],
        [
          73,
          110,
          154,
          191
        ],
        [
          74,
          111,
          153,
          190
        ],
        [
          75,
          112,
          152,
          189
        ],
        [
          77,
          122,
          240,
          248
        ],
        [
          78,
          124,
          239,
          246
        ],
        [
          79,
          123,
          238,
          247
        ],
        [
          80,
          125,
          237,
          245
        ],
        [
          81,
          126,
          236,
          244
        ],
        [
          82,
          128,
          235,
          242
        ],
        [
          83,
          127,
          234,
          243
        ],
        [
          84,
          129,
          233,
          241
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          133,
          277,
          281
        ],
        [
          88,
          132,
          276,
          282
        ],
        [
          89,
          134,
          275,
          280
        ],
        [
          159,
          166,
          204,
          211
        ],
        [
          160,
          165,
          205,
          210
        ],
        [
          161,
          162,
          208,
          209
        ],
        [
          163,
          164,
          206,
          207
        ],
        [
          167,
          212,
          256,
          264
        ],
        [
          168,
          213,
          255,
          263
        ],
        [
          169,
          216,
          254,
          260
        ],
        [
          170,
          217,
          253,
          259
        ],
        [
          171,
          214,
          252,
          262
        ],
        [
          172,
          215,
          251,
          261
        ],
        [
          173,
          218,
          250,
          258
        ],
        [
          174,
          219,
          249,
          257
        ],
        [
          175,
          220,
          289,
          294
        ],
        [
          176,
          222,
          288,
          292
        ],
        [
          177,
          221,
          287,
          293
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          224,
          285,
          290
        ],
        [
          265,
          299
        ],
        [
          266,
          267,
          297,
          298
        ],
        [
          268,
          269,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "1104/15625",
        "1104/15625",
        "0",
        "25611/500000",
        "25353/1000000",
        "1287/40000",
        "9009/100000",
        "0",
        "0",
        "0",
        "44401/1000000",
        "0",
        "0",
        "0",
        "28861/250000",
        "0",
        "0",
        "0",
        "0",
        "7027/50000",
        "0",
        "0",
        "1583/50000",
        "0",
        "0",
        "0",
        "0",
        "7323/50000",
        "0",
        "0",
        "0",
        "0",
        "3861/50000",
        "0",
        "1879/50000",
        "0",
        "0",
        "1879/100000",
        "38223/1000000",
        "97039/1000000",
        "46203/500000",
        "0",
        "0",
        "0",
        "0",
        "38223/1000000",
        "0",
        "0",
        "0",
        "163063/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "5019/1000000",
        "25997/500000",
        "0",
        "0",
        "0",
        "0",
        "4633/500000",
        "17857/250000",
        "0",
        "0",
        "81081/500000",
        "0",
        "0"
      ],
      "exact_dual": "1599989/250000",
      "patterns": 11747
    },
    {
      "anchor": 1319,
      "orbit": [
        1319,
        1323,
        1333,
        1337,
        1559,
        1563,
        1589,
        1593,
        1873,
        1880,
        1889,
        1896,
        1937,
        1940,
        1953,
        1956,
        2215,
        2221,
        2227,
        2233,
        2575,
        2587,
        2605,
        2617,
        2761,
        2776,
        2785,
        2800,
        2953,
        2956,
        2977,
        2980,
        3499,
        3501,
        3507,
        3509,
        3657,
        3665,
        3688,
        3696,
        4247,
        4253,
        4275,
        4281,
        4367,
        4381,
        4395,
        4409,
        4553,
        4561,
        4584,
        4592,
        5001,
        5004,
        5009,
        5012,
        5449,
        5464,
        5473,
        5488,
        5787,
        5789,
        5811,
        5813,
        6353,
        6360,
        6369,
        6376,
        6939,
        6941,
        6955,
        6957,
        7313,
        7314,
        7329,
        7330,
        7433,
        7434,
        7457,
        7458,
        7689,
        7690,
        7697,
        7698,
        8299,
        8301,
        8307,
        8309,
        8719,
        8727,
        8749,
        8757,
        8901,
        8916,
        8929,
        8944,
        9029,
        9036,
        9057,
        9064,
        9575,
        9581,
        9587,
        9593,
        9861,
        9873,
        9892,
        9904,
        10471,
        10475,
        10485,
        10489,
        11013,
        11017,
        11044,
        11048,
        12021,
        12022,
        12025,
        12026,
        12141,
        12142,
        12153,
        12154,
        12205,
        12206,
        12213,
        12214,
        12303,
        12311,
        12331,
        12339,
        13260,
        13268,
        13288,
        13296,
        13379,
        13394,
        13409,
        13424,
        13443,
        13457,
        13474,
        13488,
        13811,
        13814,
        13817,
        13820,
        14067,
        14069,
        14074,
        14076,
        14403,
        14410,
        14433,
        14440,
        14595,
        14601,
        14626,
        14632,
        14827,
        14830,
        14841,
        14844,
        15211,
        15213,
        15226,
        15228,
        15787,
        15790,
        15795,
        15798,
        15946,
        15954,
        15976,
        15984,
        16475,
        16477,
        16499,
        16501,
        16655,
        16669,
        16679,
        16693,
        16837,
        16849,
        16868,
        16880,
        17221,
        17228,
        17233,
        17240,
        17797,
        17812,
        17825,
        17840,
        18007,
        18013,
        18035,
        18041,
        18447,
        18459,
        18471,
        18483,
        19404,
        19416,
        19428,
        19440,
        19523,
        19537,
        19554,
        19568,
        19587,
        19602,
        19617,
        19632,
        19955,
        19957,
        19962,
        19964,
        20211,
        20214,
        20217,
        20220,
        20695,
        20699,
        20725,
        20729,
        21253,
        21257,
        21268,
        21272,
        22005,
        22006,
        22009,
        22010,
        22365,
        22366,
        22393,
        22394,
        22429,
        22430,
        22453,
        22454,
        22595,
        22602,
        22609,
        22616,
        23043,
        23049,
        23058,
        23064,
        23259,
        23262,
        23289,
        23292,
        23387,
        23389,
        23418,
        23420,
        23882,
        23896,
        23906,
        23920,
        24219,
        24222,
        24243,
        24246,
        24785,
        24788,
        24801,
        24804,
        25367,
        25373,
        25383,
        25389,
        25681,
        25682,
        25697,
        25698,
        25861,
        25862,
        25889,
        25890,
        26117,
        26118,
        26129,
        26130,
        26755,
        26758,
        26785,
        26788,
        26883,
        26885,
        26914,
        26916,
        27111,
        27118,
        27125,
        27132,
        27559,
        27565,
        27574,
        27580,
        28007,
        28014,
        28019,
        28026,
        28294,
        28306,
        28324,
        28336,
        28803,
        28806,
        28817,
        28820,
        29187,
        29189,
        29202,
        29204,
        29399,
        29406,
        29429,
        29436,
        29591,
        29597,
        29622,
        29628,
        30086,
        30100,
        30114,
        30128,
        30295,
        30302,
        30323,
        30330,
        30743,
        30747,
        30759,
        30763,
        31700,
        31704,
        31716,
        31720,
        32039,
        32043,
        32054,
        32058,
        32279,
        32283,
        32310,
        32314,
        32594,
        32600,
        32610,
        32616,
        32658,
        32660,
        32674,
        32676
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 1324,
      "orbit": [
        1324,
        1330,
        1564,
        1586,
        1867,
        1906,
        1927,
        1970,
        2218,
        2228,
        2588,
        2602,
        2771,
        2794,
        2951,
        2986,
        3463,
        3481,
        3676,
        3685,
        4250,
        4276,
        4378,
        4396,
        4570,
        4579,
        4999,
        5018,
        5461,
        5484,
        5767,
        5801,
        6349,
        6388,
        6919,
        6961,
        7303,
        7348,
        7431,
        7468,
        7687,
        7708,
        8294,
        8312,
        8732,
        8742,
        8915,
        8934,
        9035,
        9062,
        9547,
        9557,
        9884,
        9897,
        10445,
        10451,
        11036,
        11057,
        11987,
        11996,
        12107,
        12124,
        12167,
        12188,
        12314,
        12326,
        13274,
        13286,
        13397,
        13414,
        13466,
        13481,
        13781,
        13786,
        14054,
        14057,
        14413,
        14438,
        14618,
        14641,
        14797,
        14810,
        15206,
        15217,
        15751,
        15770,
        15964,
        15974,
        16470,
        16504,
        16662,
        16684,
        16854,
        16867,
        17227,
        17238,
        17817,
        17836,
        17995,
        18021,
        18454,
        18474,
        19414,
        19434,
        19542,
        19557,
        19609,
        19626,
        19926,
        19929,
        20197,
        20202,
        20685,
        20707,
        21292,
        21297,
        21987,
        21996,
        22347,
        22380,
        22407,
        22444,
        22605,
        22614,
        23082,
        23089,
        23245,
        23274,
        23382,
        23409,
        23894,
        23916,
        24199,
        24234,
        24781,
        24824,
        25355,
        25393,
        25675,
        25720,
        25867,
        25900,
        26123,
        26140,
        26765,
        26794,
        26902,
        26929,
        27085,
        27094,
        27562,
        27569,
        27979,
        27990,
        28316,
        28330,
        28813,
        28826,
        29222,
        29233,
        29389,
        29414,
        29594,
        29617,
        30106,
        30124,
        30283,
        30310,
        30733,
        30769,
        31693,
        31729,
        32044,
        32049,
        32284,
        32305,
        32587,
        32625,
        32647,
        32689
      ],
      "capacity": 9,
      "live_count": 282,
      "facet_orbits": [
        [
          0,
          3,
          27,
          29,
          49,
          52,
          182,
          184
        ],
        [
          1,
          25,
          51,
          186
        ],
        [
          2,
          31,
          50,
          180
        ],
        [
          4,
          7,
          26,
          28,
          45,
          48,
          183,
          185
        ],
        [
          5,
          24,
          47,
          187
        ],
        [
          6,
          30,
          46,
          181
        ],
        [
          8,
          13,
          16,
          21,
          92,
          97,
          137,
          142
        ],
        [
          9,
          17,
          96,
          141
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          32,
          38,
          226,
          232
        ],
        [
          33,
          39,
          225,
          231
        ],
        [
          34,
          36,
          228,
          230
        ],
        [
          35,
          37,
          227,
          229
        ],
        [
          40,
          43,
          271,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          53,
          61,
          105,
          121,
          150,
          166,
          196,
          204
        ],
        [
          54,
          62,
          104,
          120,
          149,
          165,
          197,
          205
        ],
        [
          55,
          63,
          103,
          117,
          148,
          162,
          200,
          208
        ],
        [
          56,
          64,
          102,
          116,
          147,
          161,
          201,
          209
        ],
        [
          57,
          65,
          101,
          119,
          146,
          164,
          198,
          206
        ],
        [
          58,
          66,
          100,
          118,
          145,
          163,
          199,
          207
        ],
        [
          59,
          67,
          99,
          115,
          144,
          160,
          202,
          210
        ],
        [
          60,
          68,
          98,
          114,
          143,
          159,
          203,
          211
        ],
        [
          69,
          76,
          188,
          195
        ],
        [
          70,
          75,
          189,
          194
        ],
        [
          71,
          72,
          73,
          74,
          190,
          191,
          192,
          193
        ],
        [
          77,
          212,
          240,
          264
        ],
        [
          78,
          216,
          239,
          260
        ],
        [
          79,
          81,
          213,
          214,
          236,
          238,
          262,
          263
        ],
        [
          80,
          82,
          217,
          218,
          235,
          237,
          258,
          259
        ],
        [
          83,
          215,
          234,
          261
        ],
        [
          84,
          219,
          233,
          257
        ],
        [
          85,
          220,
          279,
          294
        ],
        [
          86,
          87,
          222,
          223,
          277,
          278,
          291,
          292
        ],
        [
          88,
          221,
          276,
          293
        ],
        [
          89,
          224,
          275,
          290
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          112,
          152,
          157
        ],
        [
          108,
          109,
          110,
          111,
          153,
          154,
          155,
          156
        ],
        [
          122,
          167,
          248,
          256
        ],
        [
          123,
          126,
          168,
          171,
          244,
          247,
          252,
          255
        ],
        [
          124,
          169,
          246,
          254
        ],
        [
          125,
          128,
          170,
          173,
          242,
          245,
          250,
          253
        ],
        [
          127,
          172,
          243,
          251
        ],
        [
          129,
          174,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          133,
          176,
          178,
          281,
          283,
          286,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          134,
          179,
          280,
          285
        ],
        [
          265,
          299
        ],
        [
          266,
          269,
          295,
          298
        ],
        [
          267,
          268,
          296,
          297
        ]
      ],
      "weights": [
        "65151/1000000",
        "0",
        "0",
        "0",
        "113333/1000000",
        "303/250000",
        "0",
        "90909/1000000",
        "39393/1000000",
        "0",
        "7803/62500",
        "0",
        "0",
        "0",
        "0",
        "0",
        "7121/250000",
        "0",
        "85151/1000000",
        "0",
        "3333/1000000",
        "3/50",
        "0",
        "0",
        "1/50",
        "20909/1000000",
        "0",
        "0",
        "0",
        "1/20",
        "5303/50000",
        "0",
        "30303/500000",
        "0",
        "10909/1000000",
        "0",
        "130303/1000000",
        "0",
        "0",
        "0",
        "0",
        "2303/100000",
        "0",
        "0",
        "7803/62500",
        "0",
        "0",
        "13409/125000",
        "0",
        "0",
        "0",
        "5303/250000"
      ],
      "exact_dual": "1599991/250000",
      "patterns": 6765
    },
    {
      "anchor": 1325,
      "orbit": [
        1325,
        1331,
        1565,
        1587,
        1865,
        1904,
        1925,
        1968,
        2219,
        2229,
        2589,
        2603,
        2769,
        2792,
        2949,
        2984,
        3495,
        3513,
        3672,
        3681,
        4251,
        4277,
        4379,
        4397,
        4568,
        4577,
        4997,
        5016,
        5457,
        5480,
        5783,
        5817,
        6345,
        6384,
        6927,
        6969,
        7299,
        7344,
        7427,
        7464,
        7683,
        7704,
        8295,
        8313,
        8733,
        8743,
        8913,
        8932,
        9033,
        9060,
        9579,
        9589,
        9876,
        9889,
        10477,
        10483,
        11020,
        11041,
        12019,
        12028,
        12139,
        12156,
        12199,
        12220,
        12315,
        12327,
        13272,
        13284,
        13393,
        13410,
        13458,
        13473,
        13813,
        13818,
        14070,
        14073,
        14409,
        14434,
        14602,
        14625,
        14829,
        14842,
        15214,
        15225,
        15783,
        15802,
        15960,
        15970,
        16471,
        16505,
        16663,
        16685,
        16852,
        16865,
        17225,
        17236,
        17809,
        17828,
        18011,
        18037,
        18455,
        18475,
        19412,
        19432,
        19538,
        19553,
        19601,
        19618,
        19958,
        19961,
        20213,
        20218,
        20701,
        20723,
        21260,
        21265,
        22003,
        22012,
        22363,
        22396,
        22423,
        22460,
        22601,
        22610,
        23050,
        23057,
        23261,
        23290,
        23390,
        23417,
        23890,
        23912,
        24215,
        24250,
        24773,
        24816,
        25359,
        25397,
        25667,
        25712,
        25859,
        25892,
        26115,
        26132,
        26757,
        26786,
        26886,
        26913,
        27117,
        27126,
        27566,
        27573,
        28011,
        28022,
        28308,
        28322,
        28805,
        28818,
        29190,
        29201,
        29405,
        29430,
        29598,
        29621,
        30098,
        30116,
        30299,
        30326,
        30735,
        30771,
        31692,
        31728,
        32046,
        32051,
        32286,
        32307,
        32586,
        32624,
        32646,
        32688
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 1326,
      "orbit": [
        1326,
        1334,
        1338,
        1340,
        1566,
        1590,
        1594,
        1596,
        1859,
        1866,
        1874,
        1890,
        1923,
        1926,
        1938,
        1954,
        2222,
        2230,
        2234,
        2236,
        2590,
        2606,
        2618,
        2620,
        2755,
        2762,
        2770,
        2786,
        2947,
        2950,
        2954,
        2978,
        3471,
        3479,
        3483,
        3485,
        3653,
        3660,
        3668,
        3684,
        4254,
        4278,
        4282,
        4284,
        4382,
        4398,
        4410,
        4412,
        4547,
        4554,
        4562,
        4578,
        4995,
        4998,
        5002,
        5010,
        5445,
        5452,
        5460,
        5476,
        5775,
        5799,
        5803,
        5805,
        6341,
        6348,
        6356,
        6372,
        6935,
        6951,
        6963,
        6965,
        7301,
        7302,
        7316,
        7332,
        7429,
        7430,
        7436,
        7460,
        7685,
        7686,
        7692,
        7700,
        8302,
        8310,
        8314,
        8316,
        8734,
        8750,
        8758,
        8764,
        8899,
        8902,
        8914,
        8930,
        9027,
        9030,
        9034,
        9058,
        9551,
        9559,
        9563,
        9565,
        9865,
        9868,
        9880,
        9896,
        10447,
        10455,
        10459,
        10461,
        11025,
        11028,
        11032,
        11056,
        11991,
        11995,
        11997,
        11998,
        12111,
        12123,
        12125,
        12126,
        12175,
        12183,
        12189,
        12190,
        12318,
        12334,
        12342,
        12346,
        13254,
        13258,
        13266,
        13282,
        13381,
        13382,
        13396,
        13412,
        13449,
        13450,
        13464,
        13480,
        13783,
        13787,
        13789,
        13790,
        14055,
        14059,
        14061,
        14062,
        14405,
        14406,
        14412,
        14436,
        14609,
        14610,
        14616,
        14640,
        14799,
        14811,
        14813,
        14814,
        15207,
        15219,
        15221,
        15222,
        15759,
        15767,
        15771,
        15774,
        15942,
        15948,
        15956,
        15972,
        16478,
        16502,
        16506,
        16508,
        16670,
        16686,
        16694,
        16700,
        16835,
        16838,
        16850,
        16866,
        17219,
        17222,
        17226,
        17234,
        17801,
        17804,
        17816,
        17832,
        17999,
        18023,
        18027,
        18029,
        18462,
        18478,
        18486,
        18490,
        19398,
        19402,
        19410,
        19426,
        19525,
        19526,
        19540,
        19556,
        19593,
        19594,
        19608,
        19624,
        19927,
        19931,
        19933,
        19934,
        20199,
        20203,
        20205,
        20206,
        20687,
        20711,
        20715,
        20717,
        21281,
        21284,
        21288,
        21296,
        21991,
        21995,
        21997,
        21998,
        22351,
        22379,
        22381,
        22382,
        22415,
        22439,
        22445,
        22446,
        22597,
        22598,
        22604,
        22612,
        23073,
        23074,
        23080,
        23088,
        23247,
        23275,
        23277,
        23278,
        23383,
        23411,
        23413,
        23414,
        23878,
        23884,
        23892,
        23908,
        24207,
        24231,
        24235,
        24238,
        24777,
        24780,
        24792,
        24808,
        25371,
        25387,
        25395,
        25401,
        25673,
        25674,
        25688,
        25704,
        25865,
        25866,
        25868,
        25896,
        26121,
        26122,
        26124,
        26136,
        26761,
        26762,
        26764,
        26792,
        26897,
        26898,
        26900,
        26928,
        27087,
        27095,
        27101,
        27102,
        27563,
        27571,
        27577,
        27578,
        27983,
        27991,
        27995,
        27998,
        28298,
        28300,
        28312,
        28328,
        28809,
        28810,
        28812,
        28824,
        29217,
        29218,
        29220,
        29232,
        29391,
        29415,
        29421,
        29422,
        29595,
        29619,
        29625,
        29626,
        30090,
        30092,
        30104,
        30120,
        30287,
        30311,
        30315,
        30318,
        30749,
        30765,
        30773,
        30777,
        31685,
        31689,
        31697,
        31713,
        32045,
        32053,
        32057,
        32060,
        32285,
        32309,
        32313,
        32316,
        32579,
        32585,
        32593,
        32609,
        32643,
        32645,
        32657,
        32673
      ],
      "capacity": 14,
      "live_count": 272,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          50
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          17,
          96,
          141
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          21,
          92,
          137
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          28,
          183,
          185
        ],
        [
          27,
          29,
          182,
          184
        ],
        [
          30,
          181
        ],
        [
          31,
          180
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          36,
          228,
          230
        ],
        [
          35,
          37,
          227,
          229
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          43,
          271
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          62,
          104,
          149
        ],
        [
          55,
          63,
          103,
          148
        ],
        [
          56,
          64,
          102,
          147
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          66,
          100,
          145
        ],
        [
          59,
          67,
          99,
          144
        ],
        [
          60,
          68,
          98,
          143
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          73,
          191,
          193
        ],
        [
          72,
          74,
          190,
          192
        ],
        [
          75,
          189
        ],
        [
          77,
          240
        ],
        [
          78,
          239
        ],
        [
          79,
          81,
          236,
          238
        ],
        [
          80,
          82,
          235,
          237
        ],
        [
          83,
          234
        ],
        [
          84,
          233
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          277,
          278
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          112,
          152,
          157
        ],
        [
          108,
          111,
          153,
          156
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          159,
          203,
          211
        ],
        [
          115,
          160,
          202,
          210
        ],
        [
          116,
          161,
          201,
          209
        ],
        [
          117,
          162,
          200,
          208
        ],
        [
          118,
          163,
          199,
          207
        ],
        [
          119,
          164,
          198,
          206
        ],
        [
          120,
          165,
          197,
          205
        ],
        [
          121,
          166,
          196,
          204
        ],
        [
          122,
          167,
          248,
          256
        ],
        [
          123,
          168,
          247,
          255
        ],
        [
          124,
          169,
          246,
          254
        ],
        [
          125,
          170,
          245,
          253
        ],
        [
          126,
          171,
          244,
          252
        ],
        [
          127,
          172,
          243,
          251
        ],
        [
          128,
          173,
          242,
          250
        ],
        [
          129,
          174,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          178,
          281,
          286
        ],
        [
          134,
          179,
          280,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          214,
          262,
          263
        ],
        [
          215,
          261
        ],
        [
          216,
          260
        ],
        [
          217,
          218,
          258,
          259
        ],
        [
          219,
          257
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          223,
          291,
          292
        ],
        [
          224,
          290
        ],
        [
          265,
          299
        ],
        [
          266,
          298
        ],
        [
          267,
          268,
          296,
          297
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "20871/500000",
        "282533/1000000",
        "703/100000",
        "36781/500000",
        "0",
        "4123/100000",
        "0",
        "44159/1000000",
        "0",
        "0",
        "0",
        "12001/125000",
        "0",
        "45441/250000",
        "7543/100000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "2911/62500",
        "0",
        "0",
        "0",
        "0",
        "0",
        "2023/125000",
        "36763/1000000",
        "23581/500000",
        "0",
        "0",
        "0",
        "0",
        "29/800",
        "0",
        "0",
        "0",
        "40131/1000000",
        "5963/25000",
        "16459/250000",
        "0",
        "0",
        "0",
        "0",
        "4123/200000",
        "42823/500000",
        "0",
        "0",
        "0",
        "166459/1000000",
        "2413/100000",
        "0",
        "40571/500000",
        "27499/1000000",
        "0",
        "0",
        "0",
        "0",
        "4247/1000000",
        "0",
        "1803/20000",
        "72793/1000000",
        "2261/250000",
        "26547/1000000",
        "35573/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "13841/500000",
        "6093/200000",
        "8641/1000000",
        "0",
        "88831/1000000",
        "487/25000",
        "0",
        "6093/200000",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "1599989/250000",
      "patterns": 12307
    },
    {
      "anchor": 1327,
      "orbit": [
        1327,
        1335,
        1339,
        1341,
        1567,
        1591,
        1595,
        1597,
        1857,
        1864,
        1872,
        1888,
        1921,
        1924,
        1936,
        1952,
        2223,
        2231,
        2235,
        2237,
        2591,
        2607,
        2619,
        2621,
        2753,
        2760,
        2768,
        2784,
        2945,
        2948,
        2952,
        2976,
        3503,
        3511,
        3515,
        3517,
        3649,
        3656,
        3664,
        3680,
        4255,
        4279,
        4283,
        4285,
        4383,
        4399,
        4411,
        4413,
        4545,
        4552,
        4560,
        4576,
        4993,
        4996,
        5000,
        5008,
        5441,
        5448,
        5456,
        5472,
        5791,
        5815,
        5819,
        5821,
        6337,
        6344,
        6352,
        6368,
        6943,
        6959,
        6971,
        6973,
        7297,
        7298,
        7312,
        7328,
        7425,
        7426,
        7432,
        7456,
        7681,
        7682,
        7688,
        7696,
        8303,
        8311,
        8315,
        8317,
        8735,
        8751,
        8759,
        8765,
        8897,
        8900,
        8912,
        8928,
        9025,
        9028,
        9032,
        9056,
        9583,
        9591,
        9595,
        9597,
        9857,
        9860,
        9872,
        9888,
        10479,
        10487,
        10491,
        10493,
        11009,
        11012,
        11016,
        11040,
        12023,
        12027,
        12029,
        12030,
        12143,
        12155,
        12157,
        12158,
        12207,
        12215,
        12221,
        12222,
        12319,
        12335,
        12343,
        12347,
        13252,
        13256,
        13264,
        13280,
        13377,
        13378,
        13392,
        13408,
        13441,
        13442,
        13456,
        13472,
        13815,
        13819,
        13821,
        13822,
        14071,
        14075,
        14077,
        14078,
        14401,
        14402,
        14408,
        14432,
        14593,
        14594,
        14600,
        14624,
        14831,
        14843,
        14845,
        14846,
        15215,
        15227,
        15229,
        15230,
        15791,
        15799,
        15803,
        15806,
        15938,
        15944,
        15952,
        15968,
        16479,
        16503,
        16507,
        16509,
        16671,
        16687,
        16695,
        16701,
        16833,
        16836,
        16848,
        16864,
        17217,
        17220,
        17224,
        17232,
        17793,
        17796,
        17808,
        17824,
        18015,
        18039,
        18043,
        18045,
        18463,
        18479,
        18487,
        18491,
        19396,
        19400,
        19408,
        19424,
        19521,
        19522,
        19536,
        19552,
        19585,
        19586,
        19600,
        19616,
        19959,
        19963,
        19965,
        19966,
        20215,
        20219,
        20221,
        20222,
        20703,
        20727,
        20731,
        20733,
        21249,
        21252,
        21256,
        21264,
        22007,
        22011,
        22013,
        22014,
        22367,
        22395,
        22397,
        22398,
        22431,
        22455,
        22461,
        22462,
        22593,
        22594,
        22600,
        22608,
        23041,
        23042,
        23048,
        23056,
        23263,
        23291,
        23293,
        23294,
        23391,
        23419,
        23421,
        23422,
        23874,
        23880,
        23888,
        23904,
        24223,
        24247,
        24251,
        24254,
        24769,
        24772,
        24784,
        24800,
        25375,
        25391,
        25399,
        25405,
        25665,
        25666,
        25680,
        25696,
        25857,
        25858,
        25860,
        25888,
        26113,
        26114,
        26116,
        26128,
        26753,
        26754,
        26756,
        26784,
        26881,
        26882,
        26884,
        26912,
        27119,
        27127,
        27133,
        27134,
        27567,
        27575,
        27581,
        27582,
        28015,
        28023,
        28027,
        28030,
        28290,
        28292,
        28304,
        28320,
        28801,
        28802,
        28804,
        28816,
        29185,
        29186,
        29188,
        29200,
        29407,
        29431,
        29437,
        29438,
        29599,
        29623,
        29629,
        29630,
        30082,
        30084,
        30096,
        30112,
        30303,
        30327,
        30331,
        30334,
        30751,
        30767,
        30775,
        30779,
        31684,
        31688,
        31696,
        31712,
        32047,
        32055,
        32059,
        32062,
        32287,
        32311,
        32315,
        32318,
        32578,
        32584,
        32592,
        32608,
        32642,
        32644,
        32656,
        32672
      ],
      "capacity": 1,
      "live_count": 298,
      "simple_capacity_bound": "149/24"
    },
    {
      "anchor": 1342,
      "orbit": [
        1342,
        1598,
        1858,
        1922,
        2238,
        2622,
        2754,
        2946,
        3487,
        3652,
        4286,
        4414,
        4546,
        4994,
        5444,
        5807,
        6340,
        6967,
        7300,
        7428,
        7684,
        8318,
        8766,
        8898,
        9026,
        9567,
        9864,
        10463,
        11024,
        11999,
        12127,
        12191,
        12350,
        13250,
        13380,
        13448,
        13791,
        14063,
        14404,
        14608,
        14815,
        15223,
        15775,
        15940,
        16510,
        16702,
        16834,
        17218,
        17800,
        18031,
        18494,
        19394,
        19524,
        19592,
        19935,
        20207,
        20719,
        21280,
        21999,
        22383,
        22447,
        22596,
        23072,
        23279,
        23415,
        23876,
        24239,
        24776,
        25403,
        25672,
        25864,
        26120,
        26760,
        26896,
        27103,
        27579,
        27999,
        28296,
        28808,
        29216,
        29423,
        29627,
        30088,
        30319,
        30781,
        31681,
        32061,
        32317,
        32577,
        32641
      ],
      "capacity": 17,
      "live_count": 266,
      "facet_orbits": [
        [
          0,
          3,
          8,
          13,
          16,
          21,
          27,
          29,
          49,
          52,
          92,
          97,
          137,
          142,
          182,
          184
        ],
        [
          1,
          9,
          17,
          25,
          51,
          96,
          141,
          186
        ],
        [
          2,
          12,
          20,
          31,
          50,
          93,
          138,
          180
        ],
        [
          32,
          35,
          37,
          38,
          226,
          227,
          229,
          232
        ],
        [
          33,
          34,
          36,
          39,
          225,
          228,
          230,
          231
        ],
        [
          40,
          41,
          42,
          43,
          271,
          272,
          273,
          274
        ],
        [
          53,
          60,
          61,
          68,
          98,
          105,
          114,
          121,
          143,
          150,
          159,
          166,
          196,
          203,
          204,
          211
        ],
        [
          54,
          59,
          62,
          67,
          99,
          104,
          115,
          120,
          144,
          149,
          160,
          165,
          197,
          202,
          205,
          210
        ],
        [
          55,
          56,
          63,
          64,
          102,
          103,
          116,
          117,
          147,
          148,
          161,
          162,
          200,
          201,
          208,
          209
        ],
        [
          57,
          58,
          65,
          66,
          100,
          101,
          118,
          119,
          145,
          146,
          163,
          164,
          198,
          199,
          206,
          207
        ],
        [
          69,
          76,
          106,
          113,
          151,
          158,
          188,
          195
        ],
        [
          70,
          75,
          107,
          112,
          152,
          157,
          189,
          194
        ],
        [
          71,
          72,
          73,
          74,
          108,
          109,
          110,
          111,
          153,
          154,
          155,
          156,
          190,
          191,
          192,
          193
        ],
        [
          77,
          122,
          167,
          212,
          240,
          248,
          256,
          264
        ],
        [
          78,
          124,
          169,
          216,
          239,
          246,
          254,
          260
        ],
        [
          79,
          81,
          123,
          126,
          168,
          171,
          213,
          214,
          236,
          238,
          244,
          247,
          252,
          255,
          262,
          263
        ],
        [
          80,
          82,
          125,
          128,
          170,
          173,
          217,
          218,
          235,
          237,
          242,
          245,
          250,
          253,
          258,
          259
        ],
        [
          83,
          127,
          172,
          215,
          234,
          243,
          251,
          261
        ],
        [
          84,
          129,
          174,
          219,
          233,
          241,
          249,
          257
        ],
        [
          85,
          130,
          175,
          220,
          279,
          284,
          289,
          294
        ],
        [
          86,
          87,
          131,
          133,
          176,
          178,
          222,
          223,
          277,
          278,
          281,
          283,
          286,
          288,
          291,
          292
        ],
        [
          88,
          132,
          177,
          221,
          276,
          282,
          287,
          293
        ],
        [
          89,
          134,
          179,
          224,
          275,
          280,
          285,
          290
        ],
        [
          265,
          299
        ],
        [
          266,
          267,
          268,
          269,
          295,
          296,
          297,
          298
        ]
      ],
      "weights": [
        "1/200",
        "7/100",
        "1/20",
        "3/25",
        "0",
        "0",
        "0",
        "0",
        "1/16",
        "1/80",
        "13/100",
        "1/25",
        "0",
        "0",
        "1/100",
        "0",
        "0",
        "0",
        "3/25",
        "0",
        "0",
        "1/10",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "32/5",
      "patterns": 3198
    },
    {
      "anchor": 1343,
      "orbit": [
        1343,
        1599,
        1856,
        1920,
        2239,
        2623,
        2752,
        2944,
        3519,
        3648,
        4287,
        4415,
        4544,
        4992,
        5440,
        5823,
        6336,
        6975,
        7296,
        7424,
        7680,
        8319,
        8767,
        8896,
        9024,
        9599,
        9856,
        10495,
        11008,
        12031,
        12159,
        12223,
        12351,
        13248,
        13376,
        13440,
        13823,
        14079,
        14400,
        14592,
        14847,
        15231,
        15807,
        15936,
        16511,
        16703,
        16832,
        17216,
        17792,
        18047,
        18495,
        19392,
        19520,
        19584,
        19967,
        20223,
        20735,
        21248,
        22015,
        22399,
        22463,
        22592,
        23040,
        23295,
        23423,
        23872,
        24255,
        24768,
        25407,
        25664,
        25856,
        26112,
        26752,
        26880,
        27135,
        27583,
        28031,
        28288,
        28800,
        29184,
        29439,
        29631,
        30080,
        30335,
        30783,
        31680,
        32063,
        32319,
        32576,
        32640
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 1344,
      "orbit": [
        1344,
        1407,
        1408,
        1471,
        1600,
        1663,
        1664,
        1727,
        2240,
        2303,
        2432,
        2495,
        2624,
        2687,
        2816,
        2879,
        3200,
        3263,
        3328,
        3391,
        3776,
        3839,
        3904,
        3967,
        4288,
        4351,
        4416,
        4479,
        4736,
        4799,
        4864,
        4927,
        5248,
        5311,
        5568,
        5631,
        5632,
        5695,
        5952,
        6015,
        6400,
        6463,
        6592,
        6655,
        6656,
        6719,
        6848,
        6911,
        8384,
        8447,
        8512,
        8575,
        8832,
        8895,
        8960,
        9023,
        9280,
        9343,
        9472,
        9535,
        9920,
        9983,
        10112,
        10175,
        10304,
        10367,
        10368,
        10431,
        11072,
        11135,
        11136,
        11199,
        13312,
        13375,
        13504,
        13567,
        14272,
        14335,
        14336,
        14399,
        14656,
        14719,
        15296,
        15359,
        15488,
        15551,
        15616,
        15679,
        16064,
        16127,
        16192,
        16255,
        16576,
        16639,
        16768,
        16831,
        16960,
        17023,
        17152,
        17215,
        17472,
        17535,
        17856,
        17919,
        17920,
        17983,
        18304,
        18367,
        19456,
        19519,
        19648,
        19711,
        20416,
        20479,
        20544,
        20607,
        20608,
        20671,
        21312,
        21375,
        21376,
        21439,
        22528,
        22591,
        23104,
        23167,
        23488,
        23551,
        23680,
        23743,
        24000,
        24063,
        24064,
        24127,
        24384,
        24447,
        24832,
        24895,
        25024,
        25087,
        25088,
        25151,
        25280,
        25343,
        26624,
        26687,
        27008,
        27071,
        27584,
        27647,
        27712,
        27775,
        27904,
        27967,
        28352,
        28415,
        28544,
        28607,
        28672,
        28735,
        29312,
        29375,
        29632,
        29695,
        29760,
        29823,
        30144,
        30207,
        30208,
        30271,
        30592,
        30655,
        32064,
        32127,
        32128,
        32191,
        32320,
        32383,
        32384,
        32447
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 1345,
      "orbit": [
        1345,
        1376,
        1403,
        1405,
        1409,
        1440,
        1463,
        1469,
        1601,
        1616,
        1659,
        1661,
        1665,
        1680,
        1719,
        1725,
        2241,
        2272,
        2299,
        2301,
        2433,
        2464,
        2479,
        2493,
        2625,
        2632,
        2683,
        2685,
        2817,
        2824,
        2863,
        2877,
        3201,
        3232,
        3255,
        3259,
        3329,
        3360,
        3375,
        3387,
        3792,
        3808,
        3835,
        3837,
        3912,
        3936,
        3963,
        3965,
        4289,
        4304,
        4347,
        4349,
        4417,
        4424,
        4475,
        4477,
        4737,
        4752,
        4767,
        4797,
        4865,
        4872,
        4895,
        4925,
        5249,
        5264,
        5303,
        5307,
        5584,
        5600,
        5627,
        5629,
        5633,
        5648,
        5663,
        5691,
        5960,
        5968,
        6011,
        6013,
        6401,
        6408,
        6447,
        6459,
        6600,
        6624,
        6651,
        6653,
        6657,
        6664,
        6687,
        6715,
        6856,
        6864,
        6907,
        6909,
        8385,
        8416,
        8439,
        8445,
        8513,
        8544,
        8559,
        8573,
        8833,
        8836,
        8887,
        8893,
        8961,
        8964,
        9007,
        9021,
        9281,
        9312,
        9335,
        9339,
        9473,
        9504,
        9519,
        9527,
        9936,
        9952,
        9975,
        9981,
        10116,
        10144,
        10167,
        10173,
        10305,
        10336,
        10351,
        10363,
        10369,
        10400,
        10415,
        10423,
        11080,
        11104,
        11119,
        11133,
        11140,
        11168,
        11183,
        11197,
        13313,
        13314,
        13367,
        13371,
        13520,
        13536,
        13559,
        13563,
        14288,
        14304,
        14333,
        14334,
        14337,
        14338,
        14383,
        14395,
        14664,
        14688,
        14703,
        14715,
        15304,
        15328,
        15357,
        15358,
        15490,
        15520,
        15543,
        15547,
        15618,
        15648,
        15663,
        15675,
        16080,
        16096,
        16123,
        16126,
        16200,
        16224,
        16251,
        16254,
        16577,
        16592,
        16631,
        16637,
        16769,
        16772,
        16823,
        16829,
        16961,
        16976,
        16991,
        17021,
        17153,
        17156,
        17183,
        17213,
        17473,
        17488,
        17527,
        17531,
        17872,
        17888,
        17911,
        17917,
        17921,
        17936,
        17951,
        17975,
        18308,
        18320,
        18359,
        18365,
        19457,
        19458,
        19511,
        19515,
        19664,
        19680,
        19703,
        19707,
        20432,
        20448,
        20477,
        20478,
        20545,
        20560,
        20575,
        20603,
        20609,
        20624,
        20639,
        20663,
        21320,
        21328,
        21343,
        21373,
        21380,
        21392,
        21407,
        21437,
        22529,
        22530,
        22559,
        22587,
        23112,
        23120,
        23135,
        23163,
        23496,
        23504,
        23549,
        23550,
        23682,
        23696,
        23735,
        23739,
        24016,
        24032,
        24059,
        24062,
        24066,
        24080,
        24095,
        24123,
        24392,
        24400,
        24443,
        24446,
        24833,
        24836,
        24879,
        24887,
        25028,
        25056,
        25079,
        25085,
        25089,
        25092,
        25119,
        25143,
        25284,
        25296,
        25335,
        25341,
        26625,
        26626,
        26671,
        26679,
        27012,
        27040,
        27055,
        27063,
        27588,
        27616,
        27645,
        27646,
        27714,
        27744,
        27767,
        27771,
        27906,
        27936,
        27951,
        27959,
        28368,
        28384,
        28407,
        28414,
        28548,
        28576,
        28599,
        28606,
        28673,
        28674,
        28703,
        28727,
        29316,
        29328,
        29343,
        29367,
        29636,
        29648,
        29693,
        29694,
        29762,
        29776,
        29815,
        29819,
        30160,
        30176,
        30199,
        30206,
        30210,
        30224,
        30239,
        30263,
        30596,
        30608,
        30647,
        30654,
        32066,
        32096,
        32123,
        32126,
        32130,
        32160,
        32183,
        32190,
        32322,
        32336,
        32379,
        32382,
        32386,
        32400,
        32439,
        32446
      ],
      "capacity": 1,
      "live_count": 298,
      "simple_capacity_bound": "149/24"
    },
    {
      "anchor": 1346,
      "orbit": [
        1346,
        1348,
        1375,
        1406,
        1410,
        1416,
        1439,
        1470,
        1602,
        1604,
        1647,
        1662,
        1666,
        1672,
        1711,
        1726,
        2242,
        2244,
        2271,
        2302,
        2434,
        2448,
        2463,
        2494,
        2626,
        2628,
        2679,
        2686,
        2818,
        2832,
        2871,
        2878,
        3204,
        3208,
        3231,
        3262,
        3332,
        3344,
        3359,
        3390,
        3778,
        3780,
        3807,
        3823,
        3906,
        3908,
        3935,
        3959,
        4290,
        4292,
        4335,
        4350,
        4418,
        4420,
        4471,
        4478,
        4738,
        4768,
        4783,
        4798,
        4866,
        4896,
        4919,
        4926,
        5252,
        5256,
        5295,
        5310,
        5570,
        5572,
        5599,
        5615,
        5636,
        5664,
        5679,
        5694,
        5954,
        5956,
        5999,
        6007,
        6404,
        6416,
        6455,
        6462,
        6594,
        6596,
        6623,
        6647,
        6660,
        6688,
        6711,
        6718,
        6850,
        6852,
        6895,
        6903,
        8386,
        8392,
        8415,
        8446,
        8514,
        8528,
        8543,
        8574,
        8834,
        8840,
        8891,
        8894,
        8962,
        8976,
        9019,
        9022,
        9284,
        9288,
        9311,
        9342,
        9480,
        9488,
        9503,
        9534,
        9922,
        9928,
        9951,
        9967,
        10114,
        10120,
        10143,
        10171,
        10308,
        10320,
        10335,
        10366,
        10376,
        10384,
        10399,
        10430,
        11074,
        11088,
        11103,
        11127,
        11138,
        11152,
        11167,
        11195,
        13316,
        13320,
        13373,
        13374,
        13508,
        13512,
        13535,
        13551,
        14273,
        14274,
        14303,
        14319,
        14340,
        14352,
        14397,
        14398,
        14660,
        14672,
        14687,
        14711,
        15297,
        15298,
        15327,
        15351,
        15492,
        15496,
        15519,
        15549,
        15620,
        15632,
        15647,
        15677,
        16065,
        16068,
        16095,
        16111,
        16193,
        16196,
        16223,
        16247,
        16578,
        16584,
        16623,
        16638,
        16770,
        16776,
        16827,
        16830,
        16962,
        16992,
        17007,
        17022,
        17154,
        17184,
        17211,
        17214,
        17476,
        17480,
        17519,
        17534,
        17858,
        17864,
        17887,
        17903,
        17928,
        17952,
        17967,
        17982,
        18306,
        18312,
        18351,
        18363,
        19460,
        19464,
        19517,
        19518,
        19652,
        19656,
        19679,
        19695,
        20417,
        20418,
        20447,
        20463,
        20548,
        20576,
        20591,
        20606,
        20616,
        20640,
        20655,
        20670,
        21314,
        21344,
        21359,
        21367,
        21378,
        21408,
        21423,
        21435,
        22532,
        22560,
        22589,
        22590,
        23108,
        23136,
        23151,
        23159,
        23489,
        23490,
        23535,
        23543,
        23684,
        23688,
        23727,
        23741,
        24001,
        24004,
        24031,
        24047,
        24068,
        24096,
        24111,
        24125,
        24385,
        24388,
        24431,
        24439,
        24840,
        24848,
        24891,
        24894,
        25026,
        25032,
        25055,
        25083,
        25096,
        25120,
        25147,
        25150,
        25282,
        25288,
        25327,
        25339,
        26632,
        26640,
        26685,
        26686,
        27016,
        27024,
        27039,
        27067,
        27585,
        27586,
        27615,
        27643,
        27716,
        27720,
        27743,
        27773,
        27912,
        27920,
        27935,
        27965,
        28353,
        28360,
        28383,
        28399,
        28545,
        28552,
        28575,
        28603,
        28680,
        28704,
        28733,
        28734,
        29320,
        29344,
        29359,
        29371,
        29633,
        29634,
        29679,
        29691,
        29764,
        29768,
        29807,
        29821,
        30145,
        30152,
        30175,
        30191,
        30216,
        30240,
        30255,
        30269,
        30593,
        30600,
        30639,
        30651,
        32065,
        32068,
        32095,
        32125,
        32129,
        32136,
        32159,
        32189,
        32321,
        32324,
        32367,
        32381,
        32385,
        32392,
        32431,
        32445
      ],
      "capacity": 15,
      "live_count": 270,
      "facet_orbits": [
        [
          0,
          52,
          81,
          236
        ],
        [
          1,
          51,
          77,
          240
        ],
        [
          2,
          50,
          82,
          235
        ],
        [
          3,
          49,
          78,
          239
        ],
        [
          8,
          97,
          126,
          244
        ],
        [
          9,
          96,
          122,
          248
        ],
        [
          10,
          95,
          127,
          243
        ],
        [
          11,
          94,
          123,
          247
        ],
        [
          12,
          93,
          128,
          242
        ],
        [
          13,
          92,
          124,
          246
        ],
        [
          14,
          91,
          129,
          241
        ],
        [
          15,
          90,
          125,
          245
        ],
        [
          16,
          142,
          216,
          260
        ],
        [
          17,
          141,
          212,
          264
        ],
        [
          18,
          140,
          218,
          258
        ],
        [
          19,
          139,
          214,
          262
        ],
        [
          20,
          138,
          217,
          259
        ],
        [
          21,
          137,
          213,
          263
        ],
        [
          22,
          136,
          219,
          257
        ],
        [
          23,
          135,
          215,
          261
        ],
        [
          24,
          171,
          187,
          252
        ],
        [
          25,
          167,
          186,
          256
        ],
        [
          26,
          173,
          185,
          250
        ],
        [
          27,
          169,
          184,
          254
        ],
        [
          28,
          172,
          183,
          251
        ],
        [
          29,
          168,
          182,
          255
        ],
        [
          30,
          174,
          181,
          249
        ],
        [
          31,
          170,
          180,
          253
        ],
        [
          32,
          39,
          225,
          232
        ],
        [
          33,
          37,
          227,
          231
        ],
        [
          34,
          38,
          226,
          230
        ],
        [
          35,
          36,
          228,
          229
        ],
        [
          40,
          266,
          274,
          298
        ],
        [
          41,
          267,
          273,
          297
        ],
        [
          42,
          269,
          272,
          295
        ],
        [
          43,
          268,
          271,
          296
        ],
        [
          53,
          59,
          99,
          105
        ],
        [
          54,
          60,
          98,
          104
        ],
        [
          55,
          57,
          101,
          103
        ],
        [
          56,
          58,
          100,
          102
        ],
        [
          61,
          75,
          150,
          189
        ],
        [
          63,
          71,
          148,
          193
        ],
        [
          65,
          73,
          146,
          191
        ],
        [
          66,
          74,
          145,
          190
        ],
        [
          67,
          69,
          144,
          195
        ],
        [
          68,
          70,
          143,
          194
        ],
        [
          85,
          89,
          275,
          279
        ],
        [
          87,
          88,
          276,
          277
        ],
        [
          106,
          120,
          158,
          197
        ],
        [
          107,
          121,
          157,
          196
        ],
        [
          108,
          116,
          156,
          201
        ],
        [
          109,
          117,
          155,
          200
        ],
        [
          110,
          118,
          154,
          199
        ],
        [
          111,
          119,
          153,
          198
        ],
        [
          112,
          114,
          152,
          203
        ],
        [
          113,
          115,
          151,
          202
        ],
        [
          130,
          134,
          280,
          284
        ],
        [
          131,
          283
        ],
        [
          132,
          133,
          281,
          282
        ],
        [
          159,
          160,
          210,
          211
        ],
        [
          161,
          164,
          206,
          209
        ],
        [
          162,
          163,
          207,
          208
        ],
        [
          165,
          166,
          204,
          205
        ],
        [
          175,
          224,
          289,
          290
        ],
        [
          176,
          221,
          288,
          293
        ],
        [
          177,
          222,
          287,
          292
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          220,
          285,
          294
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "231677/1000000",
        "0",
        "959/40000",
        "0",
        "0",
        "57391/500000",
        "2857/500000",
        "0",
        "7031/200000",
        "2003/125000",
        "559/31250",
        "0",
        "37857/250000",
        "0",
        "0",
        "4913/50000",
        "0",
        "17391/500000",
        "0",
        "0",
        "0",
        "33043/500000",
        "2077/40000",
        "0",
        "0",
        "959/20000",
        "0",
        "0",
        "14099/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1059/25000",
        "0",
        "0",
        "70559/1000000",
        "28571/500000",
        "0",
        "0",
        "0",
        "0",
        "4913/50000",
        "0",
        "5093/1000000",
        "0",
        "0",
        "0",
        "1776/15625",
        "152049/1000000",
        "0",
        "0",
        "14409/1000000",
        "0",
        "0",
        "0",
        "0",
        "35279/1000000",
        "0",
        "0",
        "0",
        "0",
        "47267/500000"
      ],
      "exact_dual": "3199977/500000",
      "patterns": 11483
    },
    {
      "anchor": 1347,
      "orbit": [
        1347,
        1349,
        1371,
        1373,
        1378,
        1380,
        1402,
        1404,
        1411,
        1417,
        1431,
        1437,
        1442,
        1448,
        1462,
        1468,
        1603,
        1605,
        1618,
        1620,
        1643,
        1645,
        1658,
        1660,
        1667,
        1673,
        1682,
        1688,
        1703,
        1709,
        1718,
        1724,
        2243,
        2245,
        2267,
        2269,
        2274,
        2276,
        2298,
        2300,
        2435,
        2447,
        2449,
        2461,
        2466,
        2478,
        2480,
        2492,
        2627,
        2629,
        2634,
        2636,
        2675,
        2677,
        2682,
        2684,
        2819,
        2826,
        2833,
        2840,
        2855,
        2862,
        2869,
        2876,
        3205,
        3209,
        3223,
        3227,
        3236,
        3240,
        3254,
        3258,
        3333,
        3343,
        3345,
        3355,
        3364,
        3374,
        3376,
        3386,
        3794,
        3796,
        3803,
        3805,
        3810,
        3812,
        3819,
        3821,
        3914,
        3916,
        3931,
        3933,
        3938,
        3940,
        3955,
        3957,
        4291,
        4293,
        4306,
        4308,
        4331,
        4333,
        4346,
        4348,
        4419,
        4421,
        4426,
        4428,
        4467,
        4469,
        4474,
        4476,
        4739,
        4751,
        4754,
        4766,
        4769,
        4781,
        4784,
        4796,
        4867,
        4874,
        4887,
        4894,
        4897,
        4904,
        4917,
        4924,
        5253,
        5257,
        5268,
        5272,
        5287,
        5291,
        5302,
        5306,
        5586,
        5588,
        5595,
        5597,
        5602,
        5604,
        5611,
        5613,
        5637,
        5647,
        5652,
        5662,
        5665,
        5675,
        5680,
        5690,
        5962,
        5964,
        5970,
        5972,
        5995,
        5997,
        6003,
        6005,
        6405,
        6412,
        6417,
        6424,
        6439,
        6446,
        6451,
        6458,
        6602,
        6604,
        6619,
        6621,
        6626,
        6628,
        6643,
        6645,
        6661,
        6668,
        6679,
        6686,
        6689,
        6696,
        6707,
        6714,
        6858,
        6860,
        6866,
        6868,
        6891,
        6893,
        6899,
        6901,
        8387,
        8393,
        8407,
        8413,
        8418,
        8424,
        8438,
        8444,
        8515,
        8527,
        8529,
        8541,
        8546,
        8558,
        8560,
        8572,
        8835,
        8838,
        8841,
        8844,
        8883,
        8886,
        8889,
        8892,
        8963,
        8966,
        8977,
        8980,
        9003,
        9006,
        9017,
        9020,
        9285,
        9289,
        9303,
        9307,
        9316,
        9320,
        9334,
        9338,
        9481,
        9487,
        9489,
        9495,
        9512,
        9518,
        9520,
        9526,
        9938,
        9943,
        9944,
        9949,
        9954,
        9959,
        9960,
        9965,
        10118,
        10124,
        10135,
        10141,
        10146,
        10152,
        10163,
        10169,
        10309,
        10319,
        10321,
        10331,
        10340,
        10350,
        10352,
        10362,
        10377,
        10383,
        10385,
        10391,
        10408,
        10414,
        10416,
        10422,
        11082,
        11087,
        11096,
        11101,
        11106,
        11111,
        11120,
        11125,
        11142,
        11151,
        11156,
        11165,
        11170,
        11179,
        11184,
        11193,
        13317,
        13318,
        13321,
        13322,
        13365,
        13366,
        13369,
        13370,
        13524,
        13527,
        13528,
        13531,
        13540,
        13543,
        13544,
        13547,
        14289,
        14290,
        14301,
        14302,
        14305,
        14306,
        14317,
        14318,
        14341,
        14342,
        14353,
        14354,
        14381,
        14382,
        14393,
        14394,
        14668,
        14671,
        14680,
        14683,
        14692,
        14695,
        14704,
        14707,
        15305,
        15306,
        15325,
        15326,
        15329,
        15330,
        15349,
        15350,
        15494,
        15498,
        15511,
        15515,
        15524,
        15528,
        15541,
        15545,
        15622,
        15631,
        15634,
        15643,
        15652,
        15661,
        15664,
        15673,
        16081,
        16084,
        16091,
        16094,
        16097,
        16100,
        16107,
        16110,
        16201,
        16204,
        16219,
        16222,
        16225,
        16228,
        16243,
        16246,
        16579,
        16585,
        16594,
        16600,
        16615,
        16621,
        16630,
        16636,
        16771,
        16774,
        16777,
        16780,
        16819,
        16822,
        16825,
        16828,
        16963,
        16975,
        16978,
        16990,
        16993,
        17005,
        17008,
        17020,
        17155,
        17158,
        17179,
        17182,
        17185,
        17188,
        17209,
        17212,
        17477,
        17481,
        17492,
        17496,
        17511,
        17515,
        17526,
        17530,
        17874,
        17879,
        17880,
        17885,
        17890,
        17895,
        17896,
        17901,
        17929,
        17935,
        17944,
        17950,
        17953,
        17959,
        17968,
        17974,
        18310,
        18316,
        18322,
        18328,
        18343,
        18349,
        18355,
        18361,
        19461,
        19462,
        19465,
        19466,
        19509,
        19510,
        19513,
        19514,
        19668,
        19671,
        19672,
        19675,
        19684,
        19687,
        19688,
        19691,
        20433,
        20434,
        20445,
        20446,
        20449,
        20450,
        20461,
        20462,
        20549,
        20559,
        20564,
        20574,
        20577,
        20587,
        20592,
        20602,
        20617,
        20623,
        20632,
        20638,
        20641,
        20647,
        20656,
        20662,
        21322,
        21327,
        21330,
        21335,
        21352,
        21357,
        21360,
        21365,
        21382,
        21391,
        21394,
        21403,
        21412,
        21421,
        21424,
        21433,
        22533,
        22534,
        22557,
        22558,
        22561,
        22562,
        22585,
        22586,
        23116,
        23119,
        23124,
        23127,
        23144,
        23147,
        23152,
        23155,
        23497,
        23498,
        23505,
        23506,
        23533,
        23534,
        23541,
        23542,
        23686,
        23690,
        23700,
        23704,
        23719,
        23723,
        23733,
        23737,
        24017,
        24020,
        24027,
        24030,
        24033,
        24036,
        24043,
        24046,
        24070,
        24079,
        24084,
        24093,
        24098,
        24107,
        24112,
        24121,
        24393,
        24396,
        24401,
        24404,
        24427,
        24430,
        24435,
        24438,
        24841,
        24844,
        24849,
        24852,
        24875,
        24878,
        24883,
        24886,
        25030,
        25036,
        25047,
        25053,
        25058,
        25064,
        25075,
        25081,
        25097,
        25100,
        25115,
        25118,
        25121,
        25124,
        25139,
        25142,
        25286,
        25292,
        25298,
        25304,
        25319,
        25325,
        25331,
        25337,
        26633,
        26634,
        26641,
        26642,
        26669,
        26670,
        26677,
        26678,
        27020,
        27023,
        27028,
        27031,
        27048,
        27051,
        27056,
        27059,
        27589,
        27590,
        27613,
        27614,
        27617,
        27618,
        27641,
        27642,
        27718,
        27722,
        27735,
        27739,
        27748,
        27752,
        27765,
        27769,
        27914,
        27919,
        27922,
        27927,
        27944,
        27949,
        27952,
        27957,
        28369,
        28375,
        28376,
        28382,
        28385,
        28391,
        28392,
        28398,
        28549,
        28556,
        28567,
        28574,
        28577,
        28584,
        28595,
        28602,
        28681,
        28682,
        28701,
        28702,
        28705,
        28706,
        28725,
        28726,
        29324,
        29327,
        29336,
        29339,
        29348,
        29351,
        29360,
        29363,
        29637,
        29638,
        29649,
        29650,
        29677,
        29678,
        29689,
        29690,
        29766,
        29770,
        29780,
        29784,
        29799,
        29803,
        29813,
        29817,
        30161,
        30167,
        30168,
        30174,
        30177,
        30183,
        30184,
        30190,
        30218,
        30223,
        30232,
        30237,
        30242,
        30247,
        30256,
        30261,
        30597,
        30604,
        30609,
        30616,
        30631,
        30638,
        30643,
        30650,
        32067,
        32070,
        32091,
        32094,
        32097,
        32100,
        32121,
        32124,
        32131,
        32138,
        32151,
        32158,
        32161,
        32168,
        32181,
        32188,
        32323,
        32326,
        32337,
        32340,
        32363,
        32366,
        32377,
        32380,
        32387,
        32394,
        32401,
        32408,
        32423,
        32430,
        32437,
        32444
      ],
      "capacity": 10,
      "live_count": 280,
      "facet_orbits": [
        [
          0,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          50
        ],
        [
          3,
          49
        ],
        [
          4,
          48
        ],
        [
          5,
          47
        ],
        [
          6,
          46
        ],
        [
          7,
          45
        ],
        [
          8,
          97
        ],
        [
          9,
          96
        ],
        [
          10,
          95
        ],
        [
          11,
          94
        ],
        [
          12,
          93
        ],
        [
          13,
          92
        ],
        [
          14,
          91
        ],
        [
          15,
          90
        ],
        [
          16,
          142
        ],
        [
          17,
          141
        ],
        [
          18,
          140
        ],
        [
          19,
          139
        ],
        [
          20,
          138
        ],
        [
          21,
          137
        ],
        [
          22,
          136
        ],
        [
          23,
          135
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          185
        ],
        [
          27,
          184
        ],
        [
          28,
          183
        ],
        [
          29,
          182
        ],
        [
          30,
          181
        ],
        [
          31,
          180
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          230
        ],
        [
          35,
          229
        ],
        [
          36,
          228
        ],
        [
          37,
          227
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          42,
          272
        ],
        [
          43,
          271
        ],
        [
          44,
          270
        ],
        [
          53,
          105
        ],
        [
          54,
          104
        ],
        [
          55,
          103
        ],
        [
          56,
          102
        ],
        [
          57,
          101
        ],
        [
          58,
          100
        ],
        [
          59,
          99
        ],
        [
          60,
          98
        ],
        [
          61,
          150
        ],
        [
          63,
          148
        ],
        [
          65,
          146
        ],
        [
          66,
          145
        ],
        [
          67,
          144
        ],
        [
          68,
          143
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          193
        ],
        [
          73,
          191
        ],
        [
          74,
          190
        ],
        [
          75,
          189
        ],
        [
          77,
          240
        ],
        [
          78,
          239
        ],
        [
          81,
          236
        ],
        [
          82,
          235
        ],
        [
          85,
          279
        ],
        [
          87,
          277
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          158
        ],
        [
          107,
          157
        ],
        [
          108,
          156
        ],
        [
          109,
          155
        ],
        [
          110,
          154
        ],
        [
          111,
          153
        ],
        [
          112,
          152
        ],
        [
          113,
          151
        ],
        [
          114,
          203
        ],
        [
          115,
          202
        ],
        [
          116,
          201
        ],
        [
          117,
          200
        ],
        [
          118,
          199
        ],
        [
          119,
          198
        ],
        [
          120,
          197
        ],
        [
          121,
          196
        ],
        [
          122,
          248
        ],
        [
          123,
          247
        ],
        [
          124,
          246
        ],
        [
          125,
          245
        ],
        [
          126,
          244
        ],
        [
          127,
          243
        ],
        [
          128,
          242
        ],
        [
          129,
          241
        ],
        [
          130,
          284
        ],
        [
          131,
          283
        ],
        [
          132,
          282
        ],
        [
          133,
          281
        ],
        [
          134,
          280
        ],
        [
          159,
          211
        ],
        [
          160,
          210
        ],
        [
          161,
          209
        ],
        [
          162,
          208
        ],
        [
          163,
          207
        ],
        [
          164,
          206
        ],
        [
          165,
          205
        ],
        [
          166,
          204
        ],
        [
          167,
          256
        ],
        [
          168,
          255
        ],
        [
          169,
          254
        ],
        [
          170,
          253
        ],
        [
          171,
          252
        ],
        [
          172,
          251
        ],
        [
          173,
          250
        ],
        [
          174,
          249
        ],
        [
          175,
          289
        ],
        [
          176,
          288
        ],
        [
          177,
          287
        ],
        [
          178,
          286
        ],
        [
          179,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          263
        ],
        [
          214,
          262
        ],
        [
          215,
          261
        ],
        [
          216,
          260
        ],
        [
          217,
          259
        ],
        [
          218,
          258
        ],
        [
          219,
          257
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          292
        ],
        [
          223,
          291
        ],
        [
          224,
          290
        ],
        [
          266,
          298
        ],
        [
          267,
          297
        ],
        [
          268,
          296
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "0",
        "34343/500000",
        "0",
        "1141/20000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "161331/1000000",
        "0",
        "0",
        "24303/1000000",
        "0",
        "0",
        "7191/125000",
        "11513/500000",
        "0",
        "60371/1000000",
        "129519/1000000",
        "101433/1000000",
        "0",
        "0",
        "0",
        "0",
        "29763/200000",
        "0",
        "0",
        "0",
        "114191/1000000",
        "0",
        "1757/40000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "4907/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "60721/1000000",
        "0",
        "57617/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "60721/1000000",
        "10721/100000",
        "0",
        "0",
        "137761/1000000",
        "122323/1000000",
        "0",
        "0",
        "0",
        "7991/500000",
        "3383/1000000",
        "33119/250000",
        "0",
        "14763/200000",
        "0",
        "0",
        "5579/125000",
        "0",
        "179/50000",
        "0",
        "0",
        "0",
        "5347/100000",
        "1141/20000",
        "0",
        "0",
        "0",
        "57739/1000000",
        "0",
        "0",
        "114101/1000000",
        "0",
        "0",
        "0",
        "0",
        "72617/500000",
        "0",
        "0",
        "0",
        "52971/1000000",
        "106791/1000000",
        "0",
        "17943/250000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "38409/1000000",
        "0",
        "141653/1000000",
        "0",
        "0",
        "10093/500000",
        "0",
        "0",
        "0",
        "0",
        "79031/1000000",
        "46017/1000000",
        "8071/100000",
        "0",
        "0",
        "2151/125000",
        "0",
        "9479/200000",
        "0",
        "51547/1000000",
        "0",
        "0",
        "38817/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "51023/500000",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "3199977/500000",
      "patterns": 23623
    },
    {
      "anchor": 1350,
      "orbit": [
        1350,
        1374,
        1418,
        1438,
        1606,
        1646,
        1674,
        1710,
        2246,
        2270,
        2450,
        2462,
        2630,
        2678,
        2834,
        2870,
        3212,
        3230,
        3348,
        3358,
        3782,
        3791,
        3910,
        3927,
        4294,
        4334,
        4422,
        4470,
        4770,
        4782,
        4898,
        4918,
        5260,
        5294,
        5574,
        5583,
        5668,
        5678,
        5958,
        5991,
        6420,
        6454,
        6598,
        6615,
        6692,
        6710,
        6854,
        6887,
        8394,
        8414,
        8530,
        8542,
        8842,
        8890,
        8978,
        9018,
        9292,
        9310,
        9496,
        9502,
        9930,
        9935,
        10122,
        10139,
        10324,
        10334,
        10392,
        10398,
        11090,
        11095,
        11154,
        11163,
        13324,
        13372,
        13516,
        13519,
        14275,
        14287,
        14356,
        14396,
        14676,
        14679,
        15299,
        15319,
        15500,
        15517,
        15636,
        15645,
        16069,
        16079,
        16197,
        16215,
        16586,
        16622,
        16778,
        16826,
        16994,
        17006,
        17186,
        17210,
        17484,
        17518,
        17866,
        17871,
        17960,
        17966,
        18314,
        18347,
        19468,
        19516,
        19660,
        19663,
        20419,
        20431,
        20580,
        20590,
        20648,
        20654,
        21346,
        21351,
        21410,
        21419,
        22564,
        22588,
        23140,
        23143,
        23491,
        23527,
        23692,
        23725,
        24005,
        24015,
        24100,
        24109,
        24389,
        24423,
        24856,
        24890,
        25034,
        25051,
        25128,
        25146,
        25290,
        25323,
        26648,
        26684,
        27032,
        27035,
        27587,
        27611,
        27724,
        27741,
        27928,
        27933,
        28361,
        28367,
        28553,
        28571,
        28712,
        28732,
        29352,
        29355,
        29635,
        29675,
        29772,
        29805,
        30153,
        30159,
        30248,
        30253,
        30601,
        30635,
        32069,
        32093,
        32137,
        32157,
        32325,
        32365,
        32393,
        32429
      ],
      "capacity": 28,
      "live_count": 244,
      "facet_orbits": [
        [
          0,
          8,
          52,
          81,
          97,
          126,
          236,
          244
        ],
        [
          1,
          9,
          51,
          77,
          96,
          122,
          240,
          248
        ],
        [
          2,
          12,
          50,
          82,
          93,
          128,
          235,
          242
        ],
        [
          3,
          13,
          49,
          78,
          92,
          124,
          239,
          246
        ],
        [
          16,
          27,
          142,
          169,
          184,
          216,
          254,
          260
        ],
        [
          17,
          25,
          141,
          167,
          186,
          212,
          256,
          264
        ],
        [
          18,
          26,
          140,
          173,
          185,
          218,
          250,
          258
        ],
        [
          19,
          24,
          139,
          171,
          187,
          214,
          252,
          262
        ],
        [
          20,
          31,
          138,
          170,
          180,
          217,
          253,
          259
        ],
        [
          21,
          29,
          137,
          168,
          182,
          213,
          255,
          263
        ],
        [
          22,
          30,
          136,
          174,
          181,
          219,
          249,
          257
        ],
        [
          23,
          28,
          135,
          172,
          183,
          215,
          251,
          261
        ],
        [
          32,
          35,
          36,
          39,
          225,
          228,
          229,
          232
        ],
        [
          33,
          34,
          37,
          38,
          226,
          227,
          230,
          231
        ],
        [
          40,
          41,
          266,
          267,
          273,
          274,
          297,
          298
        ],
        [
          42,
          43,
          268,
          269,
          271,
          272,
          295,
          296
        ],
        [
          53,
          54,
          59,
          60,
          98,
          99,
          104,
          105
        ],
        [
          55,
          56,
          57,
          58,
          100,
          101,
          102,
          103
        ],
        [
          61,
          75,
          112,
          114,
          150,
          152,
          189,
          203
        ],
        [
          63,
          71,
          108,
          116,
          148,
          156,
          193,
          201
        ],
        [
          65,
          73,
          110,
          118,
          146,
          154,
          191,
          199
        ],
        [
          66,
          74,
          111,
          119,
          145,
          153,
          190,
          198
        ],
        [
          67,
          69,
          106,
          120,
          144,
          158,
          195,
          197
        ],
        [
          68,
          70,
          107,
          121,
          143,
          157,
          194,
          196
        ],
        [
          85,
          89,
          130,
          134,
          275,
          279,
          280,
          284
        ],
        [
          87,
          88,
          132,
          133,
          276,
          277,
          281,
          282
        ],
        [
          159,
          160,
          165,
          166,
          204,
          205,
          210,
          211
        ],
        [
          161,
          162,
          163,
          164,
          206,
          207,
          208,
          209
        ],
        [
          175,
          179,
          220,
          224,
          285,
          289,
          290,
          294
        ],
        [
          176,
          177,
          221,
          222,
          287,
          288,
          292,
          293
        ],
        [
          178,
          223,
          286,
          291
        ]
      ],
      "weights": [
        "0",
        "0",
        "1/40",
        "7/40",
        "7/40",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/10",
        "0",
        "0",
        "0",
        "1/40",
        "0",
        "0",
        "1/20",
        "0",
        "0",
        "1/10",
        "3/40",
        "0",
        "0",
        "3/40",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "32/5",
      "patterns": 5144
    },
    {
      "anchor": 1351,
      "orbit": [
        1351,
        1370,
        1372,
        1382,
        1419,
        1430,
        1436,
        1450,
        1607,
        1622,
        1642,
        1644,
        1675,
        1690,
        1702,
        1708,
        2247,
        2266,
        2268,
        2278,
        2446,
        2451,
        2460,
        2482,
        2631,
        2638,
        2674,
        2676,
        2835,
        2842,
        2854,
        2868,
        3213,
        3222,
        3226,
        3244,
        3342,
        3349,
        3354,
        3380,
        3787,
        3789,
        3798,
        3814,
        3918,
        3923,
        3925,
        3942,
        4295,
        4310,
        4330,
        4332,
        4423,
        4430,
        4466,
        4468,
        4750,
        4771,
        4780,
        4786,
        4886,
        4899,
        4906,
        4916,
        5261,
        5276,
        5286,
        5290,
        5579,
        5581,
        5590,
        5606,
        5646,
        5669,
        5674,
        5684,
        5966,
        5974,
        5987,
        5989,
        6421,
        6428,
        6438,
        6450,
        6606,
        6611,
        6613,
        6630,
        6678,
        6693,
        6700,
        6706,
        6862,
        6870,
        6883,
        6885,
        8395,
        8406,
        8412,
        8426,
        8526,
        8531,
        8540,
        8562,
        8843,
        8846,
        8882,
        8888,
        8979,
        8982,
        9002,
        9016,
        9293,
        9302,
        9306,
        9324,
        9486,
        9494,
        9497,
        9528,
        9927,
        9933,
        9946,
        9962,
        10126,
        10131,
        10137,
        10154,
        10318,
        10325,
        10330,
        10356,
        10382,
        10390,
        10393,
        10424,
        11079,
        11093,
        11098,
        11122,
        11147,
        11158,
        11161,
        11186,
        13325,
        13326,
        13364,
        13368,
        13511,
        13515,
        13532,
        13548,
        14285,
        14286,
        14291,
        14307,
        14357,
        14358,
        14380,
        14392,
        14663,
        14675,
        14684,
        14708,
        15307,
        15317,
        15318,
        15331,
        15502,
        15509,
        15513,
        15532,
        15629,
        15638,
        15641,
        15668,
        16075,
        16078,
        16085,
        16101,
        16205,
        16211,
        16214,
        16229,
        16587,
        16602,
        16614,
        16620,
        16779,
        16782,
        16818,
        16824,
        16974,
        16995,
        17004,
        17010,
        17178,
        17187,
        17190,
        17208,
        17485,
        17500,
        17510,
        17514,
        17863,
        17869,
        17882,
        17898,
        17934,
        17958,
        17961,
        17976,
        18318,
        18330,
        18339,
        18345,
        19469,
        19470,
        19508,
        19512,
        19655,
        19659,
        19676,
        19692,
        20429,
        20430,
        20435,
        20451,
        20558,
        20581,
        20586,
        20596,
        20622,
        20646,
        20649,
        20664,
        21319,
        21349,
        21354,
        21362,
        21387,
        21414,
        21417,
        21426,
        22556,
        22565,
        22566,
        22584,
        23111,
        23139,
        23148,
        23156,
        23499,
        23507,
        23525,
        23526,
        23694,
        23708,
        23717,
        23721,
        24011,
        24014,
        24021,
        24037,
        24077,
        24102,
        24105,
        24116,
        24397,
        24405,
        24419,
        24422,
        24857,
        24860,
        24874,
        24882,
        25038,
        25043,
        25049,
        25066,
        25114,
        25129,
        25132,
        25138,
        25294,
        25306,
        25315,
        25321,
        26649,
        26650,
        26668,
        26676,
        27019,
        27027,
        27036,
        27064,
        27591,
        27609,
        27610,
        27619,
        27726,
        27733,
        27737,
        27756,
        27917,
        27925,
        27930,
        27960,
        28359,
        28366,
        28377,
        28393,
        28557,
        28563,
        28570,
        28585,
        28700,
        28713,
        28714,
        28724,
        29323,
        29347,
        29356,
        29368,
        29639,
        29651,
        29673,
        29674,
        29774,
        29788,
        29797,
        29801,
        30151,
        30158,
        30169,
        30185,
        30221,
        30245,
        30250,
        30264,
        30605,
        30617,
        30627,
        30634,
        32071,
        32089,
        32092,
        32101,
        32139,
        32149,
        32156,
        32169,
        32327,
        32341,
        32361,
        32364,
        32395,
        32409,
        32421,
        32428
      ],
      "capacity": 19,
      "live_count": 262,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          9,
          51,
          96
        ],
        [
          2,
          12,
          50,
          93
        ],
        [
          3,
          13,
          49,
          92
        ],
        [
          4,
          10,
          48,
          95
        ],
        [
          5,
          11,
          47,
          94
        ],
        [
          6,
          14,
          46,
          91
        ],
        [
          7,
          15,
          45,
          90
        ],
        [
          16,
          27,
          142,
          184
        ],
        [
          17,
          25,
          141,
          186
        ],
        [
          18,
          26,
          140,
          185
        ],
        [
          19,
          24,
          139,
          187
        ],
        [
          20,
          31,
          138,
          180
        ],
        [
          21,
          29,
          137,
          182
        ],
        [
          22,
          30,
          136,
          181
        ],
        [
          23,
          28,
          135,
          183
        ],
        [
          32,
          35,
          229,
          232
        ],
        [
          33,
          34,
          230,
          231
        ],
        [
          36,
          39,
          225,
          228
        ],
        [
          37,
          38,
          226,
          227
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          42,
          43,
          271,
          272
        ],
        [
          44,
          270
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          59,
          99,
          104
        ],
        [
          55,
          56,
          102,
          103
        ],
        [
          57,
          58,
          100,
          101
        ],
        [
          61,
          114,
          150,
          203
        ],
        [
          63,
          116,
          148,
          201
        ],
        [
          65,
          118,
          146,
          199
        ],
        [
          66,
          119,
          145,
          198
        ],
        [
          67,
          120,
          144,
          197
        ],
        [
          68,
          121,
          143,
          196
        ],
        [
          69,
          106,
          158,
          195
        ],
        [
          70,
          107,
          157,
          194
        ],
        [
          71,
          108,
          156,
          193
        ],
        [
          73,
          110,
          154,
          191
        ],
        [
          74,
          111,
          153,
          190
        ],
        [
          75,
          112,
          152,
          189
        ],
        [
          77,
          122,
          240,
          248
        ],
        [
          78,
          124,
          239,
          246
        ],
        [
          81,
          126,
          236,
          244
        ],
        [
          82,
          128,
          235,
          242
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          87,
          133,
          277,
          281
        ],
        [
          88,
          132,
          276,
          282
        ],
        [
          89,
          134,
          275,
          280
        ],
        [
          159,
          166,
          204,
          211
        ],
        [
          160,
          165,
          205,
          210
        ],
        [
          161,
          162,
          208,
          209
        ],
        [
          163,
          164,
          206,
          207
        ],
        [
          167,
          212,
          256,
          264
        ],
        [
          168,
          213,
          255,
          263
        ],
        [
          169,
          216,
          254,
          260
        ],
        [
          170,
          217,
          253,
          259
        ],
        [
          171,
          214,
          252,
          262
        ],
        [
          172,
          215,
          251,
          261
        ],
        [
          173,
          218,
          250,
          258
        ],
        [
          174,
          219,
          249,
          257
        ],
        [
          175,
          220,
          289,
          294
        ],
        [
          176,
          222,
          288,
          292
        ],
        [
          177,
          221,
          287,
          293
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          224,
          285,
          290
        ],
        [
          266,
          267,
          297,
          298
        ],
        [
          268,
          269,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "0",
        "8733/250000",
        "0",
        "0",
        "28523/250000",
        "61169/1000000",
        "1949/100000",
        "96101/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "96101/1000000",
        "0",
        "0",
        "0",
        "7811/100000",
        "0",
        "0",
        "0",
        "0",
        "1949/31250",
        "0",
        "0",
        "0",
        "0",
        "0",
        "15967/125000",
        "0",
        "0",
        "41979/500000",
        "0",
        "65217/500000",
        "0",
        "1679/200000",
        "0",
        "93403/1000000",
        "0",
        "0",
        "5967/50000",
        "0",
        "0",
        "0",
        "20577/250000",
        "0",
        "20539/1000000",
        "30659/1000000",
        "14017/1000000",
        "53973/1000000",
        "0",
        "0",
        "0",
        "0",
        "77061/1000000",
        "0",
        "7811/100000",
        "21589/1000000",
        "0",
        "0",
        "0",
        "96101/1000000",
        "0",
        "0"
      ],
      "exact_dual": "799993/125000",
      "patterns": 11282
    },
    {
      "anchor": 1352,
      "orbit": [
        1352,
        1360,
        1391,
        1399,
        1412,
        1424,
        1455,
        1467,
        1608,
        1631,
        1632,
        1655,
        1668,
        1695,
        1696,
        1723,
        2248,
        2256,
        2287,
        2295,
        2436,
        2440,
        2487,
        2491,
        2640,
        2655,
        2656,
        2671,
        2820,
        2847,
        2848,
        2875,
        3202,
        3216,
        3247,
        3261,
        3330,
        3336,
        3383,
        3389,
        3777,
        3784,
        3831,
        3838,
        3905,
        3920,
        3951,
        3966,
        4296,
        4319,
        4320,
        4343,
        4432,
        4447,
        4448,
        4463,
        4740,
        4744,
        4791,
        4795,
        4868,
        4880,
        4911,
        4923,
        5250,
        5279,
        5280,
        5309,
        5569,
        5576,
        5623,
        5630,
        5634,
        5640,
        5687,
        5693,
        5953,
        5983,
        5984,
        6014,
        6402,
        6431,
        6432,
        6461,
        6593,
        6608,
        6639,
        6654,
        6658,
        6672,
        6703,
        6717,
        6849,
        6879,
        6880,
        6910,
        8388,
        8400,
        8431,
        8443,
        8516,
        8520,
        8567,
        8571,
        8848,
        8863,
        8864,
        8879,
        8968,
        8991,
        8992,
        9015,
        9282,
        9296,
        9327,
        9341,
        9474,
        9476,
        9531,
        9533,
        9921,
        9924,
        9979,
        9982,
        10113,
        10128,
        10159,
        10174,
        10306,
        10312,
        10359,
        10365,
        10370,
        10372,
        10427,
        10429,
        11073,
        11076,
        11131,
        11134,
        11137,
        11144,
        11191,
        11198,
        13328,
        13343,
        13344,
        13359,
        13505,
        13506,
        13565,
        13566,
        14276,
        14280,
        14327,
        14331,
        14344,
        14367,
        14368,
        14391,
        14657,
        14658,
        14717,
        14718,
        15300,
        15312,
        15343,
        15355,
        15489,
        15504,
        15535,
        15550,
        15617,
        15624,
        15671,
        15678,
        16066,
        16072,
        16119,
        16125,
        16194,
        16208,
        16239,
        16253,
        16580,
        16607,
        16608,
        16635,
        16784,
        16799,
        16800,
        16815,
        16964,
        16968,
        17015,
        17019,
        17160,
        17168,
        17199,
        17207,
        17474,
        17503,
        17504,
        17533,
        17857,
        17860,
        17915,
        17918,
        17922,
        17924,
        17979,
        17981,
        18305,
        18335,
        18336,
        18366,
        19472,
        19487,
        19488,
        19503,
        19649,
        19650,
        19709,
        19710,
        20420,
        20424,
        20471,
        20475,
        20546,
        20552,
        20599,
        20605,
        20610,
        20612,
        20667,
        20669,
        21313,
        21316,
        21371,
        21374,
        21377,
        21384,
        21431,
        21438,
        22536,
        22544,
        22575,
        22583,
        23105,
        23106,
        23165,
        23166,
        23492,
        23519,
        23520,
        23547,
        23681,
        23711,
        23712,
        23742,
        24002,
        24008,
        24055,
        24061,
        24065,
        24072,
        24119,
        24126,
        24386,
        24415,
        24416,
        24445,
        24834,
        24863,
        24864,
        24893,
        25025,
        25040,
        25071,
        25086,
        25090,
        25104,
        25135,
        25149,
        25281,
        25311,
        25312,
        25342,
        26628,
        26655,
        26656,
        26683,
        27009,
        27010,
        27069,
        27070,
        27592,
        27600,
        27631,
        27639,
        27713,
        27728,
        27759,
        27774,
        27905,
        27908,
        27963,
        27966,
        28354,
        28356,
        28411,
        28413,
        28546,
        28560,
        28591,
        28605,
        28676,
        28688,
        28719,
        28731,
        29313,
        29314,
        29373,
        29374,
        29640,
        29663,
        29664,
        29687,
        29761,
        29791,
        29792,
        29822,
        30146,
        30148,
        30203,
        30205,
        30209,
        30212,
        30267,
        30270,
        30594,
        30623,
        30624,
        30653,
        32072,
        32080,
        32111,
        32119,
        32132,
        32144,
        32175,
        32187,
        32328,
        32351,
        32352,
        32375,
        32388,
        32415,
        32416,
        32443
      ],
      "capacity": 6,
      "live_count": 288,
      "facet_orbits": [
        [
          0,
          52,
          126,
          244
        ],
        [
          1,
          51,
          122,
          248
        ],
        [
          2,
          50,
          128,
          242
        ],
        [
          3,
          49,
          124,
          246
        ],
        [
          4,
          48,
          127,
          243
        ],
        [
          5,
          47,
          123,
          247
        ],
        [
          6,
          46,
          129,
          241
        ],
        [
          7,
          45,
          125,
          245
        ],
        [
          8,
          81,
          97,
          236
        ],
        [
          9,
          77,
          96,
          240
        ],
        [
          10,
          83,
          95,
          234
        ],
        [
          11,
          79,
          94,
          238
        ],
        [
          12,
          82,
          93,
          235
        ],
        [
          13,
          78,
          92,
          239
        ],
        [
          14,
          84,
          91,
          233
        ],
        [
          15,
          80,
          90,
          237
        ],
        [
          16,
          142,
          169,
          254
        ],
        [
          17,
          141,
          167,
          256
        ],
        [
          18,
          140,
          173,
          250
        ],
        [
          19,
          139,
          171,
          252
        ],
        [
          20,
          138,
          170,
          253
        ],
        [
          21,
          137,
          168,
          255
        ],
        [
          24,
          187,
          214,
          262
        ],
        [
          25,
          186,
          212,
          264
        ],
        [
          26,
          185,
          218,
          258
        ],
        [
          27,
          184,
          216,
          260
        ],
        [
          28,
          183,
          215,
          261
        ],
        [
          29,
          182,
          213,
          263
        ],
        [
          30,
          181,
          219,
          257
        ],
        [
          31,
          180,
          217,
          259
        ],
        [
          32,
          36,
          228,
          232
        ],
        [
          33,
          38,
          226,
          231
        ],
        [
          34,
          37,
          227,
          230
        ],
        [
          35,
          39,
          225,
          229
        ],
        [
          40,
          267,
          274,
          297
        ],
        [
          41,
          266,
          273,
          298
        ],
        [
          42,
          268,
          272,
          296
        ],
        [
          43,
          269,
          271,
          295
        ],
        [
          53,
          54,
          104,
          105
        ],
        [
          55,
          58,
          100,
          103
        ],
        [
          56,
          57,
          101,
          102
        ],
        [
          59,
          60,
          98,
          99
        ],
        [
          61,
          112,
          150,
          152
        ],
        [
          62,
          113,
          149,
          151
        ],
        [
          63,
          108,
          148,
          156
        ],
        [
          64,
          109,
          147,
          155
        ],
        [
          65,
          110,
          146,
          154
        ],
        [
          66,
          111,
          145,
          153
        ],
        [
          67,
          106,
          144,
          158
        ],
        [
          68,
          107,
          143,
          157
        ],
        [
          69,
          120,
          195,
          197
        ],
        [
          70,
          121,
          194,
          196
        ],
        [
          71,
          116,
          193,
          201
        ],
        [
          72,
          117,
          192,
          200
        ],
        [
          73,
          118,
          191,
          199
        ],
        [
          74,
          119,
          190,
          198
        ],
        [
          75,
          114,
          189,
          203
        ],
        [
          76,
          115,
          188,
          202
        ],
        [
          85,
          134,
          279,
          280
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          132,
          277,
          282
        ],
        [
          88,
          133,
          276,
          281
        ],
        [
          89,
          130,
          275,
          284
        ],
        [
          159,
          165,
          205,
          211
        ],
        [
          160,
          166,
          204,
          210
        ],
        [
          161,
          163,
          207,
          209
        ],
        [
          162,
          164,
          206,
          208
        ],
        [
          175,
          179,
          285,
          289
        ],
        [
          176,
          177,
          287,
          288
        ],
        [
          178,
          286
        ],
        [
          220,
          224,
          290,
          294
        ],
        [
          221,
          222,
          292,
          293
        ],
        [
          223,
          291
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "61079/500000",
        "0",
        "33523/500000",
        "0",
        "70783/1000000",
        "0",
        "0",
        "3339/40000",
        "0",
        "0",
        "1007/20000",
        "14409/500000",
        "40533/500000",
        "7157/250000",
        "0",
        "14921/500000",
        "0",
        "75279/1000000",
        "0",
        "0",
        "0",
        "0",
        "19019/500000",
        "0",
        "4761/1000000",
        "0",
        "0",
        "151603/1000000",
        "0",
        "0",
        "11781/1000000",
        "0",
        "0",
        "61079/500000",
        "0",
        "4629/500000",
        "0",
        "59191/1000000",
        "0",
        "0",
        "2739/125000",
        "0",
        "15993/500000",
        "10159/500000",
        "8319/250000",
        "0",
        "0",
        "0",
        "0",
        "121627/1000000",
        "0",
        "19019/500000",
        "0",
        "67349/1000000",
        "0",
        "0",
        "0",
        "110377/1000000",
        "0",
        "0",
        "0",
        "0",
        "37507/1000000",
        "0",
        "0",
        "0",
        "166723/1000000"
      ],
      "exact_dual": "3199973/500000",
      "patterns": 11993
    },
    {
      "anchor": 1353,
      "orbit": [
        1353,
        1361,
        1384,
        1387,
        1389,
        1392,
        1395,
        1397,
        1413,
        1425,
        1444,
        1447,
        1453,
        1456,
        1459,
        1465,
        1609,
        1624,
        1627,
        1629,
        1633,
        1648,
        1651,
        1653,
        1669,
        1684,
        1687,
        1693,
        1697,
        1712,
        1715,
        1721,
        2249,
        2257,
        2280,
        2283,
        2285,
        2288,
        2291,
        2293,
        2437,
        2441,
        2468,
        2471,
        2472,
        2475,
        2485,
        2489,
        2641,
        2648,
        2651,
        2653,
        2657,
        2664,
        2667,
        2669,
        2821,
        2828,
        2831,
        2845,
        2849,
        2856,
        2859,
        2873,
        3203,
        3217,
        3234,
        3239,
        3243,
        3248,
        3253,
        3257,
        3331,
        3337,
        3362,
        3367,
        3368,
        3373,
        3379,
        3385,
        3793,
        3800,
        3809,
        3816,
        3827,
        3829,
        3834,
        3836,
        3913,
        3928,
        3937,
        3947,
        3949,
        3952,
        3962,
        3964,
        4297,
        4312,
        4315,
        4317,
        4321,
        4336,
        4339,
        4341,
        4433,
        4440,
        4443,
        4445,
        4449,
        4456,
        4459,
        4461,
        4741,
        4745,
        4756,
        4759,
        4760,
        4763,
        4789,
        4793,
        4869,
        4876,
        4879,
        4881,
        4888,
        4891,
        4909,
        4921,
        5251,
        5266,
        5271,
        5275,
        5281,
        5296,
        5301,
        5305,
        5585,
        5592,
        5601,
        5608,
        5619,
        5621,
        5626,
        5628,
        5635,
        5641,
        5650,
        5655,
        5656,
        5661,
        5683,
        5689,
        5961,
        5969,
        5979,
        5981,
        5992,
        6000,
        6010,
        6012,
        6403,
        6410,
        6415,
        6427,
        6433,
        6440,
        6445,
        6457,
        6601,
        6616,
        6625,
        6635,
        6637,
        6640,
        6650,
        6652,
        6659,
        6666,
        6671,
        6673,
        6680,
        6685,
        6699,
        6713,
        6857,
        6865,
        6875,
        6877,
        6888,
        6896,
        6906,
        6908,
        8389,
        8401,
        8420,
        8423,
        8429,
        8432,
        8435,
        8441,
        8517,
        8521,
        8548,
        8551,
        8552,
        8555,
        8565,
        8569,
        8849,
        8852,
        8855,
        8861,
        8865,
        8868,
        8871,
        8877,
        8969,
        8972,
        8975,
        8989,
        8993,
        8996,
        8999,
        9013,
        9283,
        9297,
        9314,
        9319,
        9323,
        9328,
        9333,
        9337,
        9475,
        9477,
        9506,
        9508,
        9515,
        9517,
        9523,
        9525,
        9937,
        9940,
        9953,
        9956,
        9971,
        9974,
        9977,
        9980,
        10117,
        10132,
        10145,
        10151,
        10157,
        10160,
        10166,
        10172,
        10307,
        10313,
        10338,
        10343,
        10344,
        10349,
        10355,
        10361,
        10371,
        10373,
        10402,
        10404,
        10411,
        10413,
        10419,
        10421,
        11081,
        11084,
        11105,
        11108,
        11115,
        11118,
        11129,
        11132,
        11141,
        11148,
        11169,
        11175,
        11176,
        11182,
        11189,
        11196,
        13329,
        13330,
        13335,
        13339,
        13345,
        13346,
        13351,
        13355,
        13521,
        13522,
        13537,
        13538,
        13557,
        13558,
        13561,
        13562,
        14292,
        14296,
        14308,
        14312,
        14325,
        14326,
        14329,
        14330,
        14345,
        14346,
        14351,
        14363,
        14369,
        14370,
        14375,
        14387,
        14665,
        14666,
        14689,
        14690,
        14701,
        14702,
        14713,
        14714,
        15308,
        15320,
        15332,
        15341,
        15342,
        15344,
        15353,
        15354,
        15491,
        15506,
        15521,
        15527,
        15531,
        15536,
        15542,
        15546,
        15619,
        15626,
        15649,
        15655,
        15656,
        15662,
        15667,
        15674,
        16082,
        16088,
        16098,
        16104,
        16115,
        16118,
        16121,
        16124,
        16202,
        16216,
        16226,
        16235,
        16238,
        16240,
        16249,
        16252,
        16581,
        16596,
        16599,
        16605,
        16609,
        16624,
        16627,
        16633,
        16785,
        16788,
        16791,
        16797,
        16801,
        16804,
        16807,
        16813,
        16965,
        16969,
        16980,
        16983,
        16984,
        16987,
        17013,
        17017,
        17161,
        17164,
        17167,
        17169,
        17172,
        17175,
        17197,
        17205,
        17475,
        17490,
        17495,
        17499,
        17505,
        17520,
        17525,
        17529,
        17873,
        17876,
        17889,
        17892,
        17907,
        17910,
        17913,
        17916,
        17923,
        17925,
        17938,
        17940,
        17947,
        17949,
        17971,
        17973,
        18309,
        18321,
        18327,
        18333,
        18340,
        18352,
        18358,
        18364,
        19473,
        19474,
        19479,
        19483,
        19489,
        19490,
        19495,
        19499,
        19665,
        19666,
        19681,
        19682,
        19701,
        19702,
        19705,
        19706,
        20436,
        20440,
        20452,
        20456,
        20469,
        20470,
        20473,
        20474,
        20547,
        20553,
        20562,
        20567,
        20568,
        20573,
        20595,
        20601,
        20611,
        20613,
        20626,
        20628,
        20635,
        20637,
        20659,
        20661,
        21321,
        21324,
        21329,
        21332,
        21339,
        21342,
        21369,
        21372,
        21381,
        21388,
        21393,
        21399,
        21400,
        21406,
        21429,
        21436,
        22537,
        22538,
        22543,
        22545,
        22546,
        22551,
        22571,
        22579,
        23113,
        23114,
        23121,
        23122,
        23133,
        23134,
        23161,
        23162,
        23500,
        23508,
        23517,
        23518,
        23528,
        23536,
        23545,
        23546,
        23683,
        23697,
        23703,
        23707,
        23714,
        23728,
        23734,
        23738,
        24018,
        24024,
        24034,
        24040,
        24051,
        24054,
        24057,
        24060,
        24067,
        24074,
        24081,
        24087,
        24088,
        24094,
        24115,
        24122,
        24394,
        24402,
        24411,
        24414,
        24424,
        24432,
        24441,
        24444,
        24835,
        24838,
        24847,
        24855,
        24865,
        24868,
        24877,
        24885,
        25029,
        25044,
        25057,
        25063,
        25069,
        25072,
        25078,
        25084,
        25091,
        25094,
        25103,
        25105,
        25108,
        25117,
        25127,
        25141,
        25285,
        25297,
        25303,
        25309,
        25316,
        25328,
        25334,
        25340,
        26629,
        26630,
        26639,
        26647,
        26657,
        26658,
        26667,
        26675,
        27013,
        27014,
        27041,
        27042,
        27053,
        27054,
        27061,
        27062,
        27596,
        27604,
        27624,
        27629,
        27630,
        27632,
        27637,
        27638,
        27715,
        27730,
        27745,
        27751,
        27755,
        27760,
        27766,
        27770,
        27907,
        27910,
        27937,
        27940,
        27947,
        27950,
        27955,
        27958,
        28370,
        28372,
        28386,
        28388,
        28403,
        28405,
        28410,
        28412,
        28550,
        28564,
        28578,
        28583,
        28590,
        28592,
        28597,
        28604,
        28677,
        28678,
        28687,
        28689,
        28690,
        28699,
        28711,
        28723,
        29317,
        29318,
        29329,
        29330,
        29341,
        29342,
        29365,
        29366,
        29644,
        29656,
        29661,
        29662,
        29668,
        29680,
        29685,
        29686,
        29763,
        29777,
        29783,
        29787,
        29794,
        29808,
        29814,
        29818,
        30162,
        30164,
        30178,
        30180,
        30195,
        30197,
        30202,
        30204,
        30211,
        30214,
        30225,
        30228,
        30235,
        30238,
        30259,
        30262,
        30598,
        30610,
        30615,
        30622,
        30628,
        30640,
        30645,
        30652,
        32074,
        32082,
        32104,
        32107,
        32110,
        32112,
        32115,
        32118,
        32134,
        32146,
        32164,
        32167,
        32174,
        32176,
        32179,
        32186,
        32330,
        32344,
        32347,
        32350,
        32354,
        32368,
        32371,
        32374,
        32390,
        32404,
        32407,
        32414,
        32418,
        32432,
        32435,
        32442
      ],
      "capacity": 3,
      "live_count": 294,
      "simple_capacity_bound": "49/8"
    },
    {
      "anchor": 1354,
      "orbit": [
        1354,
        1356,
        1359,
        1362,
        1364,
        1367,
        1390,
        1398,
        1414,
        1420,
        1423,
        1426,
        1432,
        1435,
        1454,
        1466,
        1610,
        1612,
        1615,
        1630,
        1634,
        1636,
        1639,
        1654,
        1670,
        1676,
        1679,
        1694,
        1698,
        1704,
        1707,
        1722,
        2250,
        2252,
        2255,
        2258,
        2260,
        2263,
        2286,
        2294,
        2438,
        2442,
        2452,
        2455,
        2456,
        2459,
        2486,
        2490,
        2642,
        2644,
        2647,
        2654,
        2658,
        2660,
        2663,
        2670,
        2822,
        2836,
        2839,
        2846,
        2850,
        2864,
        2867,
        2874,
        3206,
        3210,
        3215,
        3220,
        3224,
        3229,
        3246,
        3260,
        3334,
        3340,
        3346,
        3351,
        3352,
        3357,
        3382,
        3388,
        3779,
        3781,
        3786,
        3788,
        3799,
        3806,
        3815,
        3822,
        3907,
        3909,
        3919,
        3922,
        3924,
        3934,
        3943,
        3958,
        4298,
        4300,
        4303,
        4318,
        4322,
        4324,
        4327,
        4342,
        4434,
        4436,
        4439,
        4446,
        4450,
        4452,
        4455,
        4462,
        4742,
        4746,
        4772,
        4775,
        4776,
        4779,
        4790,
        4794,
        4870,
        4882,
        4900,
        4903,
        4910,
        4912,
        4915,
        4922,
        5254,
        5258,
        5263,
        5278,
        5284,
        5288,
        5293,
        5308,
        5571,
        5573,
        5578,
        5580,
        5591,
        5598,
        5607,
        5614,
        5638,
        5644,
        5666,
        5671,
        5672,
        5677,
        5686,
        5692,
        5955,
        5957,
        5967,
        5975,
        5986,
        5988,
        5998,
        6006,
        6406,
        6418,
        6423,
        6430,
        6436,
        6448,
        6453,
        6460,
        6595,
        6597,
        6607,
        6610,
        6612,
        6622,
        6631,
        6646,
        6662,
        6676,
        6690,
        6695,
        6702,
        6704,
        6709,
        6716,
        6851,
        6853,
        6863,
        6871,
        6882,
        6884,
        6894,
        6902,
        8390,
        8396,
        8399,
        8402,
        8408,
        8411,
        8430,
        8442,
        8518,
        8522,
        8532,
        8535,
        8536,
        8539,
        8566,
        8570,
        8850,
        8856,
        8859,
        8862,
        8866,
        8872,
        8875,
        8878,
        8970,
        8984,
        8987,
        8990,
        8994,
        9008,
        9011,
        9014,
        9286,
        9290,
        9295,
        9300,
        9304,
        9309,
        9326,
        9340,
        9482,
        9484,
        9490,
        9492,
        9499,
        9501,
        9530,
        9532,
        9923,
        9926,
        9929,
        9932,
        9947,
        9950,
        9963,
        9966,
        10115,
        10121,
        10127,
        10130,
        10136,
        10142,
        10155,
        10170,
        10310,
        10316,
        10322,
        10327,
        10328,
        10333,
        10358,
        10364,
        10378,
        10380,
        10386,
        10388,
        10395,
        10397,
        10426,
        10428,
        11075,
        11078,
        11089,
        11092,
        11099,
        11102,
        11123,
        11126,
        11139,
        11146,
        11153,
        11159,
        11160,
        11166,
        11187,
        11194,
        13332,
        13336,
        13341,
        13342,
        13348,
        13352,
        13357,
        13358,
        13509,
        13510,
        13513,
        13514,
        13533,
        13534,
        13549,
        13550,
        14277,
        14278,
        14281,
        14282,
        14295,
        14299,
        14311,
        14315,
        14348,
        14360,
        14365,
        14366,
        14372,
        14384,
        14389,
        14390,
        14661,
        14662,
        14673,
        14674,
        14685,
        14686,
        14709,
        14710,
        15301,
        15302,
        15311,
        15313,
        15314,
        15323,
        15335,
        15347,
        15493,
        15497,
        15503,
        15508,
        15512,
        15518,
        15533,
        15548,
        15621,
        15628,
        15633,
        15639,
        15640,
        15646,
        15669,
        15676,
        16067,
        16070,
        16073,
        16076,
        16087,
        16093,
        16103,
        16109,
        16195,
        16198,
        16207,
        16209,
        16212,
        16221,
        16231,
        16245,
        16582,
        16588,
        16591,
        16606,
        16610,
        16616,
        16619,
        16634,
        16786,
        16792,
        16795,
        16798,
        16802,
        16808,
        16811,
        16814,
        16966,
        16970,
        16996,
        16999,
        17000,
        17003,
        17014,
        17018,
        17162,
        17170,
        17192,
        17195,
        17198,
        17200,
        17203,
        17206,
        17478,
        17482,
        17487,
        17502,
        17508,
        17512,
        17517,
        17532,
        17859,
        17862,
        17865,
        17868,
        17883,
        17886,
        17899,
        17902,
        17930,
        17932,
        17954,
        17956,
        17963,
        17965,
        17978,
        17980,
        18307,
        18313,
        18319,
        18331,
        18338,
        18344,
        18350,
        18362,
        19476,
        19480,
        19485,
        19486,
        19492,
        19496,
        19501,
        19502,
        19653,
        19654,
        19657,
        19658,
        19677,
        19678,
        19693,
        19694,
        20421,
        20422,
        20425,
        20426,
        20439,
        20443,
        20455,
        20459,
        20550,
        20556,
        20578,
        20583,
        20584,
        20589,
        20598,
        20604,
        20618,
        20620,
        20642,
        20644,
        20651,
        20653,
        20666,
        20668,
        21315,
        21318,
        21345,
        21348,
        21355,
        21358,
        21363,
        21366,
        21379,
        21386,
        21409,
        21415,
        21416,
        21422,
        21427,
        21434,
        22540,
        22548,
        22568,
        22573,
        22574,
        22576,
        22581,
        22582,
        23109,
        23110,
        23137,
        23138,
        23149,
        23150,
        23157,
        23158,
        23493,
        23494,
        23503,
        23511,
        23521,
        23522,
        23531,
        23539,
        23685,
        23689,
        23695,
        23709,
        23716,
        23720,
        23726,
        23740,
        24003,
        24006,
        24009,
        24012,
        24023,
        24029,
        24039,
        24045,
        24069,
        24076,
        24097,
        24103,
        24104,
        24110,
        24117,
        24124,
        24387,
        24390,
        24399,
        24407,
        24417,
        24420,
        24429,
        24437,
        24842,
        24850,
        24859,
        24862,
        24872,
        24880,
        24889,
        24892,
        25027,
        25033,
        25039,
        25042,
        25048,
        25054,
        25067,
        25082,
        25098,
        25112,
        25122,
        25131,
        25134,
        25136,
        25145,
        25148,
        25283,
        25289,
        25295,
        25307,
        25314,
        25320,
        25326,
        25338,
        26636,
        26644,
        26653,
        26654,
        26664,
        26672,
        26681,
        26682,
        27017,
        27018,
        27025,
        27026,
        27037,
        27038,
        27065,
        27066,
        27593,
        27594,
        27599,
        27601,
        27602,
        27607,
        27627,
        27635,
        27717,
        27721,
        27727,
        27732,
        27736,
        27742,
        27757,
        27772,
        27913,
        27916,
        27921,
        27924,
        27931,
        27934,
        27961,
        27964,
        28355,
        28357,
        28362,
        28364,
        28379,
        28381,
        28395,
        28397,
        28547,
        28554,
        28559,
        28561,
        28568,
        28573,
        28587,
        28601,
        28684,
        28696,
        28708,
        28717,
        28718,
        28720,
        28729,
        28730,
        29321,
        29322,
        29345,
        29346,
        29357,
        29358,
        29369,
        29370,
        29641,
        29642,
        29647,
        29659,
        29665,
        29666,
        29671,
        29683,
        29765,
        29769,
        29775,
        29789,
        29796,
        29800,
        29806,
        29820,
        30147,
        30149,
        30154,
        30156,
        30171,
        30173,
        30187,
        30189,
        30217,
        30220,
        30241,
        30244,
        30251,
        30254,
        30265,
        30268,
        30595,
        30602,
        30607,
        30619,
        30625,
        30632,
        30637,
        30649,
        32073,
        32076,
        32079,
        32081,
        32084,
        32087,
        32109,
        32117,
        32133,
        32140,
        32143,
        32145,
        32152,
        32155,
        32173,
        32185,
        32329,
        32332,
        32335,
        32349,
        32353,
        32356,
        32359,
        32373,
        32389,
        32396,
        32399,
        32413,
        32417,
        32424,
        32427,
        32441
      ],
      "capacity": 17,
      "live_count": 266,
      "facet_orbits": [
        [
          0,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          50
        ],
        [
          3,
          49
        ],
        [
          8,
          97
        ],
        [
          9,
          96
        ],
        [
          10,
          95
        ],
        [
          11,
          94
        ],
        [
          12,
          93
        ],
        [
          13,
          92
        ],
        [
          14,
          91
        ],
        [
          15,
          90
        ],
        [
          16,
          142
        ],
        [
          17,
          141
        ],
        [
          18,
          140
        ],
        [
          19,
          139
        ],
        [
          20,
          138
        ],
        [
          21,
          137
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          185
        ],
        [
          27,
          184
        ],
        [
          28,
          183
        ],
        [
          29,
          182
        ],
        [
          30,
          181
        ],
        [
          31,
          180
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          230
        ],
        [
          35,
          229
        ],
        [
          36,
          228
        ],
        [
          37,
          227
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          42,
          272
        ],
        [
          43,
          271
        ],
        [
          53,
          105
        ],
        [
          54,
          104
        ],
        [
          55,
          103
        ],
        [
          56,
          102
        ],
        [
          57,
          101
        ],
        [
          58,
          100
        ],
        [
          59,
          99
        ],
        [
          60,
          98
        ],
        [
          61,
          150
        ],
        [
          62,
          149
        ],
        [
          63,
          148
        ],
        [
          64,
          147
        ],
        [
          65,
          146
        ],
        [
          66,
          145
        ],
        [
          67,
          144
        ],
        [
          68,
          143
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          193
        ],
        [
          73,
          191
        ],
        [
          74,
          190
        ],
        [
          75,
          189
        ],
        [
          77,
          240
        ],
        [
          78,
          239
        ],
        [
          81,
          236
        ],
        [
          82,
          235
        ],
        [
          85,
          279
        ],
        [
          87,
          277
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          158
        ],
        [
          107,
          157
        ],
        [
          108,
          156
        ],
        [
          109,
          155
        ],
        [
          110,
          154
        ],
        [
          111,
          153
        ],
        [
          112,
          152
        ],
        [
          113,
          151
        ],
        [
          114,
          203
        ],
        [
          115,
          202
        ],
        [
          116,
          201
        ],
        [
          117,
          200
        ],
        [
          118,
          199
        ],
        [
          119,
          198
        ],
        [
          120,
          197
        ],
        [
          121,
          196
        ],
        [
          122,
          248
        ],
        [
          123,
          247
        ],
        [
          124,
          246
        ],
        [
          125,
          245
        ],
        [
          126,
          244
        ],
        [
          127,
          243
        ],
        [
          128,
          242
        ],
        [
          129,
          241
        ],
        [
          130,
          284
        ],
        [
          131,
          283
        ],
        [
          132,
          282
        ],
        [
          133,
          281
        ],
        [
          134,
          280
        ],
        [
          159,
          211
        ],
        [
          160,
          210
        ],
        [
          161,
          209
        ],
        [
          162,
          208
        ],
        [
          163,
          207
        ],
        [
          164,
          206
        ],
        [
          165,
          205
        ],
        [
          166,
          204
        ],
        [
          167,
          256
        ],
        [
          168,
          255
        ],
        [
          169,
          254
        ],
        [
          170,
          253
        ],
        [
          171,
          252
        ],
        [
          173,
          250
        ],
        [
          175,
          289
        ],
        [
          176,
          288
        ],
        [
          177,
          287
        ],
        [
          178,
          286
        ],
        [
          179,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          263
        ],
        [
          214,
          262
        ],
        [
          215,
          261
        ],
        [
          216,
          260
        ],
        [
          217,
          259
        ],
        [
          218,
          258
        ],
        [
          219,
          257
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          292
        ],
        [
          223,
          291
        ],
        [
          224,
          290
        ],
        [
          266,
          298
        ],
        [
          267,
          297
        ],
        [
          268,
          296
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "93579/1000000",
        "0",
        "0",
        "201511/1000000",
        "239/100000",
        "0",
        "0",
        "291/125000",
        "0",
        "19861/500000",
        "0",
        "0",
        "0",
        "0",
        "188583/1000000",
        "0",
        "131493/1000000",
        "114291/1000000",
        "0",
        "0",
        "0",
        "17077/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "74279/1000000",
        "0",
        "0",
        "6737/50000",
        "0",
        "0",
        "0",
        "21849/1000000",
        "0",
        "0",
        "0",
        "0",
        "10091/500000",
        "12337/125000",
        "3449/100000",
        "8403/200000",
        "0",
        "17591/125000",
        "0",
        "133/62500",
        "94683/500000",
        "44819/1000000",
        "0",
        "0",
        "10429/1000000",
        "0",
        "32777/1000000",
        "0",
        "0",
        "0",
        "0",
        "54471/250000",
        "51049/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "30001/500000",
        "0",
        "0",
        "0",
        "0",
        "17443/250000",
        "5699/200000",
        "0",
        "0",
        "0",
        "8197/125000",
        "148393/1000000",
        "0",
        "62333/500000",
        "21849/1000000",
        "0",
        "0",
        "0",
        "0",
        "74279/1000000",
        "0",
        "0",
        "30001/500000",
        "0",
        "0",
        "6991/500000",
        "0",
        "0",
        "3223/50000",
        "0",
        "12147/1000000",
        "31313/500000",
        "0",
        "0",
        "4419/1000000",
        "50111/500000",
        "0",
        "0",
        "0",
        "0",
        "281/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "43207/1000000",
        "1011/250000",
        "181221/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "12209/125000",
        "14063/250000",
        "0"
      ],
      "exact_dual": "799993/125000",
      "patterns": 22793
    },
    {
      "anchor": 1355,
      "orbit": [
        1355,
        1365,
        1388,
        1394,
        1415,
        1433,
        1452,
        1458,
        1611,
        1628,
        1637,
        1650,
        1671,
        1692,
        1705,
        1714,
        2253,
        2259,
        2282,
        2292,
        2439,
        2457,
        2474,
        2484,
        2643,
        2652,
        2661,
        2666,
        2823,
        2844,
        2858,
        2865,
        3207,
        3225,
        3242,
        3252,
        3335,
        3353,
        3372,
        3378,
        3795,
        3804,
        3813,
        3818,
        3915,
        3932,
        3941,
        3954,
        4301,
        4314,
        4323,
        4340,
        4437,
        4442,
        4451,
        4460,
        4743,
        4762,
        4777,
        4788,
        4871,
        4890,
        4908,
        4913,
        5255,
        5274,
        5289,
        5300,
        5589,
        5594,
        5603,
        5612,
        5639,
        5660,
        5673,
        5682,
        5963,
        5973,
        5996,
        6002,
        6407,
        6426,
        6444,
        6449,
        6605,
        6618,
        6627,
        6644,
        6663,
        6684,
        6698,
        6705,
        6861,
        6867,
        6890,
        6900,
        8397,
        8403,
        8422,
        8440,
        8523,
        8533,
        8550,
        8568,
        8851,
        8860,
        8870,
        8873,
        8971,
        8988,
        8998,
        9009,
        9291,
        9301,
        9318,
        9336,
        9483,
        9493,
        9516,
        9522,
        9939,
        9948,
        9958,
        9961,
        10119,
        10140,
        10153,
        10162,
        10317,
        10323,
        10342,
        10360,
        10381,
        10387,
        10410,
        10420,
        11083,
        11100,
        11110,
        11121,
        11143,
        11164,
        11178,
        11185,
        13333,
        13338,
        13350,
        13353,
        13525,
        13530,
        13542,
        13545,
        14293,
        14298,
        14310,
        14313,
        14349,
        14362,
        14374,
        14385,
        14669,
        14682,
        14694,
        14705,
        15309,
        15322,
        15334,
        15345,
        15495,
        15514,
        15529,
        15540,
        15623,
        15642,
        15660,
        15665,
        16083,
        16092,
        16102,
        16105,
        16203,
        16220,
        16230,
        16241,
        16589,
        16598,
        16611,
        16632,
        16790,
        16793,
        16803,
        16812,
        16971,
        16982,
        16997,
        17016,
        17163,
        17174,
        17196,
        17201,
        17483,
        17494,
        17509,
        17528,
        17878,
        17881,
        17891,
        17900,
        17931,
        17948,
        17957,
        17970,
        18311,
        18329,
        18348,
        18354,
        19478,
        19481,
        19493,
        19498,
        19670,
        19673,
        19685,
        19690,
        20438,
        20441,
        20453,
        20458,
        20557,
        20566,
        20579,
        20600,
        20621,
        20634,
        20643,
        20660,
        21323,
        21334,
        21356,
        21361,
        21383,
        21402,
        21420,
        21425,
        22541,
        22550,
        22570,
        22577,
        23117,
        23126,
        23146,
        23153,
        23501,
        23510,
        23530,
        23537,
        23687,
        23705,
        23722,
        23732,
        24022,
        24025,
        24035,
        24044,
        24071,
        24092,
        24106,
        24113,
        24395,
        24406,
        24428,
        24433,
        24843,
        24854,
        24876,
        24881,
        25037,
        25046,
        25059,
        25080,
        25099,
        25116,
        25126,
        25137,
        25293,
        25299,
        25318,
        25336,
        26637,
        26646,
        26666,
        26673,
        27021,
        27030,
        27050,
        27057,
        27597,
        27606,
        27626,
        27633,
        27723,
        27734,
        27749,
        27768,
        27915,
        27926,
        27948,
        27953,
        28371,
        28380,
        28389,
        28394,
        28551,
        28572,
        28586,
        28593,
        28685,
        28698,
        28710,
        28721,
        29325,
        29338,
        29350,
        29361,
        29645,
        29658,
        29670,
        29681,
        29771,
        29781,
        29798,
        29816,
        30165,
        30170,
        30179,
        30188,
        30219,
        30236,
        30246,
        30257,
        30599,
        30618,
        30636,
        30641,
        32075,
        32086,
        32108,
        32113,
        32135,
        32154,
        32172,
        32177,
        32331,
        32348,
        32358,
        32369,
        32391,
        32412,
        32426,
        32433
      ],
      "capacity": 10,
      "live_count": 280,
      "facet_orbits": [
        [
          0,
          52,
          122,
          248
        ],
        [
          1,
          51,
          126,
          244
        ],
        [
          2,
          50,
          124,
          246
        ],
        [
          3,
          49,
          128,
          242
        ],
        [
          4,
          48,
          123,
          247
        ],
        [
          5,
          47,
          127,
          243
        ],
        [
          6,
          46,
          125,
          245
        ],
        [
          7,
          45,
          129,
          241
        ],
        [
          8,
          9,
          96,
          97
        ],
        [
          10,
          11,
          94,
          95
        ],
        [
          12,
          13,
          92,
          93
        ],
        [
          14,
          15,
          90,
          91
        ],
        [
          16,
          120,
          142,
          197
        ],
        [
          17,
          118,
          141,
          199
        ],
        [
          18,
          116,
          140,
          201
        ],
        [
          19,
          114,
          139,
          203
        ],
        [
          20,
          121,
          138,
          196
        ],
        [
          21,
          119,
          137,
          198
        ],
        [
          22,
          117,
          136,
          200
        ],
        [
          23,
          115,
          135,
          202
        ],
        [
          24,
          112,
          152,
          187
        ],
        [
          25,
          110,
          154,
          186
        ],
        [
          26,
          108,
          156,
          185
        ],
        [
          27,
          106,
          158,
          184
        ],
        [
          28,
          113,
          151,
          183
        ],
        [
          29,
          111,
          153,
          182
        ],
        [
          30,
          109,
          155,
          181
        ],
        [
          31,
          107,
          157,
          180
        ],
        [
          32,
          54,
          104,
          232
        ],
        [
          33,
          56,
          102,
          231
        ],
        [
          34,
          58,
          100,
          230
        ],
        [
          35,
          60,
          98,
          229
        ],
        [
          36,
          53,
          105,
          228
        ],
        [
          37,
          55,
          103,
          227
        ],
        [
          38,
          57,
          101,
          226
        ],
        [
          39,
          59,
          99,
          225
        ],
        [
          40,
          134,
          274,
          280
        ],
        [
          41,
          130,
          273,
          284
        ],
        [
          42,
          133,
          272,
          281
        ],
        [
          43,
          132,
          271,
          282
        ],
        [
          44,
          131,
          270,
          283
        ],
        [
          61,
          150,
          214,
          262
        ],
        [
          62,
          149,
          215,
          261
        ],
        [
          63,
          148,
          218,
          258
        ],
        [
          64,
          147,
          219,
          257
        ],
        [
          65,
          146,
          212,
          264
        ],
        [
          66,
          145,
          213,
          263
        ],
        [
          67,
          144,
          216,
          260
        ],
        [
          68,
          143,
          217,
          259
        ],
        [
          69,
          169,
          195,
          254
        ],
        [
          70,
          170,
          194,
          253
        ],
        [
          71,
          173,
          193,
          250
        ],
        [
          73,
          167,
          191,
          256
        ],
        [
          74,
          168,
          190,
          255
        ],
        [
          75,
          171,
          189,
          252
        ],
        [
          77,
          81,
          236,
          240
        ],
        [
          78,
          82,
          235,
          239
        ],
        [
          85,
          267,
          279,
          297
        ],
        [
          87,
          269,
          277,
          295
        ],
        [
          88,
          268,
          276,
          296
        ],
        [
          89,
          266,
          275,
          298
        ],
        [
          159,
          161,
          209,
          211
        ],
        [
          160,
          162,
          208,
          210
        ],
        [
          163,
          165,
          205,
          207
        ],
        [
          164,
          166,
          204,
          206
        ],
        [
          175,
          222,
          289,
          292
        ],
        [
          176,
          224,
          288,
          290
        ],
        [
          177,
          220,
          287,
          294
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          221,
          285,
          293
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "29387/250000",
        "18527/250000",
        "88837/1000000",
        "0",
        "771/20000",
        "0",
        "0",
        "0",
        "0",
        "91369/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "177963/1000000",
        "0",
        "31703/1000000",
        "0",
        "37571/1000000",
        "81703/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "155811/1000000",
        "0",
        "10443/500000",
        "45397/1000000",
        "0",
        "0",
        "0",
        "0",
        "10771/200000",
        "73187/1000000",
        "0",
        "0",
        "124453/1000000",
        "0",
        "23/25000",
        "0",
        "489/250000",
        "0",
        "0",
        "31127/1000000",
        "91369/1000000",
        "0",
        "11421/250000",
        "37629/500000",
        "4039/200000",
        "0",
        "0",
        "0",
        "12543/1000000",
        "0",
        "13947/200000",
        "0",
        "19131/500000",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "159999/25000",
      "patterns": 11920
    },
    {
      "anchor": 1357,
      "orbit": [
        1357,
        1363,
        1386,
        1396,
        1421,
        1427,
        1446,
        1464,
        1613,
        1626,
        1635,
        1652,
        1677,
        1686,
        1699,
        1720,
        2251,
        2261,
        2284,
        2290,
        2443,
        2453,
        2470,
        2488,
        2645,
        2650,
        2659,
        2668,
        2830,
        2837,
        2851,
        2872,
        3211,
        3221,
        3238,
        3256,
        3341,
        3347,
        3366,
        3384,
        3797,
        3802,
        3811,
        3820,
        3917,
        3930,
        3939,
        3956,
        4299,
        4316,
        4325,
        4338,
        4435,
        4444,
        4453,
        4458,
        4747,
        4758,
        4773,
        4792,
        4878,
        4883,
        4901,
        4920,
        5259,
        5270,
        5285,
        5304,
        5587,
        5596,
        5605,
        5610,
        5645,
        5654,
        5667,
        5688,
        5965,
        5971,
        5994,
        6004,
        6414,
        6419,
        6437,
        6456,
        6603,
        6620,
        6629,
        6642,
        6670,
        6677,
        6691,
        6712,
        6859,
        6869,
        6892,
        6898,
        8391,
        8409,
        8428,
        8434,
        8519,
        8537,
        8554,
        8564,
        8854,
        8857,
        8867,
        8876,
        8974,
        8985,
        8995,
        9012,
        9287,
        9305,
        9322,
        9332,
        9485,
        9491,
        9514,
        9524,
        9942,
        9945,
        9955,
        9964,
        10125,
        10134,
        10147,
        10168,
        10311,
        10329,
        10348,
        10354,
        10379,
        10389,
        10412,
        10418,
        11086,
        11097,
        11107,
        11124,
        11150,
        11157,
        11171,
        11192,
        13334,
        13337,
        13349,
        13354,
        13526,
        13529,
        13541,
        13546,
        14294,
        14297,
        14309,
        14314,
        14350,
        14361,
        14373,
        14386,
        14670,
        14681,
        14693,
        14706,
        15310,
        15321,
        15333,
        15346,
        15499,
        15510,
        15525,
        15544,
        15630,
        15635,
        15653,
        15672,
        16086,
        16089,
        16099,
        16108,
        16206,
        16217,
        16227,
        16244,
        16583,
        16604,
        16617,
        16626,
        16787,
        16796,
        16806,
        16809,
        16967,
        16986,
        17001,
        17012,
        17166,
        17171,
        17193,
        17204,
        17479,
        17498,
        17513,
        17524,
        17875,
        17884,
        17894,
        17897,
        17933,
        17946,
        17955,
        17972,
        18317,
        18323,
        18342,
        18360,
        19477,
        19482,
        19494,
        19497,
        19669,
        19674,
        19686,
        19689,
        20437,
        20442,
        20454,
        20457,
        20551,
        20572,
        20585,
        20594,
        20619,
        20636,
        20645,
        20658,
        21326,
        21331,
        21353,
        21364,
        21390,
        21395,
        21413,
        21432,
        22542,
        22549,
        22569,
        22578,
        23118,
        23125,
        23145,
        23154,
        23502,
        23509,
        23529,
        23538,
        23691,
        23701,
        23718,
        23736,
        24019,
        24028,
        24038,
        24041,
        24078,
        24085,
        24099,
        24120,
        24398,
        24403,
        24425,
        24436,
        24846,
        24851,
        24873,
        24884,
        25031,
        25052,
        25065,
        25074,
        25102,
        25113,
        25123,
        25140,
        25287,
        25305,
        25324,
        25330,
        26638,
        26645,
        26665,
        26674,
        27022,
        27029,
        27049,
        27058,
        27598,
        27605,
        27625,
        27634,
        27719,
        27738,
        27753,
        27764,
        27918,
        27923,
        27945,
        27956,
        28373,
        28378,
        28387,
        28396,
        28558,
        28565,
        28579,
        28600,
        28686,
        28697,
        28709,
        28722,
        29326,
        29337,
        29349,
        29362,
        29646,
        29657,
        29669,
        29682,
        29767,
        29785,
        29802,
        29812,
        30163,
        30172,
        30181,
        30186,
        30222,
        30233,
        30243,
        30260,
        30606,
        30611,
        30629,
        30648,
        32078,
        32083,
        32105,
        32116,
        32142,
        32147,
        32165,
        32184,
        32334,
        32345,
        32355,
        32372,
        32398,
        32405,
        32419,
        32440
      ],
      "capacity": 10,
      "live_count": 280,
      "facet_orbits": [
        [
          0,
          1,
          51,
          52
        ],
        [
          2,
          3,
          49,
          50
        ],
        [
          4,
          5,
          47,
          48
        ],
        [
          6,
          7,
          45,
          46
        ],
        [
          8,
          77,
          97,
          240
        ],
        [
          9,
          81,
          96,
          236
        ],
        [
          10,
          79,
          95,
          238
        ],
        [
          11,
          83,
          94,
          234
        ],
        [
          12,
          78,
          93,
          239
        ],
        [
          13,
          82,
          92,
          235
        ],
        [
          14,
          80,
          91,
          237
        ],
        [
          15,
          84,
          90,
          233
        ],
        [
          16,
          69,
          142,
          195
        ],
        [
          17,
          73,
          141,
          191
        ],
        [
          18,
          71,
          140,
          193
        ],
        [
          19,
          75,
          139,
          189
        ],
        [
          20,
          70,
          138,
          194
        ],
        [
          21,
          74,
          137,
          190
        ],
        [
          22,
          72,
          136,
          192
        ],
        [
          23,
          76,
          135,
          188
        ],
        [
          24,
          61,
          150,
          187
        ],
        [
          25,
          65,
          146,
          186
        ],
        [
          26,
          63,
          148,
          185
        ],
        [
          27,
          67,
          144,
          184
        ],
        [
          28,
          62,
          149,
          183
        ],
        [
          29,
          66,
          145,
          182
        ],
        [
          30,
          64,
          147,
          181
        ],
        [
          31,
          68,
          143,
          180
        ],
        [
          32,
          53,
          105,
          232
        ],
        [
          33,
          57,
          101,
          231
        ],
        [
          34,
          55,
          103,
          230
        ],
        [
          35,
          59,
          99,
          229
        ],
        [
          36,
          54,
          104,
          228
        ],
        [
          37,
          58,
          100,
          227
        ],
        [
          38,
          56,
          102,
          226
        ],
        [
          39,
          60,
          98,
          225
        ],
        [
          40,
          85,
          274,
          279
        ],
        [
          41,
          89,
          273,
          275
        ],
        [
          42,
          88,
          272,
          276
        ],
        [
          43,
          87,
          271,
          277
        ],
        [
          44,
          86,
          270,
          278
        ],
        [
          106,
          158,
          216,
          260
        ],
        [
          107,
          157,
          217,
          259
        ],
        [
          108,
          156,
          218,
          258
        ],
        [
          109,
          155,
          219,
          257
        ],
        [
          110,
          154,
          212,
          264
        ],
        [
          111,
          153,
          213,
          263
        ],
        [
          112,
          152,
          214,
          262
        ],
        [
          113,
          151,
          215,
          261
        ],
        [
          114,
          171,
          203,
          252
        ],
        [
          116,
          173,
          201,
          250
        ],
        [
          118,
          167,
          199,
          256
        ],
        [
          119,
          168,
          198,
          255
        ],
        [
          120,
          169,
          197,
          254
        ],
        [
          121,
          170,
          196,
          253
        ],
        [
          122,
          126,
          244,
          248
        ],
        [
          124,
          128,
          242,
          246
        ],
        [
          130,
          266,
          284,
          298
        ],
        [
          132,
          269,
          282,
          295
        ],
        [
          133,
          268,
          281,
          296
        ],
        [
          134,
          267,
          280,
          297
        ],
        [
          159,
          163,
          207,
          211
        ],
        [
          160,
          164,
          206,
          210
        ],
        [
          161,
          165,
          205,
          209
        ],
        [
          162,
          166,
          204,
          208
        ],
        [
          175,
          221,
          289,
          293
        ],
        [
          176,
          220,
          288,
          294
        ],
        [
          177,
          224,
          287,
          290
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          222,
          285,
          292
        ]
      ],
      "weights": [
        "77419/1000000",
        "0",
        "0",
        "0",
        "4301/500000",
        "0",
        "0",
        "0",
        "8387/100000",
        "0",
        "0",
        "16129/100000",
        "0",
        "91397/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "48387/500000",
        "0",
        "39247/500000",
        "24731/250000",
        "0",
        "0",
        "1/10",
        "0",
        "0",
        "12473/200000",
        "0",
        "0",
        "0",
        "793/12500",
        "0",
        "0",
        "0",
        "0",
        "12043/100000",
        "77419/1000000",
        "0",
        "43/40000",
        "4973/125000",
        "0",
        "0",
        "16559/200000",
        "0",
        "0",
        "0",
        "30107/1000000",
        "0",
        "138709/1000000",
        "15591/500000",
        "0",
        "15591/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "9677/500000",
        "0",
        "11827/1000000",
        "27419/500000",
        "38709/1000000",
        "0"
      ],
      "exact_dual": "799993/125000",
      "patterns": 11881
    },
    {
      "anchor": 1358,
      "orbit": [
        1358,
        1366,
        1422,
        1434,
        1614,
        1638,
        1678,
        1706,
        2254,
        2262,
        2454,
        2458,
        2646,
        2662,
        2838,
        2866,
        3214,
        3228,
        3350,
        3356,
        3783,
        3790,
        3911,
        3926,
        4302,
        4326,
        4438,
        4454,
        4774,
        4778,
        4902,
        4914,
        5262,
        5292,
        5575,
        5582,
        5670,
        5676,
        5959,
        5990,
        6422,
        6452,
        6599,
        6614,
        6694,
        6708,
        6855,
        6886,
        8398,
        8410,
        8534,
        8538,
        8858,
        8874,
        8986,
        9010,
        9294,
        9308,
        9498,
        9500,
        9931,
        9934,
        10123,
        10138,
        10326,
        10332,
        10394,
        10396,
        11091,
        11094,
        11155,
        11162,
        13340,
        13356,
        13517,
        13518,
        14279,
        14283,
        14364,
        14388,
        14677,
        14678,
        15303,
        15315,
        15501,
        15516,
        15637,
        15644,
        16071,
        16077,
        16199,
        16213,
        16590,
        16618,
        16794,
        16810,
        16998,
        17002,
        17194,
        17202,
        17486,
        17516,
        17867,
        17870,
        17962,
        17964,
        18315,
        18346,
        19484,
        19500,
        19661,
        19662,
        20423,
        20427,
        20582,
        20588,
        20650,
        20652,
        21347,
        21350,
        21411,
        21418,
        22572,
        22580,
        23141,
        23142,
        23495,
        23523,
        23693,
        23724,
        24007,
        24013,
        24101,
        24108,
        24391,
        24421,
        24858,
        24888,
        25035,
        25050,
        25130,
        25144,
        25291,
        25322,
        26652,
        26680,
        27033,
        27034,
        27595,
        27603,
        27725,
        27740,
        27929,
        27932,
        28363,
        28365,
        28555,
        28569,
        28716,
        28728,
        29353,
        29354,
        29643,
        29667,
        29773,
        29804,
        30155,
        30157,
        30249,
        30252,
        30603,
        30633,
        32077,
        32085,
        32141,
        32153,
        32333,
        32357,
        32397,
        32425
      ],
      "capacity": 28,
      "live_count": 244,
      "facet_orbits": [
        [
          0,
          1,
          51,
          52,
          122,
          126,
          244,
          248
        ],
        [
          2,
          3,
          49,
          50,
          124,
          128,
          242,
          246
        ],
        [
          8,
          9,
          77,
          81,
          96,
          97,
          236,
          240
        ],
        [
          12,
          13,
          78,
          82,
          92,
          93,
          235,
          239
        ],
        [
          16,
          69,
          120,
          142,
          169,
          195,
          197,
          254
        ],
        [
          17,
          73,
          118,
          141,
          167,
          191,
          199,
          256
        ],
        [
          18,
          71,
          116,
          140,
          173,
          193,
          201,
          250
        ],
        [
          19,
          75,
          114,
          139,
          171,
          189,
          203,
          252
        ],
        [
          20,
          70,
          121,
          138,
          170,
          194,
          196,
          253
        ],
        [
          21,
          74,
          119,
          137,
          168,
          190,
          198,
          255
        ],
        [
          24,
          61,
          112,
          150,
          152,
          187,
          214,
          262
        ],
        [
          25,
          65,
          110,
          146,
          154,
          186,
          212,
          264
        ],
        [
          26,
          63,
          108,
          148,
          156,
          185,
          218,
          258
        ],
        [
          27,
          67,
          106,
          144,
          158,
          184,
          216,
          260
        ],
        [
          28,
          62,
          113,
          149,
          151,
          183,
          215,
          261
        ],
        [
          29,
          66,
          111,
          145,
          153,
          182,
          213,
          263
        ],
        [
          30,
          64,
          109,
          147,
          155,
          181,
          219,
          257
        ],
        [
          31,
          68,
          107,
          143,
          157,
          180,
          217,
          259
        ],
        [
          32,
          36,
          53,
          54,
          104,
          105,
          228,
          232
        ],
        [
          33,
          38,
          56,
          57,
          101,
          102,
          226,
          231
        ],
        [
          34,
          37,
          55,
          58,
          100,
          103,
          227,
          230
        ],
        [
          35,
          39,
          59,
          60,
          98,
          99,
          225,
          229
        ],
        [
          40,
          85,
          134,
          267,
          274,
          279,
          280,
          297
        ],
        [
          41,
          89,
          130,
          266,
          273,
          275,
          284,
          298
        ],
        [
          42,
          88,
          133,
          268,
          272,
          276,
          281,
          296
        ],
        [
          43,
          87,
          132,
          269,
          271,
          277,
          282,
          295
        ],
        [
          159,
          161,
          163,
          165,
          205,
          207,
          209,
          211
        ],
        [
          160,
          162,
          164,
          166,
          204,
          206,
          208,
          210
        ],
        [
          175,
          179,
          221,
          222,
          285,
          289,
          292,
          293
        ],
        [
          176,
          177,
          220,
          224,
          287,
          288,
          290,
          294
        ],
        [
          178,
          223,
          286,
          291
        ]
      ],
      "weights": [
        "1/100",
        "0",
        "0",
        "11/100",
        "0",
        "0",
        "0",
        "0",
        "1/100",
        "3/25",
        "0",
        "1/100",
        "0",
        "11/100",
        "11/100",
        "1/100",
        "13/100",
        "0",
        "0",
        "2/25",
        "0",
        "0",
        "1/50",
        "7/100",
        "0",
        "1/100",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "32/5",
      "patterns": 5335
    },
    {
      "anchor": 1368,
      "orbit": [
        1368,
        1383,
        1428,
        1451,
        1623,
        1640,
        1691,
        1700,
        2264,
        2279,
        2444,
        2483,
        2639,
        2672,
        2843,
        2852,
        3218,
        3245,
        3338,
        3381,
        3785,
        3830,
        3921,
        3950,
        4311,
        4328,
        4431,
        4464,
        4748,
        4787,
        4884,
        4907,
        5277,
        5282,
        5577,
        5622,
        5642,
        5685,
        5982,
        5985,
        6429,
        6434,
        6609,
        6638,
        6674,
        6701,
        6878,
        6881,
        8404,
        8427,
        8524,
        8563,
        8847,
        8880,
        8983,
        9000,
        9298,
        9325,
        9478,
        9529,
        9925,
        9978,
        10129,
        10158,
        10314,
        10357,
        10374,
        10425,
        11077,
        11130,
        11145,
        11190,
        13327,
        13360,
        13507,
        13564,
        14284,
        14323,
        14359,
        14376,
        14659,
        14716,
        15316,
        15339,
        15505,
        15534,
        15625,
        15670,
        16074,
        16117,
        16210,
        16237,
        16603,
        16612,
        16783,
        16816,
        16972,
        17011,
        17176,
        17191,
        17501,
        17506,
        17861,
        17914,
        17926,
        17977,
        18334,
        18337,
        19471,
        19504,
        19651,
        19708,
        20428,
        20467,
        20554,
        20597,
        20614,
        20665,
        21317,
        21370,
        21385,
        21430,
        22552,
        22567,
        23107,
        23164,
        23515,
        23524,
        23710,
        23713,
        24010,
        24053,
        24073,
        24118,
        24413,
        24418,
        24861,
        24866,
        25041,
        25070,
        25106,
        25133,
        25310,
        25313,
        26651,
        26660,
        27011,
        27068,
        27608,
        27623,
        27729,
        27758,
        27909,
        27962,
        28358,
        28409,
        28562,
        28589,
        28692,
        28715,
        29315,
        29372,
        29655,
        29672,
        29790,
        29793,
        30150,
        30201,
        30213,
        30266,
        30621,
        30626,
        32088,
        32103,
        32148,
        32171,
        32343,
        32360,
        32411,
        32420
      ],
      "capacity": 10,
      "live_count": 280,
      "facet_orbits": [
        [
          0,
          8,
          52,
          81,
          97,
          126,
          236,
          244
        ],
        [
          1,
          9,
          51,
          77,
          96,
          122,
          240,
          248
        ],
        [
          2,
          12,
          50,
          82,
          93,
          128,
          235,
          242
        ],
        [
          3,
          13,
          49,
          78,
          92,
          124,
          239,
          246
        ],
        [
          4,
          10,
          48,
          83,
          95,
          127,
          234,
          243
        ],
        [
          5,
          11,
          47,
          79,
          94,
          123,
          238,
          247
        ],
        [
          6,
          14,
          46,
          84,
          91,
          129,
          233,
          241
        ],
        [
          7,
          15,
          45,
          80,
          90,
          125,
          237,
          245
        ],
        [
          16,
          27,
          142,
          169,
          184,
          216,
          254,
          260
        ],
        [
          17,
          25,
          141,
          167,
          186,
          212,
          256,
          264
        ],
        [
          18,
          26,
          140,
          173,
          185,
          218,
          250,
          258
        ],
        [
          19,
          24,
          139,
          171,
          187,
          214,
          252,
          262
        ],
        [
          20,
          31,
          138,
          170,
          180,
          217,
          253,
          259
        ],
        [
          21,
          29,
          137,
          168,
          182,
          213,
          255,
          263
        ],
        [
          32,
          35,
          36,
          39,
          225,
          228,
          229,
          232
        ],
        [
          33,
          34,
          37,
          38,
          226,
          227,
          230,
          231
        ],
        [
          40,
          41,
          266,
          267,
          273,
          274,
          297,
          298
        ],
        [
          42,
          43,
          268,
          269,
          271,
          272,
          295,
          296
        ],
        [
          53,
          54,
          59,
          60,
          98,
          99,
          104,
          105
        ],
        [
          55,
          56,
          57,
          58,
          100,
          101,
          102,
          103
        ],
        [
          61,
          75,
          112,
          114,
          150,
          152,
          189,
          203
        ],
        [
          62,
          76,
          113,
          115,
          149,
          151,
          188,
          202
        ],
        [
          63,
          71,
          108,
          116,
          148,
          156,
          193,
          201
        ],
        [
          64,
          72,
          109,
          117,
          147,
          155,
          192,
          200
        ],
        [
          65,
          73,
          110,
          118,
          146,
          154,
          191,
          199
        ],
        [
          66,
          74,
          111,
          119,
          145,
          153,
          190,
          198
        ],
        [
          67,
          69,
          106,
          120,
          144,
          158,
          195,
          197
        ],
        [
          68,
          70,
          107,
          121,
          143,
          157,
          194,
          196
        ],
        [
          85,
          89,
          130,
          134,
          275,
          279,
          280,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          88,
          132,
          133,
          276,
          277,
          281,
          282
        ],
        [
          159,
          160,
          165,
          166,
          204,
          205,
          210,
          211
        ],
        [
          161,
          162,
          163,
          164,
          206,
          207,
          208,
          209
        ],
        [
          175,
          179,
          220,
          224,
          285,
          289,
          290,
          294
        ],
        [
          176,
          177,
          221,
          222,
          287,
          288,
          292,
          293
        ],
        [
          178,
          223,
          286,
          291
        ]
      ],
      "weights": [
        "0",
        "4777/1000000",
        "0",
        "0",
        "11907/500000",
        "0",
        "39193/1000000",
        "47051/500000",
        "0",
        "45763/1000000",
        "59499/1000000",
        "0",
        "0",
        "22321/1000000",
        "0",
        "105263/1000000",
        "0",
        "0",
        "30823/250000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "11907/500000",
        "11101/200000",
        "0",
        "0",
        "0",
        "6103/250000",
        "0",
        "51847/1000000",
        "25401/500000",
        "0",
        "4703/1000000",
        "166181/1000000"
      ],
      "exact_dual": "1599983/250000",
      "patterns": 5791
    },
    {
      "anchor": 1369,
      "orbit": [
        1369,
        1379,
        1381,
        1400,
        1429,
        1443,
        1449,
        1460,
        1619,
        1621,
        1641,
        1656,
        1683,
        1689,
        1701,
        1716,
        2265,
        2275,
        2277,
        2296,
        2445,
        2467,
        2476,
        2481,
        2635,
        2637,
        2673,
        2680,
        2827,
        2841,
        2853,
        2860,
        3219,
        3237,
        3241,
        3250,
        3339,
        3365,
        3370,
        3377,
        3801,
        3817,
        3826,
        3828,
        3929,
        3946,
        3948,
        3953,
        4307,
        4309,
        4329,
        4344,
        4427,
        4429,
        4465,
        4472,
        4749,
        4755,
        4764,
        4785,
        4875,
        4885,
        4892,
        4905,
        5269,
        5273,
        5283,
        5298,
        5593,
        5609,
        5618,
        5620,
        5643,
        5653,
        5658,
        5681,
        5978,
        5980,
        5993,
        6001,
        6413,
        6425,
        6435,
        6442,
        6617,
        6634,
        6636,
        6641,
        6669,
        6675,
        6682,
        6697,
        6874,
        6876,
        6889,
        6897,
        8405,
        8419,
        8425,
        8436,
        8525,
        8547,
        8556,
        8561,
        8839,
        8845,
        8881,
        8884,
        8967,
        8981,
        9001,
        9004,
        9299,
        9317,
        9321,
        9330,
        9479,
        9510,
        9513,
        9521,
        9941,
        9957,
        9970,
        9976,
        10133,
        10150,
        10156,
        10161,
        10315,
        10341,
        10346,
        10353,
        10375,
        10406,
        10409,
        10417,
        11085,
        11109,
        11114,
        11128,
        11149,
        11174,
        11177,
        11188,
        13319,
        13323,
        13361,
        13362,
        13523,
        13539,
        13556,
        13560,
        14300,
        14316,
        14321,
        14322,
        14343,
        14355,
        14377,
        14378,
        14667,
        14691,
        14700,
        14712,
        15324,
        15337,
        15338,
        15348,
        15507,
        15526,
        15530,
        15537,
        15627,
        15654,
        15657,
        15666,
        16090,
        16106,
        16113,
        16116,
        16218,
        16233,
        16236,
        16242,
        16595,
        16601,
        16613,
        16628,
        16775,
        16781,
        16817,
        16820,
        16973,
        16979,
        16988,
        17009,
        17159,
        17177,
        17180,
        17189,
        17493,
        17497,
        17507,
        17522,
        17877,
        17893,
        17906,
        17912,
        17927,
        17942,
        17945,
        17969,
        18326,
        18332,
        18341,
        18353,
        19463,
        19467,
        19505,
        19506,
        19667,
        19683,
        19700,
        19704,
        20444,
        20460,
        20465,
        20466,
        20555,
        20565,
        20570,
        20593,
        20615,
        20630,
        20633,
        20657,
        21325,
        21333,
        21338,
        21368,
        21389,
        21398,
        21401,
        21428,
        22535,
        22553,
        22554,
        22563,
        23115,
        23123,
        23132,
        23160,
        23513,
        23514,
        23532,
        23540,
        23702,
        23706,
        23715,
        23729,
        24026,
        24042,
        24049,
        24052,
        24075,
        24086,
        24089,
        24114,
        24409,
        24412,
        24426,
        24434,
        24845,
        24853,
        24867,
        24870,
        25045,
        25062,
        25068,
        25073,
        25101,
        25107,
        25110,
        25125,
        25302,
        25308,
        25317,
        25329,
        26635,
        26643,
        26661,
        26662,
        27015,
        27043,
        27052,
        27060,
        27612,
        27621,
        27622,
        27640,
        27731,
        27750,
        27754,
        27761,
        27911,
        27941,
        27946,
        27954,
        28374,
        28390,
        28401,
        28408,
        28566,
        28581,
        28588,
        28594,
        28683,
        28693,
        28694,
        28707,
        29319,
        29331,
        29340,
        29364,
        29653,
        29654,
        29676,
        29688,
        29782,
        29786,
        29795,
        29809,
        30166,
        30182,
        30193,
        30200,
        30215,
        30229,
        30234,
        30258,
        30613,
        30620,
        30630,
        30642,
        32090,
        32099,
        32102,
        32120,
        32150,
        32163,
        32170,
        32180,
        32339,
        32342,
        32362,
        32376,
        32403,
        32410,
        32422,
        32436
      ],
      "capacity": 5,
      "live_count": 290,
      "simple_capacity_bound": "145/24"
    },
    {
      "anchor": 1377,
      "orbit": [
        1377,
        1401,
        1441,
        1461,
        1617,
        1657,
        1681,
        1717,
        2273,
        2297,
        2465,
        2477,
        2633,
        2681,
        2825,
        2861,
        3233,
        3251,
        3361,
        3371,
        3824,
        3833,
        3944,
        3961,
        4305,
        4345,
        4425,
        4473,
        4753,
        4765,
        4873,
        4893,
        5265,
        5299,
        5616,
        5625,
        5649,
        5659,
        5976,
        6009,
        6409,
        6443,
        6632,
        6649,
        6665,
        6683,
        6872,
        6905,
        8417,
        8437,
        8545,
        8557,
        8837,
        8885,
        8965,
        9005,
        9313,
        9331,
        9505,
        9511,
        9968,
        9973,
        10148,
        10165,
        10337,
        10347,
        10401,
        10407,
        11112,
        11117,
        11172,
        11181,
        13315,
        13363,
        13552,
        13555,
        14320,
        14332,
        14339,
        14379,
        14696,
        14699,
        15336,
        15356,
        15522,
        15539,
        15650,
        15659,
        16112,
        16122,
        16232,
        16250,
        16593,
        16629,
        16773,
        16821,
        16977,
        16989,
        17157,
        17181,
        17489,
        17523,
        17904,
        17909,
        17937,
        17943,
        18324,
        18357,
        19459,
        19507,
        19696,
        19699,
        20464,
        20476,
        20561,
        20571,
        20625,
        20631,
        21336,
        21341,
        21396,
        21405,
        22531,
        22555,
        23128,
        23131,
        23512,
        23548,
        23698,
        23731,
        24048,
        24058,
        24082,
        24091,
        24408,
        24442,
        24837,
        24871,
        25060,
        25077,
        25093,
        25111,
        25300,
        25333,
        26627,
        26663,
        27044,
        27047,
        27620,
        27644,
        27746,
        27763,
        27938,
        27943,
        28400,
        28406,
        28580,
        28598,
        28675,
        28695,
        29332,
        29335,
        29652,
        29692,
        29778,
        29811,
        30192,
        30198,
        30226,
        30231,
        30612,
        30646,
        32098,
        32122,
        32162,
        32182,
        32338,
        32378,
        32402,
        32438
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 1385,
      "orbit": [
        1385,
        1393,
        1445,
        1457,
        1625,
        1649,
        1685,
        1713,
        2281,
        2289,
        2469,
        2473,
        2649,
        2665,
        2829,
        2857,
        3235,
        3249,
        3363,
        3369,
        3825,
        3832,
        3945,
        3960,
        4313,
        4337,
        4441,
        4457,
        4757,
        4761,
        4877,
        4889,
        5267,
        5297,
        5617,
        5624,
        5651,
        5657,
        5977,
        6008,
        6411,
        6441,
        6633,
        6648,
        6667,
        6681,
        6873,
        6904,
        8421,
        8433,
        8549,
        8553,
        8853,
        8869,
        8973,
        8997,
        9315,
        9329,
        9507,
        9509,
        9969,
        9972,
        10149,
        10164,
        10339,
        10345,
        10403,
        10405,
        11113,
        11116,
        11173,
        11180,
        13331,
        13347,
        13553,
        13554,
        14324,
        14328,
        14347,
        14371,
        14697,
        14698,
        15340,
        15352,
        15523,
        15538,
        15651,
        15658,
        16114,
        16120,
        16234,
        16248,
        16597,
        16625,
        16789,
        16805,
        16981,
        16985,
        17165,
        17173,
        17491,
        17521,
        17905,
        17908,
        17939,
        17941,
        18325,
        18356,
        19475,
        19491,
        19697,
        19698,
        20468,
        20472,
        20563,
        20569,
        20627,
        20629,
        21337,
        21340,
        21397,
        21404,
        22539,
        22547,
        23129,
        23130,
        23516,
        23544,
        23699,
        23730,
        24050,
        24056,
        24083,
        24090,
        24410,
        24440,
        24839,
        24869,
        25061,
        25076,
        25095,
        25109,
        25301,
        25332,
        26631,
        26659,
        27045,
        27046,
        27628,
        27636,
        27747,
        27762,
        27939,
        27942,
        28402,
        28404,
        28582,
        28596,
        28679,
        28691,
        29333,
        29334,
        29660,
        29684,
        29779,
        29810,
        30194,
        30196,
        30227,
        30230,
        30614,
        30644,
        32106,
        32114,
        32166,
        32178,
        32346,
        32370,
        32406,
        32434
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 1792,
      "orbit": [
        1792,
        1855,
        2688,
        2751,
        3584,
        3647,
        3968,
        4031,
        4480,
        4543,
        5376,
        5439,
        6016,
        6079,
        6272,
        6335,
        7040,
        7103,
        7552,
        7615,
        7808,
        7871,
        7936,
        7999,
        8768,
        8831,
        9728,
        9791,
        10048,
        10111,
        10752,
        10815,
        10944,
        11007,
        11840,
        11903,
        11904,
        11967,
        12032,
        12095,
        12352,
        12415,
        12416,
        12479,
        12544,
        12607,
        12736,
        12799,
        12800,
        12863,
        12992,
        13055,
        13120,
        13183,
        13184,
        13247,
        13632,
        13695,
        13696,
        13759,
        13888,
        13951,
        13952,
        14015,
        14528,
        14591,
        14720,
        14783,
        14912,
        14975,
        15104,
        15167,
        15872,
        15935,
        16256,
        16319,
        16704,
        16767,
        17664,
        17727,
        18240,
        18303,
        18496,
        18559,
        18560,
        18623,
        18688,
        18751,
        18880,
        18943,
        18944,
        19007,
        19136,
        19199,
        19264,
        19327,
        19328,
        19391,
        19776,
        19839,
        19840,
        19903,
        20032,
        20095,
        20096,
        20159,
        20736,
        20799,
        20928,
        20991,
        21824,
        21887,
        21888,
        21951,
        22272,
        22335,
        22720,
        22783,
        22848,
        22911,
        23168,
        23231,
        23296,
        23359,
        23808,
        23871,
        24448,
        24511,
        24640,
        24703,
        25408,
        25471,
        25920,
        25983,
        26176,
        26239,
        26368,
        26431,
        26816,
        26879,
        26944,
        27007,
        27264,
        27327,
        27392,
        27455,
        28160,
        28223,
        28480,
        28543,
        28864,
        28927,
        29056,
        29119,
        29248,
        29311,
        29440,
        29503,
        29952,
        30015,
        30528,
        30591,
        30784,
        30847,
        30848,
        30911,
        30976,
        31039,
        31168,
        31231,
        31232,
        31295,
        31424,
        31487,
        31552,
        31615,
        31616,
        31679,
        32512,
        32575
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 1793,
      "orbit": [
        1793,
        1853,
        2689,
        2749,
        3585,
        3643,
        4000,
        4029,
        4481,
        4541,
        5377,
        5435,
        6032,
        6077,
        6273,
        6331,
        7048,
        7101,
        7584,
        7611,
        7824,
        7867,
        7944,
        7995,
        8769,
        8829,
        9729,
        9783,
        10080,
        10109,
        10753,
        10799,
        10976,
        11005,
        11872,
        11899,
        11936,
        11959,
        12064,
        12079,
        12353,
        12411,
        12417,
        12471,
        12545,
        12591,
        12768,
        12797,
        12801,
        12831,
        13008,
        13053,
        13128,
        13181,
        13188,
        13245,
        13664,
        13691,
        13728,
        13751,
        13904,
        13947,
        13968,
        14007,
        14560,
        14587,
        14752,
        14767,
        14920,
        14971,
        15112,
        15151,
        15874,
        15931,
        16288,
        16318,
        16705,
        16765,
        17665,
        17719,
        18256,
        18301,
        18497,
        18555,
        18561,
        18615,
        18689,
        18735,
        18912,
        18941,
        18945,
        18975,
        19152,
        19197,
        19272,
        19325,
        19332,
        19389,
        19808,
        19835,
        19872,
        19895,
        20048,
        20091,
        20112,
        20151,
        20737,
        20767,
        20944,
        20989,
        21840,
        21883,
        21904,
        21943,
        22288,
        22303,
        22736,
        22779,
        22856,
        22907,
        23184,
        23199,
        23304,
        23327,
        23810,
        23867,
        24464,
        24510,
        24641,
        24695,
        25412,
        25469,
        25952,
        25975,
        26192,
        26231,
        26372,
        26423,
        26848,
        26871,
        26976,
        26991,
        27268,
        27319,
        27396,
        27439,
        28162,
        28215,
        28512,
        28542,
        28880,
        28919,
        29060,
        29111,
        29264,
        29279,
        29444,
        29471,
        29954,
        30007,
        30544,
        30590,
        30786,
        30843,
        30850,
        30903,
        30978,
        31023,
        31200,
        31230,
        31234,
        31263,
        31440,
        31486,
        31560,
        31614,
        31620,
        31678,
        32514,
        32574
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 1794,
      "orbit": [
        1794,
        1854,
        2690,
        2750,
        3588,
        3646,
        3970,
        3999,
        4482,
        4542,
        5380,
        5438,
        6018,
        6063,
        6276,
        6334,
        7042,
        7095,
        7556,
        7583,
        7812,
        7855,
        7940,
        7991,
        8770,
        8830,
        9736,
        9790,
        10050,
        10079,
        10768,
        10814,
        10946,
        10975,
        11844,
        11871,
        11912,
        11935,
        12048,
        12063,
        12356,
        12414,
        12424,
        12478,
        12560,
        12606,
        12738,
        12767,
        12832,
        12862,
        12994,
        13039,
        13122,
        13175,
        13186,
        13243,
        13636,
        13663,
        13704,
        13727,
        13892,
        13935,
        13960,
        13999,
        14532,
        14559,
        14736,
        14751,
        14916,
        14967,
        15120,
        15159,
        15876,
        15933,
        16257,
        16287,
        16706,
        16766,
        17672,
        17726,
        18242,
        18287,
        18500,
        18558,
        18568,
        18622,
        18704,
        18750,
        18882,
        18911,
        18976,
        19006,
        19138,
        19183,
        19266,
        19319,
        19330,
        19387,
        19780,
        19807,
        19848,
        19871,
        20036,
        20079,
        20104,
        20143,
        20768,
        20798,
        20930,
        20975,
        21828,
        21871,
        21896,
        21935,
        22304,
        22319,
        22724,
        22767,
        22852,
        22903,
        23200,
        23215,
        23328,
        23351,
        23812,
        23869,
        24449,
        24495,
        24648,
        24702,
        25410,
        25467,
        25928,
        25951,
        26184,
        26223,
        26376,
        26427,
        26824,
        26847,
        26960,
        26975,
        27272,
        27323,
        27408,
        27451,
        28168,
        28221,
        28481,
        28511,
        28872,
        28911,
        29064,
        29115,
        29280,
        29295,
        29472,
        29499,
        29960,
        30013,
        30529,
        30575,
        30788,
        30845,
        30856,
        30909,
        30992,
        31037,
        31169,
        31199,
        31264,
        31293,
        31425,
        31471,
        31553,
        31607,
        31617,
        31675,
        32513,
        32573
      ],
      "capacity": 8,
      "live_count": 284,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          2,
          50,
          51
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          10,
          17,
          18,
          95,
          96,
          140,
          141
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          14,
          21,
          22,
          91,
          92,
          136,
          137
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          28,
          34,
          36,
          183,
          185,
          228,
          230
        ],
        [
          27,
          29,
          35,
          37,
          182,
          184,
          227,
          229
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          43,
          44,
          270,
          271
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          55,
          62,
          63,
          103,
          104,
          148,
          149
        ],
        [
          56,
          64,
          102,
          147
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          59,
          66,
          67,
          99,
          100,
          144,
          145
        ],
        [
          60,
          68,
          98,
          143
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          70,
          78,
          194,
          239
        ],
        [
          71,
          73,
          79,
          81,
          191,
          193,
          236,
          238
        ],
        [
          72,
          74,
          80,
          82,
          190,
          192,
          235,
          237
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          277,
          278
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          108,
          111,
          112,
          152,
          153,
          156,
          157
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          122,
          159,
          167,
          203,
          211,
          248,
          256
        ],
        [
          115,
          123,
          160,
          168,
          202,
          210,
          247,
          255
        ],
        [
          116,
          124,
          161,
          169,
          201,
          209,
          246,
          254
        ],
        [
          117,
          125,
          162,
          170,
          200,
          208,
          245,
          253
        ],
        [
          118,
          126,
          163,
          171,
          199,
          207,
          244,
          252
        ],
        [
          119,
          127,
          164,
          172,
          198,
          206,
          243,
          251
        ],
        [
          120,
          128,
          165,
          173,
          197,
          205,
          242,
          250
        ],
        [
          121,
          129,
          166,
          174,
          196,
          204,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          134,
          178,
          179,
          280,
          281,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          214,
          217,
          218,
          258,
          259,
          262,
          263
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          220,
          265,
          294,
          299
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          223,
          267,
          268,
          291,
          292,
          296,
          297
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "144311/1000000",
        "19161/1000000",
        "0",
        "0",
        "0",
        "16407/200000",
        "20359/500000",
        "0",
        "21407/250000",
        "0",
        "299/500000",
        "0",
        "0",
        "0",
        "134131/1000000",
        "19161/1000000",
        "0",
        "0",
        "0",
        "2491/40000",
        "23353/500000",
        "11901/250000",
        "0",
        "0",
        "0",
        "15269/500000",
        "8907/250000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "76347/500000",
        "0",
        "10217/125000",
        "13997/250000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "51497/1000000",
        "0",
        "0",
        "0",
        "25299/500000",
        "120359/1000000",
        "50299/1000000",
        "1497/125000",
        "0",
        "0"
      ],
      "exact_dual": "3199967/500000",
      "patterns": 6785
    },
    {
      "anchor": 1795,
      "orbit": [
        1795,
        1852,
        2691,
        2748,
        3589,
        3642,
        3997,
        4002,
        4483,
        4540,
        5381,
        5434,
        6034,
        6061,
        6277,
        6330,
        7050,
        7093,
        7579,
        7588,
        7828,
        7851,
        7948,
        7987,
        8771,
        8828,
        9737,
        9782,
        10077,
        10082,
        10769,
        10798,
        10973,
        10978,
        11867,
        11876,
        11927,
        11944,
        12047,
        12080,
        12357,
        12410,
        12425,
        12470,
        12561,
        12590,
        12765,
        12770,
        12830,
        12833,
        13010,
        13037,
        13130,
        13173,
        13190,
        13241,
        13659,
        13668,
        13719,
        13736,
        13908,
        13931,
        13976,
        13991,
        14555,
        14564,
        14735,
        14768,
        14924,
        14963,
        15128,
        15143,
        15878,
        15929,
        16286,
        16289,
        16707,
        16764,
        17673,
        17718,
        18258,
        18285,
        18501,
        18554,
        18569,
        18614,
        18705,
        18734,
        18909,
        18914,
        18974,
        18977,
        19154,
        19181,
        19274,
        19317,
        19334,
        19385,
        19803,
        19812,
        19863,
        19880,
        20052,
        20075,
        20120,
        20135,
        20766,
        20769,
        20946,
        20973,
        21844,
        21867,
        21912,
        21927,
        22287,
        22320,
        22740,
        22763,
        22860,
        22899,
        23183,
        23216,
        23319,
        23336,
        23814,
        23865,
        24465,
        24494,
        24649,
        24694,
        25414,
        25465,
        25943,
        25960,
        26200,
        26215,
        26380,
        26419,
        26839,
        26856,
        26959,
        26992,
        27276,
        27315,
        27412,
        27435,
        28170,
        28213,
        28510,
        28513,
        28888,
        28903,
        29068,
        29107,
        29263,
        29296,
        29467,
        29476,
        29962,
        30005,
        30545,
        30574,
        30790,
        30841,
        30858,
        30901,
        30994,
        31021,
        31198,
        31201,
        31261,
        31266,
        31441,
        31470,
        31561,
        31606,
        31621,
        31674,
        32515,
        32572
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 1796,
      "orbit": [
        1796,
        1800,
        1823,
        1839,
        2692,
        2704,
        2719,
        2743,
        3586,
        3616,
        3631,
        3639,
        3976,
        3984,
        4027,
        4030,
        4484,
        4512,
        4527,
        4535,
        5378,
        5392,
        5407,
        5431,
        6024,
        6048,
        6075,
        6078,
        6274,
        6280,
        6303,
        6319,
        7056,
        7072,
        7099,
        7102,
        7560,
        7568,
        7613,
        7614,
        7816,
        7840,
        7869,
        7870,
        7952,
        7968,
        7997,
        7998,
        8776,
        8784,
        8799,
        8827,
        9730,
        9760,
        9775,
        9787,
        10052,
        10064,
        10103,
        10110,
        10754,
        10784,
        10807,
        10811,
        10948,
        10952,
        10991,
        11006,
        11841,
        11842,
        11887,
        11895,
        11905,
        11906,
        11951,
        11963,
        12033,
        12034,
        12087,
        12091,
        12360,
        12368,
        12383,
        12413,
        12420,
        12448,
        12463,
        12477,
        12548,
        12576,
        12599,
        12605,
        12737,
        12740,
        12783,
        12791,
        12808,
        12816,
        12859,
        12861,
        12993,
        13000,
        13023,
        13051,
        13121,
        13136,
        13151,
        13179,
        13185,
        13216,
        13231,
        13239,
        13634,
        13640,
        13679,
        13694,
        13697,
        13700,
        13743,
        13757,
        13889,
        13896,
        13919,
        13949,
        13954,
        13956,
        13983,
        14014,
        14530,
        14544,
        14583,
        14590,
        14721,
        14724,
        14775,
        14781,
        14913,
        14928,
        14943,
        14973,
        15106,
        15108,
        15135,
        15166,
        15873,
        15904,
        15919,
        15927,
        16264,
        16272,
        16315,
        16317,
        16712,
        16736,
        16751,
        16763,
        17666,
        17680,
        17695,
        17723,
        18244,
        18272,
        18295,
        18302,
        18504,
        18528,
        18543,
        18557,
        18564,
        18576,
        18591,
        18621,
        18696,
        18720,
        18747,
        18749,
        18881,
        18888,
        18927,
        18939,
        18948,
        18960,
        18999,
        19005,
        19137,
        19140,
        19167,
        19191,
        19265,
        19296,
        19311,
        19323,
        19329,
        19344,
        19359,
        19383,
        19777,
        19784,
        19823,
        19837,
        19842,
        19844,
        19887,
        19902,
        20034,
        20040,
        20063,
        20094,
        20097,
        20100,
        20127,
        20157,
        20738,
        20752,
        20791,
        20795,
        20932,
        20936,
        20959,
        20990,
        21825,
        21826,
        21855,
        21879,
        21889,
        21890,
        21919,
        21947,
        22273,
        22274,
        22327,
        22331,
        22722,
        22752,
        22775,
        22782,
        22849,
        22880,
        22895,
        22909,
        23169,
        23172,
        23223,
        23229,
        23298,
        23300,
        23343,
        23358,
        23809,
        23824,
        23839,
        23863,
        24456,
        24480,
        24507,
        24509,
        24642,
        24644,
        24671,
        24687,
        25424,
        25440,
        25463,
        25470,
        25924,
        25936,
        25981,
        25982,
        26180,
        26208,
        26237,
        26238,
        26384,
        26400,
        26429,
        26430,
        26818,
        26832,
        26875,
        26878,
        26945,
        26952,
        27003,
        27005,
        27265,
        27280,
        27295,
        27325,
        27394,
        27400,
        27423,
        27454,
        28161,
        28192,
        28207,
        28219,
        28484,
        28496,
        28535,
        28541,
        28866,
        28896,
        28923,
        28926,
        29057,
        29088,
        29103,
        29117,
        29249,
        29256,
        29307,
        29309,
        29442,
        29448,
        29487,
        29502,
        29953,
        29968,
        29983,
        30011,
        30532,
        30560,
        30583,
        30589,
        30800,
        30816,
        30839,
        30846,
        30864,
        30880,
        30907,
        30910,
        30980,
        30984,
        31007,
        31038,
        31170,
        31184,
        31223,
        31227,
        31236,
        31240,
        31279,
        31294,
        31426,
        31456,
        31479,
        31483,
        31554,
        31556,
        31583,
        31599,
        31618,
        31624,
        31647,
        31663,
        32516,
        32520,
        32543,
        32559
      ],
      "capacity": 3,
      "live_count": 294,
      "simple_capacity_bound": "49/8"
    },
    {
      "anchor": 1797,
      "orbit": [
        1797,
        1801,
        1821,
        1837,
        2693,
        2705,
        2717,
        2741,
        3587,
        3617,
        3627,
        3635,
        4008,
        4016,
        4025,
        4028,
        4485,
        4513,
        4525,
        4533,
        5379,
        5393,
        5403,
        5427,
        6040,
        6064,
        6073,
        6076,
        6275,
        6281,
        6299,
        6315,
        7064,
        7080,
        7097,
        7100,
        7592,
        7600,
        7609,
        7610,
        7832,
        7856,
        7865,
        7866,
        7960,
        7976,
        7993,
        7994,
        8777,
        8785,
        8797,
        8825,
        9731,
        9761,
        9767,
        9779,
        10084,
        10096,
        10101,
        10108,
        10755,
        10785,
        10791,
        10795,
        10980,
        10984,
        10989,
        11004,
        11873,
        11874,
        11883,
        11891,
        11937,
        11938,
        11943,
        11955,
        12065,
        12066,
        12071,
        12075,
        12361,
        12369,
        12379,
        12409,
        12421,
        12449,
        12455,
        12469,
        12549,
        12577,
        12583,
        12589,
        12769,
        12772,
        12781,
        12789,
        12809,
        12817,
        12827,
        12829,
        13009,
        13016,
        13021,
        13049,
        13129,
        13144,
        13149,
        13177,
        13189,
        13220,
        13229,
        13237,
        13666,
        13672,
        13675,
        13690,
        13729,
        13732,
        13735,
        13749,
        13905,
        13912,
        13915,
        13945,
        13970,
        13972,
        13975,
        14006,
        14562,
        14576,
        14579,
        14586,
        14753,
        14756,
        14759,
        14765,
        14921,
        14936,
        14939,
        14969,
        15114,
        15116,
        15119,
        15150,
        15875,
        15906,
        15915,
        15923,
        16296,
        16304,
        16314,
        16316,
        16713,
        16737,
        16749,
        16761,
        17667,
        17681,
        17687,
        17715,
        18260,
        18288,
        18293,
        18300,
        18505,
        18529,
        18539,
        18553,
        18565,
        18577,
        18583,
        18613,
        18697,
        18721,
        18731,
        18733,
        18913,
        18920,
        18925,
        18937,
        18949,
        18961,
        18967,
        18973,
        19153,
        19156,
        19165,
        19189,
        19273,
        19304,
        19309,
        19321,
        19333,
        19348,
        19357,
        19381,
        19809,
        19816,
        19819,
        19833,
        19874,
        19876,
        19879,
        19894,
        20050,
        20056,
        20059,
        20090,
        20113,
        20116,
        20119,
        20149,
        20739,
        20753,
        20759,
        20763,
        20948,
        20952,
        20957,
        20988,
        21841,
        21842,
        21851,
        21875,
        21905,
        21906,
        21911,
        21939,
        22289,
        22290,
        22295,
        22299,
        22738,
        22768,
        22771,
        22778,
        22857,
        22888,
        22891,
        22905,
        23185,
        23188,
        23191,
        23197,
        23306,
        23308,
        23311,
        23326,
        23811,
        23826,
        23835,
        23859,
        24472,
        24496,
        24506,
        24508,
        24643,
        24645,
        24663,
        24679,
        25428,
        25444,
        25461,
        25468,
        25956,
        25968,
        25973,
        25974,
        26196,
        26224,
        26229,
        26230,
        26388,
        26404,
        26421,
        26422,
        26850,
        26864,
        26867,
        26870,
        26977,
        26984,
        26987,
        26989,
        27269,
        27284,
        27287,
        27317,
        27398,
        27404,
        27407,
        27438,
        28163,
        28194,
        28199,
        28211,
        28516,
        28528,
        28534,
        28540,
        28882,
        28912,
        28915,
        28918,
        29061,
        29092,
        29095,
        29109,
        29265,
        29272,
        29275,
        29277,
        29446,
        29452,
        29455,
        29470,
        29955,
        29970,
        29975,
        30003,
        30548,
        30576,
        30582,
        30588,
        30802,
        30818,
        30835,
        30842,
        30866,
        30882,
        30899,
        30902,
        30982,
        30986,
        30991,
        31022,
        31202,
        31216,
        31222,
        31226,
        31238,
        31242,
        31247,
        31262,
        31442,
        31472,
        31478,
        31482,
        31562,
        31564,
        31582,
        31598,
        31622,
        31628,
        31646,
        31662,
        32518,
        32522,
        32542,
        32558
      ],
      "capacity": 1,
      "live_count": 298,
      "simple_capacity_bound": "149/24"
    },
    {
      "anchor": 1798,
      "orbit": [
        1798,
        1802,
        1822,
        1838,
        2694,
        2706,
        2718,
        2742,
        3590,
        3620,
        3630,
        3638,
        3978,
        3986,
        3995,
        3998,
        4486,
        4514,
        4526,
        4534,
        5382,
        5396,
        5406,
        5430,
        6026,
        6050,
        6059,
        6062,
        6278,
        6284,
        6302,
        6318,
        7058,
        7074,
        7091,
        7094,
        7564,
        7572,
        7581,
        7582,
        7820,
        7844,
        7853,
        7854,
        7956,
        7972,
        7989,
        7990,
        8778,
        8786,
        8798,
        8826,
        9738,
        9768,
        9774,
        9786,
        10054,
        10066,
        10071,
        10078,
        10770,
        10800,
        10806,
        10810,
        10950,
        10954,
        10959,
        10974,
        11845,
        11846,
        11855,
        11863,
        11913,
        11914,
        11919,
        11931,
        12049,
        12050,
        12055,
        12059,
        12364,
        12372,
        12382,
        12412,
        12428,
        12456,
        12462,
        12476,
        12564,
        12592,
        12598,
        12604,
        12739,
        12742,
        12751,
        12759,
        12840,
        12848,
        12858,
        12860,
        12995,
        13002,
        13007,
        13035,
        13123,
        13138,
        13143,
        13171,
        13187,
        13218,
        13227,
        13235,
        13638,
        13644,
        13647,
        13662,
        13705,
        13708,
        13711,
        13725,
        13893,
        13900,
        13903,
        13933,
        13962,
        13964,
        13967,
        13998,
        14534,
        14548,
        14551,
        14558,
        14737,
        14740,
        14743,
        14749,
        14917,
        14932,
        14935,
        14965,
        15122,
        15124,
        15127,
        15158,
        15877,
        15908,
        15917,
        15925,
        16265,
        16273,
        16283,
        16285,
        16714,
        16738,
        16750,
        16762,
        17674,
        17688,
        17694,
        17722,
        18246,
        18274,
        18279,
        18286,
        18508,
        18532,
        18542,
        18556,
        18572,
        18584,
        18590,
        18620,
        18712,
        18736,
        18746,
        18748,
        18883,
        18890,
        18895,
        18907,
        18980,
        18992,
        18998,
        19004,
        19139,
        19142,
        19151,
        19175,
        19267,
        19298,
        19303,
        19315,
        19331,
        19346,
        19355,
        19379,
        19781,
        19788,
        19791,
        19805,
        19850,
        19852,
        19855,
        19870,
        20038,
        20044,
        20047,
        20078,
        20105,
        20108,
        20111,
        20141,
        20770,
        20784,
        20790,
        20794,
        20934,
        20938,
        20943,
        20974,
        21829,
        21830,
        21839,
        21863,
        21897,
        21898,
        21903,
        21931,
        22305,
        22306,
        22311,
        22315,
        22726,
        22756,
        22759,
        22766,
        22853,
        22884,
        22887,
        22901,
        23201,
        23204,
        23207,
        23213,
        23330,
        23332,
        23335,
        23350,
        23813,
        23828,
        23837,
        23861,
        24457,
        24481,
        24491,
        24493,
        24650,
        24652,
        24670,
        24686,
        25426,
        25442,
        25459,
        25466,
        25932,
        25944,
        25949,
        25950,
        26188,
        26216,
        26221,
        26222,
        26392,
        26408,
        26425,
        26426,
        26826,
        26840,
        26843,
        26846,
        26961,
        26968,
        26971,
        26973,
        27273,
        27288,
        27291,
        27321,
        27410,
        27416,
        27419,
        27450,
        28169,
        28200,
        28205,
        28217,
        28485,
        28497,
        28503,
        28509,
        28874,
        28904,
        28907,
        28910,
        29065,
        29096,
        29099,
        29113,
        29281,
        29288,
        29291,
        29293,
        29474,
        29480,
        29483,
        29498,
        29961,
        29976,
        29981,
        30009,
        30533,
        30561,
        30567,
        30573,
        30804,
        30820,
        30837,
        30844,
        30872,
        30888,
        30905,
        30908,
        30996,
        31000,
        31005,
        31036,
        31171,
        31185,
        31191,
        31195,
        31268,
        31272,
        31277,
        31292,
        31427,
        31457,
        31463,
        31467,
        31555,
        31557,
        31575,
        31591,
        31619,
        31625,
        31643,
        31659,
        32517,
        32521,
        32541,
        32557
      ],
      "capacity": 11,
      "live_count": 278,
      "facet_orbits": [
        [
          0,
          52
        ],
        [
          1,
          2,
          50,
          51
        ],
        [
          3,
          49
        ],
        [
          8,
          97
        ],
        [
          9,
          10,
          95,
          96
        ],
        [
          12,
          93
        ],
        [
          13,
          14,
          91,
          92
        ],
        [
          16,
          142
        ],
        [
          17,
          18,
          140,
          141
        ],
        [
          19,
          139
        ],
        [
          20,
          138
        ],
        [
          21,
          22,
          136,
          137
        ],
        [
          23,
          135
        ],
        [
          24,
          32,
          187,
          232
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          34,
          185,
          230
        ],
        [
          27,
          35,
          184,
          229
        ],
        [
          28,
          36,
          183,
          228
        ],
        [
          29,
          37,
          182,
          227
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          39,
          180,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          273
        ],
        [
          42,
          272
        ],
        [
          43,
          44,
          270,
          271
        ],
        [
          53,
          105
        ],
        [
          54,
          55,
          103,
          104
        ],
        [
          56,
          102
        ],
        [
          57,
          101
        ],
        [
          58,
          59,
          99,
          100
        ],
        [
          60,
          98
        ],
        [
          61,
          150
        ],
        [
          62,
          63,
          148,
          149
        ],
        [
          64,
          147
        ],
        [
          65,
          146
        ],
        [
          66,
          67,
          144,
          145
        ],
        [
          68,
          143
        ],
        [
          69,
          77,
          195,
          240
        ],
        [
          70,
          78,
          194,
          239
        ],
        [
          71,
          79,
          193,
          238
        ],
        [
          72,
          80,
          192,
          237
        ],
        [
          73,
          81,
          191,
          236
        ],
        [
          74,
          82,
          190,
          235
        ],
        [
          85,
          279
        ],
        [
          86,
          278
        ],
        [
          87,
          277
        ],
        [
          88,
          89,
          275,
          276
        ],
        [
          106,
          158
        ],
        [
          107,
          108,
          156,
          157
        ],
        [
          109,
          155
        ],
        [
          110,
          154
        ],
        [
          111,
          112,
          152,
          153
        ],
        [
          114,
          122,
          203,
          248
        ],
        [
          115,
          123,
          202,
          247
        ],
        [
          116,
          124,
          201,
          246
        ],
        [
          117,
          125,
          200,
          245
        ],
        [
          118,
          126,
          199,
          244
        ],
        [
          119,
          127,
          198,
          243
        ],
        [
          120,
          128,
          197,
          242
        ],
        [
          121,
          129,
          196,
          241
        ],
        [
          130,
          284
        ],
        [
          131,
          283
        ],
        [
          132,
          282
        ],
        [
          133,
          134,
          280,
          281
        ],
        [
          159,
          167,
          211,
          256
        ],
        [
          160,
          168,
          210,
          255
        ],
        [
          161,
          169,
          209,
          254
        ],
        [
          162,
          170,
          208,
          253
        ],
        [
          163,
          171,
          207,
          252
        ],
        [
          164,
          172,
          206,
          251
        ],
        [
          165,
          173,
          205,
          250
        ],
        [
          166,
          174,
          204,
          249
        ],
        [
          175,
          289
        ],
        [
          176,
          288
        ],
        [
          177,
          287
        ],
        [
          178,
          179,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          218,
          258,
          263
        ],
        [
          214,
          217,
          259,
          262
        ],
        [
          215,
          216,
          260,
          261
        ],
        [
          220,
          265,
          294,
          299
        ],
        [
          221,
          266,
          293,
          298
        ],
        [
          222,
          267,
          292,
          297
        ],
        [
          223,
          268,
          291,
          296
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "0",
        "6639/125000",
        "0",
        "0",
        "0",
        "285477/1000000",
        "0",
        "0",
        "0",
        "204149/1000000",
        "0",
        "2697/500000",
        "0",
        "0",
        "7417/125000",
        "0",
        "0",
        "0",
        "4253/125000",
        "0",
        "239/8000",
        "0",
        "0",
        "146887/1000000",
        "0",
        "6639/62500",
        "0",
        "0",
        "0",
        "11203/500000",
        "42323/1000000",
        "0",
        "0",
        "10373/500000",
        "12863/250000",
        "16701/250000",
        "0",
        "0",
        "45643/500000",
        "27593/500000",
        "51867/1000000",
        "0",
        "0",
        "0",
        "0",
        "3917/40000",
        "0",
        "0",
        "0",
        "2417/12500",
        "14419/125000",
        "1473/50000",
        "0",
        "6639/200000",
        "0",
        "0",
        "0",
        "0",
        "19917/1000000",
        "0",
        "0",
        "0",
        "19917/500000",
        "1867/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "28423/500000",
        "0",
        "0",
        "4149/500000",
        "44813/500000",
        "0",
        "0",
        "118257/1000000",
        "0",
        "0",
        "32697/200000",
        "4979/1000000",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "3199979/500000",
      "patterns": 12526
    },
    {
      "anchor": 1799,
      "orbit": [
        1799,
        1803,
        1820,
        1836,
        2695,
        2707,
        2716,
        2740,
        3591,
        3621,
        3626,
        3634,
        3993,
        3996,
        4010,
        4018,
        4487,
        4515,
        4524,
        4532,
        5383,
        5397,
        5402,
        5426,
        6042,
        6057,
        6060,
        6066,
        6279,
        6285,
        6298,
        6314,
        7066,
        7082,
        7089,
        7092,
        7577,
        7578,
        7596,
        7604,
        7836,
        7849,
        7850,
        7860,
        7964,
        7980,
        7985,
        7986,
        8779,
        8787,
        8796,
        8824,
        9739,
        9766,
        9769,
        9778,
        10069,
        10076,
        10086,
        10098,
        10771,
        10790,
        10794,
        10801,
        10957,
        10972,
        10982,
        10986,
        11851,
        11859,
        11877,
        11878,
        11911,
        11923,
        11945,
        11946,
        12039,
        12043,
        12081,
        12082,
        12365,
        12373,
        12378,
        12408,
        12429,
        12454,
        12457,
        12468,
        12565,
        12582,
        12588,
        12593,
        12749,
        12757,
        12771,
        12774,
        12826,
        12828,
        12841,
        12849,
        13005,
        13011,
        13018,
        13033,
        13131,
        13141,
        13146,
        13169,
        13191,
        13222,
        13225,
        13233,
        13643,
        13658,
        13670,
        13676,
        13703,
        13717,
        13737,
        13740,
        13899,
        13909,
        13916,
        13929,
        13959,
        13978,
        13980,
        13990,
        14547,
        14554,
        14566,
        14580,
        14727,
        14733,
        14769,
        14772,
        14925,
        14931,
        14940,
        14961,
        15111,
        15130,
        15132,
        15142,
        15879,
        15910,
        15913,
        15921,
        16282,
        16284,
        16297,
        16305,
        16715,
        16739,
        16748,
        16760,
        17675,
        17686,
        17689,
        17714,
        18262,
        18277,
        18284,
        18290,
        18509,
        18533,
        18538,
        18552,
        18573,
        18582,
        18585,
        18612,
        18713,
        18730,
        18732,
        18737,
        18893,
        18905,
        18915,
        18922,
        18966,
        18972,
        18981,
        18993,
        19149,
        19155,
        19158,
        19173,
        19275,
        19301,
        19306,
        19313,
        19335,
        19350,
        19353,
        19377,
        19787,
        19801,
        19813,
        19820,
        19847,
        19862,
        19882,
        19884,
        20043,
        20054,
        20060,
        20074,
        20103,
        20121,
        20124,
        20133,
        20758,
        20762,
        20771,
        20785,
        20941,
        20950,
        20954,
        20972,
        21835,
        21845,
        21846,
        21859,
        21895,
        21913,
        21914,
        21923,
        22279,
        22283,
        22321,
        22322,
        22742,
        22755,
        22762,
        22772,
        22861,
        22883,
        22892,
        22897,
        23175,
        23181,
        23217,
        23220,
        23303,
        23318,
        23338,
        23340,
        23815,
        23830,
        23833,
        23857,
        24473,
        24490,
        24492,
        24497,
        24651,
        24653,
        24662,
        24678,
        25430,
        25446,
        25457,
        25464,
        25941,
        25942,
        25964,
        25976,
        26204,
        26213,
        26214,
        26232,
        26396,
        26412,
        26417,
        26418,
        26835,
        26838,
        26858,
        26872,
        26955,
        26957,
        26993,
        27000,
        27277,
        27283,
        27292,
        27313,
        27403,
        27414,
        27420,
        27434,
        28171,
        28197,
        28202,
        28209,
        28502,
        28508,
        28517,
        28529,
        28890,
        28899,
        28902,
        28920,
        29069,
        29091,
        29100,
        29105,
        29259,
        29261,
        29297,
        29304,
        29451,
        29466,
        29478,
        29484,
        29963,
        29973,
        29978,
        30001,
        30549,
        30566,
        30572,
        30577,
        30806,
        30822,
        30833,
        30840,
        30874,
        30890,
        30897,
        30900,
        30989,
        30998,
        31002,
        31020,
        31190,
        31194,
        31203,
        31217,
        31245,
        31260,
        31270,
        31274,
        31443,
        31462,
        31466,
        31473,
        31563,
        31565,
        31574,
        31590,
        31623,
        31629,
        31642,
        31658,
        32519,
        32523,
        32540,
        32556
      ],
      "capacity": 5,
      "live_count": 290,
      "simple_capacity_bound": "145/24"
    },
    {
      "anchor": 1804,
      "orbit": [
        1804,
        1807,
        2708,
        2711,
        3618,
        3623,
        3992,
        4026,
        4516,
        4519,
        5394,
        5399,
        6056,
        6074,
        6282,
        6287,
        7088,
        7098,
        7576,
        7612,
        7848,
        7868,
        7984,
        7996,
        8792,
        8795,
        9762,
        9771,
        10068,
        10102,
        10786,
        10803,
        10956,
        10990,
        11843,
        11879,
        11907,
        11947,
        12035,
        12083,
        12376,
        12381,
        12452,
        12461,
        12580,
        12597,
        12741,
        12775,
        12824,
        12857,
        13001,
        13019,
        13137,
        13147,
        13217,
        13223,
        13642,
        13678,
        13701,
        13741,
        13897,
        13917,
        13958,
        13982,
        14546,
        14582,
        14725,
        14773,
        14929,
        14941,
        15110,
        15134,
        15905,
        15911,
        16280,
        16313,
        16744,
        16747,
        17682,
        17691,
        18276,
        18294,
        18536,
        18541,
        18580,
        18589,
        18728,
        18745,
        18889,
        18923,
        18964,
        18997,
        19141,
        19159,
        19297,
        19307,
        19345,
        19351,
        19785,
        19821,
        19846,
        19886,
        20042,
        20062,
        20101,
        20125,
        20754,
        20787,
        20940,
        20958,
        21827,
        21847,
        21891,
        21915,
        22275,
        22323,
        22754,
        22774,
        22881,
        22893,
        23173,
        23221,
        23302,
        23342,
        23825,
        23831,
        24488,
        24505,
        24646,
        24655,
        25456,
        25462,
        25940,
        25980,
        26212,
        26236,
        26416,
        26428,
        26834,
        26874,
        26953,
        27001,
        27281,
        27293,
        27402,
        27422,
        28193,
        28203,
        28500,
        28533,
        28898,
        28922,
        29089,
        29101,
        29257,
        29305,
        29450,
        29486,
        29969,
        29979,
        30564,
        30581,
        30832,
        30838,
        30896,
        30906,
        30988,
        31006,
        31186,
        31219,
        31244,
        31278,
        31458,
        31475,
        31558,
        31567,
        31626,
        31631,
        32524,
        32527
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 1805,
      "orbit": [
        1805,
        2709,
        3619,
        4024,
        4517,
        5395,
        6072,
        6283,
        7096,
        7608,
        7864,
        7992,
        8793,
        9763,
        10100,
        10787,
        10988,
        11875,
        11939,
        12067,
        12377,
        12453,
        12581,
        12773,
        12825,
        13017,
        13145,
        13221,
        13674,
        13733,
        13913,
        13974,
        14578,
        14757,
        14937,
        15118,
        15907,
        16312,
        16745,
        17683,
        18292,
        18537,
        18581,
        18729,
        18921,
        18965,
        19157,
        19305,
        19349,
        19817,
        19878,
        20058,
        20117,
        20755,
        20956,
        21843,
        21907,
        22291,
        22770,
        22889,
        23189,
        23310,
        23827,
        24504,
        24647,
        25460,
        25972,
        26228,
        26420,
        26866,
        26985,
        27285,
        27406,
        28195,
        28532,
        28914,
        29093,
        29273,
        29454,
        29971,
        30580,
        30834,
        30898,
        30990,
        31218,
        31246,
        31474,
        31566,
        31630,
        32526
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 1806,
      "orbit": [
        1806,
        2710,
        3622,
        3994,
        4518,
        5398,
        6058,
        6286,
        7090,
        7580,
        7852,
        7988,
        8794,
        9770,
        10070,
        10802,
        10958,
        11847,
        11915,
        12051,
        12380,
        12460,
        12596,
        12743,
        12856,
        13003,
        13139,
        13219,
        13646,
        13709,
        13901,
        13966,
        14550,
        14741,
        14933,
        15126,
        15909,
        16281,
        16746,
        17690,
        18278,
        18540,
        18588,
        18744,
        18891,
        18996,
        19143,
        19299,
        19347,
        19789,
        19854,
        20046,
        20109,
        20786,
        20942,
        21831,
        21899,
        22307,
        22758,
        22885,
        23205,
        23334,
        23829,
        24489,
        24654,
        25458,
        25948,
        26220,
        26424,
        26842,
        26969,
        27289,
        27418,
        28201,
        28501,
        28906,
        29097,
        29289,
        29482,
        29977,
        30565,
        30836,
        30904,
        31004,
        31187,
        31276,
        31459,
        31559,
        31627,
        32525
      ],
      "capacity": 12,
      "live_count": 276,
      "facet_orbits": [
        [
          0,
          1,
          2,
          3,
          49,
          50,
          51,
          52
        ],
        [
          8,
          16,
          69,
          77,
          97,
          142,
          195,
          240
        ],
        [
          9,
          10,
          17,
          18,
          71,
          73,
          79,
          81,
          95,
          96,
          140,
          141,
          191,
          193,
          236,
          238
        ],
        [
          12,
          20,
          70,
          78,
          93,
          138,
          194,
          239
        ],
        [
          13,
          14,
          21,
          22,
          72,
          74,
          80,
          82,
          91,
          92,
          136,
          137,
          190,
          192,
          235,
          237
        ],
        [
          24,
          32,
          53,
          61,
          105,
          150,
          187,
          232
        ],
        [
          25,
          33,
          57,
          65,
          101,
          146,
          186,
          231
        ],
        [
          26,
          28,
          34,
          36,
          54,
          55,
          62,
          63,
          103,
          104,
          148,
          149,
          183,
          185,
          228,
          230
        ],
        [
          27,
          29,
          35,
          37,
          58,
          59,
          66,
          67,
          99,
          100,
          144,
          145,
          182,
          184,
          227,
          229
        ],
        [
          30,
          38,
          56,
          64,
          102,
          147,
          181,
          226
        ],
        [
          31,
          39,
          60,
          68,
          98,
          143,
          180,
          225
        ],
        [
          40,
          85,
          274,
          279
        ],
        [
          41,
          42,
          88,
          89,
          272,
          273,
          275,
          276
        ],
        [
          43,
          44,
          86,
          87,
          270,
          271,
          277,
          278
        ],
        [
          106,
          113,
          151,
          158,
          215,
          216,
          260,
          261
        ],
        [
          107,
          108,
          111,
          112,
          152,
          153,
          156,
          157,
          213,
          214,
          217,
          218,
          258,
          259,
          262,
          263
        ],
        [
          109,
          110,
          154,
          155,
          212,
          219,
          257,
          264
        ],
        [
          114,
          118,
          122,
          126,
          159,
          163,
          167,
          171,
          199,
          203,
          207,
          211,
          244,
          248,
          252,
          256
        ],
        [
          115,
          119,
          123,
          127,
          160,
          164,
          168,
          172,
          198,
          202,
          206,
          210,
          243,
          247,
          251,
          255
        ],
        [
          116,
          120,
          124,
          128,
          161,
          165,
          169,
          173,
          197,
          201,
          205,
          209,
          242,
          246,
          250,
          254
        ],
        [
          117,
          121,
          125,
          129,
          162,
          166,
          170,
          174,
          196,
          200,
          204,
          208,
          241,
          245,
          249,
          253
        ],
        [
          130,
          175,
          221,
          266,
          284,
          289,
          293,
          298
        ],
        [
          131,
          176,
          220,
          265,
          283,
          288,
          294,
          299
        ],
        [
          132,
          177,
          224,
          269,
          282,
          287,
          290,
          295
        ],
        [
          133,
          134,
          178,
          179,
          222,
          223,
          267,
          268,
          280,
          281,
          285,
          286,
          291,
          292,
          296,
          297
        ]
      ],
      "weights": [
        "3/50",
        "3003/62500",
        "0",
        "939/50000",
        "19573/500000",
        "7439/250000",
        "6067/125000",
        "0",
        "0",
        "31317/200000",
        "0",
        "0",
        "0",
        "0",
        "31829/500000",
        "0",
        "0",
        "2317/250000",
        "11463/1000000",
        "1239/40000",
        "46463/1000000",
        "31463/500000",
        "0",
        "37073/1000000",
        "0"
      ],
      "exact_dual": "99999/15625",
      "patterns": 3358
    },
    {
      "anchor": 1808,
      "orbit": [
        1808,
        1824,
        1847,
        1851,
        2696,
        2720,
        2735,
        2747,
        3592,
        3600,
        3615,
        3645,
        3969,
        3972,
        4015,
        4023,
        4488,
        4496,
        4511,
        4539,
        5384,
        5408,
        5423,
        5437,
        6017,
        6020,
        6047,
        6071,
        6288,
        6304,
        6327,
        6333,
        7041,
        7044,
        7071,
        7087,
        7553,
        7554,
        7599,
        7607,
        7809,
        7810,
        7839,
        7863,
        7937,
        7938,
        7967,
        7983,
        8772,
        8800,
        8815,
        8823,
        9732,
        9744,
        9759,
        9789,
        10049,
        10056,
        10095,
        10107,
        10756,
        10760,
        10783,
        10813,
        10945,
        10960,
        10999,
        11003,
        11848,
        11856,
        11901,
        11902,
        11908,
        11920,
        11965,
        11966,
        12036,
        12040,
        12093,
        12094,
        12354,
        12384,
        12399,
        12407,
        12418,
        12432,
        12447,
        12475,
        12546,
        12552,
        12575,
        12603,
        12744,
        12752,
        12795,
        12798,
        12802,
        12804,
        12847,
        12855,
        12996,
        13024,
        13047,
        13054,
        13124,
        13152,
        13167,
        13182,
        13192,
        13200,
        13215,
        13246,
        13633,
        13648,
        13687,
        13693,
        13698,
        13712,
        13755,
        13758,
        13890,
        13920,
        13943,
        13950,
        13953,
        13984,
        14011,
        14013,
        14529,
        14536,
        14575,
        14589,
        14722,
        14728,
        14779,
        14782,
        14914,
        14944,
        14959,
        14974,
        15105,
        15136,
        15163,
        15165,
        15880,
        15888,
        15903,
        15934,
        16258,
        16260,
        16303,
        16311,
        16708,
        16720,
        16735,
        16759,
        17668,
        17696,
        17711,
        17725,
        18241,
        18248,
        18271,
        18299,
        18498,
        18512,
        18527,
        18551,
        18562,
        18592,
        18607,
        18619,
        18690,
        18692,
        18719,
        18743,
        18884,
        18896,
        18935,
        18942,
        18946,
        18952,
        18991,
        19003,
        19144,
        19168,
        19195,
        19198,
        19268,
        19280,
        19295,
        19326,
        19336,
        19360,
        19375,
        19390,
        19778,
        19792,
        19831,
        19838,
        19841,
        19856,
        19899,
        19901,
        20033,
        20064,
        20087,
        20093,
        20098,
        20128,
        20155,
        20158,
        20740,
        20744,
        20783,
        20797,
        20929,
        20960,
        20983,
        20987,
        21832,
        21856,
        21885,
        21886,
        21892,
        21920,
        21949,
        21950,
        22276,
        22280,
        22333,
        22334,
        22721,
        22728,
        22751,
        22781,
        22850,
        22864,
        22879,
        22910,
        23170,
        23176,
        23227,
        23230,
        23297,
        23312,
        23355,
        23357,
        23816,
        23840,
        23855,
        23870,
        24450,
        24452,
        24479,
        24503,
        24656,
        24672,
        24699,
        24701,
        25409,
        25416,
        25439,
        25455,
        25921,
        25922,
        25967,
        25979,
        26177,
        26178,
        26207,
        26235,
        26369,
        26370,
        26399,
        26415,
        26817,
        26820,
        26863,
        26877,
        26946,
        26948,
        26999,
        27006,
        27266,
        27296,
        27311,
        27326,
        27393,
        27424,
        27447,
        27453,
        28164,
        28176,
        28191,
        28222,
        28482,
        28488,
        28527,
        28539,
        28865,
        28868,
        28895,
        28925,
        29058,
        29072,
        29087,
        29118,
        29250,
        29252,
        29303,
        29310,
        29441,
        29456,
        29495,
        29501,
        29956,
        29984,
        29999,
        30014,
        30530,
        30536,
        30559,
        30587,
        30785,
        30792,
        30815,
        30831,
        30849,
        30852,
        30879,
        30895,
        30977,
        31008,
        31031,
        31035,
        31172,
        31176,
        31215,
        31229,
        31233,
        31248,
        31287,
        31291,
        31428,
        31432,
        31455,
        31485,
        31568,
        31584,
        31611,
        31613,
        31632,
        31648,
        31671,
        31677,
        32528,
        32544,
        32567,
        32571
      ],
      "capacity": 1,
      "live_count": 298,
      "simple_capacity_bound": "149/24"
    },
    {
      "anchor": 1809,
      "orbit": [
        1809,
        1825,
        1845,
        1849,
        2697,
        2721,
        2733,
        2745,
        3593,
        3601,
        3611,
        3641,
        4001,
        4004,
        4013,
        4021,
        4489,
        4497,
        4509,
        4537,
        5385,
        5409,
        5419,
        5433,
        6033,
        6036,
        6045,
        6069,
        6289,
        6305,
        6323,
        6329,
        7049,
        7052,
        7069,
        7085,
        7585,
        7586,
        7595,
        7603,
        7825,
        7826,
        7835,
        7859,
        7945,
        7946,
        7963,
        7979,
        8773,
        8801,
        8813,
        8821,
        9733,
        9745,
        9751,
        9781,
        10081,
        10088,
        10093,
        10105,
        10757,
        10761,
        10767,
        10797,
        10977,
        10992,
        10997,
        11001,
        11880,
        11888,
        11897,
        11898,
        11940,
        11952,
        11957,
        11958,
        12068,
        12072,
        12077,
        12078,
        12355,
        12385,
        12395,
        12403,
        12419,
        12433,
        12439,
        12467,
        12547,
        12553,
        12559,
        12587,
        12776,
        12784,
        12793,
        12796,
        12803,
        12805,
        12815,
        12823,
        13012,
        13040,
        13045,
        13052,
        13132,
        13160,
        13165,
        13180,
        13196,
        13204,
        13213,
        13244,
        13665,
        13680,
        13683,
        13689,
        13730,
        13744,
        13747,
        13750,
        13906,
        13936,
        13939,
        13946,
        13969,
        14000,
        14003,
        14005,
        14561,
        14568,
        14571,
        14585,
        14754,
        14760,
        14763,
        14766,
        14922,
        14952,
        14955,
        14970,
        15113,
        15144,
        15147,
        15149,
        15882,
        15890,
        15899,
        15930,
        16290,
        16292,
        16302,
        16310,
        16709,
        16721,
        16733,
        16757,
        17669,
        17697,
        17703,
        17717,
        18257,
        18264,
        18269,
        18297,
        18499,
        18513,
        18523,
        18547,
        18563,
        18593,
        18599,
        18611,
        18691,
        18693,
        18703,
        18727,
        18916,
        18928,
        18933,
        18940,
        18947,
        18953,
        18959,
        18971,
        19160,
        19184,
        19193,
        19196,
        19276,
        19288,
        19293,
        19324,
        19340,
        19364,
        19373,
        19388,
        19810,
        19824,
        19827,
        19834,
        19873,
        19888,
        19891,
        19893,
        20049,
        20080,
        20083,
        20089,
        20114,
        20144,
        20147,
        20150,
        20741,
        20745,
        20751,
        20765,
        20945,
        20976,
        20981,
        20985,
        21848,
        21872,
        21881,
        21882,
        21908,
        21936,
        21941,
        21942,
        22292,
        22296,
        22301,
        22302,
        22737,
        22744,
        22747,
        22777,
        22858,
        22872,
        22875,
        22906,
        23186,
        23192,
        23195,
        23198,
        23305,
        23320,
        23323,
        23325,
        23818,
        23842,
        23851,
        23866,
        24466,
        24468,
        24478,
        24502,
        24657,
        24673,
        24691,
        24693,
        25413,
        25420,
        25437,
        25453,
        25953,
        25954,
        25959,
        25971,
        26193,
        26194,
        26199,
        26227,
        26373,
        26374,
        26391,
        26407,
        26849,
        26852,
        26855,
        26869,
        26978,
        26980,
        26983,
        26990,
        27270,
        27300,
        27303,
        27318,
        27397,
        27428,
        27431,
        27437,
        28166,
        28178,
        28183,
        28214,
        28514,
        28520,
        28526,
        28538,
        28881,
        28884,
        28887,
        28917,
        29062,
        29076,
        29079,
        29110,
        29266,
        29268,
        29271,
        29278,
        29445,
        29460,
        29463,
        29469,
        29958,
        29986,
        29991,
        30006,
        30546,
        30552,
        30558,
        30586,
        30787,
        30794,
        30811,
        30827,
        30851,
        30854,
        30871,
        30887,
        30979,
        31010,
        31015,
        31019,
        31204,
        31208,
        31214,
        31228,
        31235,
        31250,
        31255,
        31259,
        31444,
        31448,
        31454,
        31484,
        31576,
        31592,
        31610,
        31612,
        31636,
        31652,
        31670,
        31676,
        32530,
        32546,
        32566,
        32570
      ],
      "capacity": 1,
      "live_count": 298,
      "simple_capacity_bound": "149/24"
    },
    {
      "anchor": 1810,
      "orbit": [
        1810,
        1826,
        1846,
        1850,
        2698,
        2722,
        2734,
        2746,
        3596,
        3604,
        3614,
        3644,
        3971,
        3974,
        3983,
        3991,
        4490,
        4498,
        4510,
        4538,
        5388,
        5412,
        5422,
        5436,
        6019,
        6022,
        6031,
        6055,
        6292,
        6308,
        6326,
        6332,
        7043,
        7046,
        7063,
        7079,
        7557,
        7558,
        7567,
        7575,
        7813,
        7814,
        7823,
        7847,
        7941,
        7942,
        7959,
        7975,
        8774,
        8802,
        8814,
        8822,
        9740,
        9752,
        9758,
        9788,
        10051,
        10058,
        10063,
        10075,
        10772,
        10776,
        10782,
        10812,
        10947,
        10962,
        10967,
        10971,
        11852,
        11860,
        11869,
        11870,
        11916,
        11928,
        11933,
        11934,
        12052,
        12056,
        12061,
        12062,
        12358,
        12388,
        12398,
        12406,
        12426,
        12440,
        12446,
        12474,
        12562,
        12568,
        12574,
        12602,
        12746,
        12754,
        12763,
        12766,
        12834,
        12836,
        12846,
        12854,
        12998,
        13026,
        13031,
        13038,
        13126,
        13154,
        13159,
        13174,
        13194,
        13202,
        13211,
        13242,
        13637,
        13652,
        13655,
        13661,
        13706,
        13720,
        13723,
        13726,
        13894,
        13924,
        13927,
        13934,
        13961,
        13992,
        13995,
        13997,
        14533,
        14540,
        14543,
        14557,
        14738,
        14744,
        14747,
        14750,
        14918,
        14948,
        14951,
        14966,
        15121,
        15152,
        15155,
        15157,
        15884,
        15892,
        15901,
        15932,
        16259,
        16261,
        16271,
        16279,
        16710,
        16722,
        16734,
        16758,
        17676,
        17704,
        17710,
        17724,
        18243,
        18250,
        18255,
        18283,
        18502,
        18516,
        18526,
        18550,
        18570,
        18600,
        18606,
        18618,
        18706,
        18708,
        18718,
        18742,
        18886,
        18898,
        18903,
        18910,
        18978,
        18984,
        18990,
        19002,
        19146,
        19170,
        19179,
        19182,
        19270,
        19282,
        19287,
        19318,
        19338,
        19362,
        19371,
        19386,
        19782,
        19796,
        19799,
        19806,
        19849,
        19864,
        19867,
        19869,
        20037,
        20068,
        20071,
        20077,
        20106,
        20136,
        20139,
        20142,
        20772,
        20776,
        20782,
        20796,
        20931,
        20962,
        20967,
        20971,
        21836,
        21860,
        21869,
        21870,
        21900,
        21928,
        21933,
        21934,
        22308,
        22312,
        22317,
        22318,
        22725,
        22732,
        22735,
        22765,
        22854,
        22868,
        22871,
        22902,
        23202,
        23208,
        23211,
        23214,
        23329,
        23344,
        23347,
        23349,
        23820,
        23844,
        23853,
        23868,
        24451,
        24453,
        24463,
        24487,
        24664,
        24680,
        24698,
        24700,
        25411,
        25418,
        25435,
        25451,
        25929,
        25930,
        25935,
        25947,
        26185,
        26186,
        26191,
        26219,
        26377,
        26378,
        26395,
        26411,
        26825,
        26828,
        26831,
        26845,
        26962,
        26964,
        26967,
        26974,
        27274,
        27304,
        27307,
        27322,
        27409,
        27440,
        27443,
        27449,
        28172,
        28184,
        28189,
        28220,
        28483,
        28489,
        28495,
        28507,
        28873,
        28876,
        28879,
        28909,
        29066,
        29080,
        29083,
        29114,
        29282,
        29284,
        29287,
        29294,
        29473,
        29488,
        29491,
        29497,
        29964,
        29992,
        29997,
        30012,
        30531,
        30537,
        30543,
        30571,
        30789,
        30796,
        30813,
        30829,
        30857,
        30860,
        30877,
        30893,
        30993,
        31024,
        31029,
        31033,
        31173,
        31177,
        31183,
        31197,
        31265,
        31280,
        31285,
        31289,
        31429,
        31433,
        31439,
        31469,
        31569,
        31585,
        31603,
        31605,
        31633,
        31649,
        31667,
        31673,
        32529,
        32545,
        32565,
        32569
      ],
      "capacity": 7,
      "live_count": 286,
      "facet_orbits": [
        [
          0,
          3,
          49,
          52
        ],
        [
          1,
          51
        ],
        [
          2,
          50
        ],
        [
          8,
          16,
          97,
          142
        ],
        [
          9,
          17,
          96,
          141
        ],
        [
          10,
          18,
          95,
          140
        ],
        [
          11,
          19,
          94,
          139
        ],
        [
          12,
          20,
          93,
          138
        ],
        [
          13,
          21,
          92,
          137
        ],
        [
          14,
          22,
          91,
          136
        ],
        [
          15,
          23,
          90,
          135
        ],
        [
          24,
          187
        ],
        [
          25,
          186
        ],
        [
          26,
          28,
          183,
          185
        ],
        [
          27,
          29,
          182,
          184
        ],
        [
          30,
          181
        ],
        [
          31,
          180
        ],
        [
          32,
          232
        ],
        [
          33,
          231
        ],
        [
          34,
          36,
          228,
          230
        ],
        [
          35,
          37,
          227,
          229
        ],
        [
          38,
          226
        ],
        [
          39,
          225
        ],
        [
          40,
          274
        ],
        [
          41,
          42,
          272,
          273
        ],
        [
          43,
          271
        ],
        [
          44,
          270
        ],
        [
          53,
          61,
          105,
          150
        ],
        [
          54,
          62,
          104,
          149
        ],
        [
          55,
          63,
          103,
          148
        ],
        [
          56,
          64,
          102,
          147
        ],
        [
          57,
          65,
          101,
          146
        ],
        [
          58,
          66,
          100,
          145
        ],
        [
          59,
          67,
          99,
          144
        ],
        [
          60,
          68,
          98,
          143
        ],
        [
          69,
          195
        ],
        [
          70,
          194
        ],
        [
          71,
          73,
          191,
          193
        ],
        [
          72,
          74,
          190,
          192
        ],
        [
          75,
          189
        ],
        [
          76,
          188
        ],
        [
          77,
          240
        ],
        [
          78,
          239
        ],
        [
          79,
          81,
          236,
          238
        ],
        [
          80,
          82,
          235,
          237
        ],
        [
          85,
          279
        ],
        [
          86,
          87,
          277,
          278
        ],
        [
          88,
          276
        ],
        [
          89,
          275
        ],
        [
          106,
          113,
          151,
          158
        ],
        [
          107,
          112,
          152,
          157
        ],
        [
          108,
          111,
          153,
          156
        ],
        [
          109,
          110,
          154,
          155
        ],
        [
          114,
          159,
          203,
          211
        ],
        [
          115,
          160,
          202,
          210
        ],
        [
          116,
          161,
          201,
          209
        ],
        [
          117,
          162,
          200,
          208
        ],
        [
          118,
          163,
          199,
          207
        ],
        [
          119,
          164,
          198,
          206
        ],
        [
          120,
          165,
          197,
          205
        ],
        [
          121,
          166,
          196,
          204
        ],
        [
          122,
          167,
          248,
          256
        ],
        [
          123,
          168,
          247,
          255
        ],
        [
          124,
          169,
          246,
          254
        ],
        [
          125,
          170,
          245,
          253
        ],
        [
          126,
          171,
          244,
          252
        ],
        [
          127,
          172,
          243,
          251
        ],
        [
          128,
          173,
          242,
          250
        ],
        [
          129,
          174,
          241,
          249
        ],
        [
          130,
          175,
          284,
          289
        ],
        [
          131,
          176,
          283,
          288
        ],
        [
          132,
          177,
          282,
          287
        ],
        [
          133,
          178,
          281,
          286
        ],
        [
          134,
          179,
          280,
          285
        ],
        [
          212,
          264
        ],
        [
          213,
          214,
          262,
          263
        ],
        [
          216,
          260
        ],
        [
          217,
          218,
          258,
          259
        ],
        [
          219,
          257
        ],
        [
          220,
          294
        ],
        [
          221,
          293
        ],
        [
          222,
          223,
          291,
          292
        ],
        [
          224,
          290
        ],
        [
          265,
          299
        ],
        [
          266,
          298
        ],
        [
          267,
          268,
          296,
          297
        ],
        [
          269,
          295
        ]
      ],
      "weights": [
        "11003/500000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "18153/1000000",
        "15311/1000000",
        "0",
        "23341/500000",
        "1531/200000",
        "11003/250000",
        "0",
        "0",
        "0",
        "33131/250000",
        "27609/250000",
        "0",
        "236063/1000000",
        "0",
        "47643/1000000",
        "0",
        "0",
        "0",
        "0",
        "32411/200000",
        "0",
        "11003/500000",
        "68689/1000000",
        "81897/1000000",
        "0",
        "115139/1000000",
        "0",
        "629/100000",
        "1107/500000",
        "0",
        "0",
        "0",
        "81209/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "46207/1000000",
        "0",
        "0",
        "108677/1000000",
        "0",
        "14027/500000",
        "0",
        "0",
        "87591/500000",
        "0",
        "22289/1000000",
        "0",
        "34203/500000",
        "0",
        "0",
        "0",
        "39957/1000000",
        "472/15625",
        "13309/500000",
        "3357/1000000",
        "0",
        "0",
        "0",
        "2331/125000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "207059/1000000",
        "0",
        "0",
        "0",
        "82241/1000000",
        "0",
        "0",
        "0",
        "0",
        "129267/1000000",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "1599987/250000",
      "patterns": 12706
    },
    {
      "anchor": 1811,
      "orbit": [
        1811,
        1827,
        1844,
        1848,
        2699,
        2723,
        2732,
        2744,
        3597,
        3605,
        3610,
        3640,
        3981,
        3989,
        4003,
        4006,
        4491,
        4499,
        4508,
        4536,
        5389,
        5413,
        5418,
        5432,
        6029,
        6035,
        6038,
        6053,
        6293,
        6309,
        6322,
        6328,
        7051,
        7054,
        7061,
        7077,
        7563,
        7571,
        7589,
        7590,
        7819,
        7829,
        7830,
        7843,
        7949,
        7950,
        7955,
        7971,
        8775,
        8803,
        8812,
        8820,
        9741,
        9750,
        9753,
        9780,
        10061,
        10073,
        10083,
        10090,
        10766,
        10773,
        10777,
        10796,
        10965,
        10969,
        10979,
        10994,
        11865,
        11866,
        11884,
        11892,
        11925,
        11926,
        11948,
        11960,
        12045,
        12046,
        12084,
        12088,
        12359,
        12389,
        12394,
        12402,
        12427,
        12438,
        12441,
        12466,
        12558,
        12563,
        12569,
        12586,
        12761,
        12764,
        12778,
        12786,
        12814,
        12822,
        12835,
        12837,
        13014,
        13029,
        13036,
        13042,
        13134,
        13157,
        13162,
        13172,
        13198,
        13206,
        13209,
        13240,
        13651,
        13657,
        13669,
        13684,
        13715,
        13718,
        13738,
        13752,
        13910,
        13923,
        13930,
        13940,
        13977,
        13987,
        13989,
        14008,
        14539,
        14553,
        14565,
        14572,
        14731,
        14734,
        14770,
        14776,
        14926,
        14947,
        14956,
        14962,
        15129,
        15139,
        15141,
        15160,
        15886,
        15894,
        15897,
        15928,
        16270,
        16278,
        16291,
        16293,
        16711,
        16723,
        16732,
        16756,
        17677,
        17702,
        17705,
        17716,
        18253,
        18259,
        18266,
        18281,
        18503,
        18517,
        18522,
        18546,
        18571,
        18598,
        18601,
        18610,
        18702,
        18707,
        18709,
        18726,
        18901,
        18908,
        18918,
        18930,
        18958,
        18970,
        18979,
        18985,
        19162,
        19177,
        19180,
        19186,
        19278,
        19285,
        19290,
        19316,
        19342,
        19366,
        19369,
        19384,
        19795,
        19802,
        19814,
        19828,
        19859,
        19861,
        19881,
        19896,
        20053,
        20067,
        20073,
        20084,
        20122,
        20131,
        20134,
        20152,
        20750,
        20764,
        20773,
        20777,
        20947,
        20965,
        20969,
        20978,
        21852,
        21865,
        21866,
        21876,
        21916,
        21925,
        21926,
        21944,
        22285,
        22286,
        22324,
        22328,
        22731,
        22741,
        22748,
        22761,
        22862,
        22867,
        22876,
        22898,
        23179,
        23182,
        23218,
        23224,
        23315,
        23317,
        23337,
        23352,
        23822,
        23846,
        23849,
        23864,
        24462,
        24467,
        24469,
        24486,
        24665,
        24681,
        24690,
        24692,
        25415,
        25422,
        25433,
        25449,
        25927,
        25939,
        25961,
        25962,
        26183,
        26201,
        26202,
        26211,
        26381,
        26382,
        26387,
        26403,
        26823,
        26837,
        26857,
        26860,
        26951,
        26958,
        26994,
        26996,
        27278,
        27299,
        27308,
        27314,
        27413,
        27427,
        27433,
        27444,
        28174,
        28181,
        28186,
        28212,
        28494,
        28506,
        28515,
        28521,
        28871,
        28889,
        28892,
        28901,
        29070,
        29075,
        29084,
        29106,
        29255,
        29262,
        29298,
        29300,
        29459,
        29465,
        29477,
        29492,
        29966,
        29989,
        29994,
        30004,
        30542,
        30547,
        30553,
        30570,
        30791,
        30798,
        30809,
        30825,
        30859,
        30862,
        30869,
        30885,
        30995,
        31013,
        31017,
        31026,
        31182,
        31196,
        31205,
        31209,
        31253,
        31257,
        31267,
        31282,
        31438,
        31445,
        31449,
        31468,
        31577,
        31593,
        31602,
        31604,
        31637,
        31653,
        31666,
        31672,
        32531,
        32547,
        32564,
        32568
      ],
      "capacity": 3,
      "live_count": 294,
      "simple_capacity_bound": "49/8"
    },
    {
      "anchor": 1812,
      "orbit": [
        1812,
        1815,
        1816,
        1819,
        1828,
        1831,
        1832,
        1835,
        2700,
        2703,
        2712,
        2715,
        2724,
        2727,
        2736,
        2739,
        3594,
        3599,
        3602,
        3607,
        3624,
        3629,
        3632,
        3637,
        3977,
        3980,
        3985,
        3988,
        4011,
        4014,
        4019,
        4022,
        4492,
        4495,
        4500,
        4503,
        4520,
        4523,
        4528,
        4531,
        5386,
        5391,
        5400,
        5405,
        5410,
        5415,
        5424,
        5429,
        6025,
        6028,
        6043,
        6046,
        6049,
        6052,
        6067,
        6070,
        6290,
        6295,
        6296,
        6301,
        6306,
        6311,
        6312,
        6317,
        7057,
        7060,
        7067,
        7070,
        7073,
        7076,
        7083,
        7086,
        7561,
        7562,
        7569,
        7570,
        7597,
        7598,
        7605,
        7606,
        7817,
        7818,
        7837,
        7838,
        7841,
        7842,
        7861,
        7862,
        7953,
        7954,
        7965,
        7966,
        7969,
        7970,
        7981,
        7982,
        8780,
        8783,
        8788,
        8791,
        8808,
        8811,
        8816,
        8819,
        9734,
        9743,
        9746,
        9755,
        9764,
        9773,
        9776,
        9785,
        10053,
        10060,
        10065,
        10072,
        10087,
        10094,
        10099,
        10106,
        10758,
        10762,
        10775,
        10779,
        10788,
        10792,
        10805,
        10809,
        10949,
        10953,
        10964,
        10968,
        10983,
        10987,
        10998,
        11002,
        11849,
        11850,
        11857,
        11858,
        11885,
        11886,
        11893,
        11894,
        11909,
        11910,
        11921,
        11922,
        11949,
        11950,
        11961,
        11962,
        12037,
        12038,
        12041,
        12042,
        12085,
        12086,
        12089,
        12090,
        12362,
        12367,
        12370,
        12375,
        12392,
        12397,
        12400,
        12405,
        12422,
        12431,
        12436,
        12445,
        12450,
        12459,
        12464,
        12473,
        12550,
        12556,
        12567,
        12573,
        12578,
        12584,
        12595,
        12601,
        12745,
        12748,
        12753,
        12756,
        12779,
        12782,
        12787,
        12790,
        12810,
        12812,
        12818,
        12820,
        12843,
        12845,
        12851,
        12853,
        12997,
        13004,
        13015,
        13022,
        13025,
        13032,
        13043,
        13050,
        13125,
        13135,
        13140,
        13150,
        13153,
        13163,
        13168,
        13178,
        13193,
        13199,
        13201,
        13207,
        13224,
        13230,
        13232,
        13238,
        13635,
        13641,
        13650,
        13656,
        13671,
        13677,
        13686,
        13692,
        13699,
        13702,
        13713,
        13716,
        13739,
        13742,
        13753,
        13756,
        13891,
        13898,
        13911,
        13918,
        13921,
        13928,
        13941,
        13948,
        13955,
        13957,
        13979,
        13981,
        13986,
        13988,
        14010,
        14012,
        14531,
        14538,
        14545,
        14552,
        14567,
        14574,
        14581,
        14588,
        14723,
        14726,
        14729,
        14732,
        14771,
        14774,
        14777,
        14780,
        14915,
        14927,
        14930,
        14942,
        14945,
        14957,
        14960,
        14972,
        15107,
        15109,
        15131,
        15133,
        15138,
        15140,
        15162,
        15164,
        15881,
        15887,
        15889,
        15895,
        15912,
        15918,
        15920,
        15926,
        16266,
        16268,
        16274,
        16276,
        16299,
        16301,
        16307,
        16309,
        16716,
        16719,
        16728,
        16731,
        16740,
        16743,
        16752,
        16755,
        17670,
        17679,
        17684,
        17693,
        17698,
        17707,
        17712,
        17721,
        18245,
        18252,
        18263,
        18270,
        18273,
        18280,
        18291,
        18298,
        18506,
        18511,
        18520,
        18525,
        18530,
        18535,
        18544,
        18549,
        18566,
        18575,
        18578,
        18587,
        18596,
        18605,
        18608,
        18617,
        18698,
        18700,
        18715,
        18717,
        18722,
        18724,
        18739,
        18741,
        18885,
        18892,
        18897,
        18904,
        18919,
        18926,
        18931,
        18938,
        18950,
        18956,
        18962,
        18968,
        18983,
        18989,
        18995,
        19001,
        19145,
        19148,
        19163,
        19166,
        19169,
        19172,
        19187,
        19190,
        19269,
        19279,
        19281,
        19291,
        19300,
        19310,
        19312,
        19322,
        19337,
        19343,
        19352,
        19358,
        19361,
        19367,
        19376,
        19382,
        19779,
        19786,
        19793,
        19800,
        19815,
        19822,
        19829,
        19836,
        19843,
        19845,
        19858,
        19860,
        19883,
        19885,
        19898,
        19900,
        20035,
        20041,
        20055,
        20061,
        20066,
        20072,
        20086,
        20092,
        20099,
        20102,
        20123,
        20126,
        20129,
        20132,
        20153,
        20156,
        20742,
        20746,
        20756,
        20760,
        20775,
        20779,
        20789,
        20793,
        20933,
        20937,
        20951,
        20955,
        20964,
        20968,
        20982,
        20986,
        21833,
        21834,
        21853,
        21854,
        21857,
        21858,
        21877,
        21878,
        21893,
        21894,
        21917,
        21918,
        21921,
        21922,
        21945,
        21946,
        22277,
        22278,
        22281,
        22282,
        22325,
        22326,
        22329,
        22330,
        22723,
        22730,
        22743,
        22750,
        22753,
        22760,
        22773,
        22780,
        22851,
        22863,
        22865,
        22877,
        22882,
        22894,
        22896,
        22908,
        23171,
        23174,
        23177,
        23180,
        23219,
        23222,
        23225,
        23228,
        23299,
        23301,
        23314,
        23316,
        23339,
        23341,
        23354,
        23356,
        23817,
        23823,
        23832,
        23838,
        23841,
        23847,
        23856,
        23862,
        24458,
        24460,
        24475,
        24477,
        24482,
        24484,
        24499,
        24501,
        24658,
        24660,
        24667,
        24669,
        24674,
        24676,
        24683,
        24685,
        25425,
        25431,
        25432,
        25438,
        25441,
        25447,
        25448,
        25454,
        25925,
        25926,
        25937,
        25938,
        25965,
        25966,
        25977,
        25978,
        26181,
        26182,
        26205,
        26206,
        26209,
        26210,
        26233,
        26234,
        26385,
        26386,
        26397,
        26398,
        26401,
        26402,
        26413,
        26414,
        26819,
        26822,
        26833,
        26836,
        26859,
        26862,
        26873,
        26876,
        26947,
        26949,
        26954,
        26956,
        26995,
        26997,
        27002,
        27004,
        27267,
        27279,
        27282,
        27294,
        27297,
        27309,
        27312,
        27324,
        27395,
        27401,
        27415,
        27421,
        27426,
        27432,
        27446,
        27452,
        28165,
        28175,
        28177,
        28187,
        28196,
        28206,
        28208,
        28218,
        28486,
        28492,
        28498,
        28504,
        28519,
        28525,
        28531,
        28537,
        28867,
        28870,
        28891,
        28894,
        28897,
        28900,
        28921,
        28924,
        29059,
        29071,
        29073,
        29085,
        29090,
        29102,
        29104,
        29116,
        29251,
        29253,
        29258,
        29260,
        29299,
        29301,
        29306,
        29308,
        29443,
        29449,
        29458,
        29464,
        29479,
        29485,
        29494,
        29500,
        29957,
        29967,
        29972,
        29982,
        29985,
        29995,
        30000,
        30010,
        30534,
        30540,
        30551,
        30557,
        30562,
        30568,
        30579,
        30585,
        30801,
        30807,
        30808,
        30814,
        30817,
        30823,
        30824,
        30830,
        30865,
        30868,
        30875,
        30878,
        30881,
        30884,
        30891,
        30894,
        30981,
        30985,
        30999,
        31003,
        31012,
        31016,
        31030,
        31034,
        31174,
        31178,
        31188,
        31192,
        31207,
        31211,
        31221,
        31225,
        31237,
        31241,
        31252,
        31256,
        31271,
        31275,
        31286,
        31290,
        31430,
        31434,
        31447,
        31451,
        31460,
        31464,
        31477,
        31481,
        31570,
        31572,
        31579,
        31581,
        31586,
        31588,
        31595,
        31597,
        31634,
        31639,
        31640,
        31645,
        31650,
        31655,
        31656,
        31661,
        32532,
        32535,
        32536,
        32539,
        32548,
        32551,
        32552,
        32555
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 1813,
      "orbit": [
        1813,
        1817,
        1829,
        1833,
        2701,
        2713,
        2725,
        2737,
        3595,
        3603,
        3625,
        3633,
        4009,
        4012,
        4017,
        4020,
        4493,
        4501,
        4521,
        4529,
        5387,
        5401,
        5411,
        5425,
        6041,
        6044,
        6065,
        6068,
        6291,
        6297,
        6307,
        6313,
        7065,
        7068,
        7081,
        7084,
        7593,
        7594,
        7601,
        7602,
        7833,
        7834,
        7857,
        7858,
        7961,
        7962,
        7977,
        7978,
        8781,
        8789,
        8809,
        8817,
        9735,
        9747,
        9765,
        9777,
        10085,
        10092,
        10097,
        10104,
        10759,
        10763,
        10789,
        10793,
        10981,
        10985,
        10996,
        11000,
        11881,
        11882,
        11889,
        11890,
        11941,
        11942,
        11953,
        11954,
        12069,
        12070,
        12073,
        12074,
        12363,
        12371,
        12393,
        12401,
        12423,
        12437,
        12451,
        12465,
        12551,
        12557,
        12579,
        12585,
        12777,
        12780,
        12785,
        12788,
        12811,
        12813,
        12819,
        12821,
        13013,
        13020,
        13041,
        13048,
        13133,
        13148,
        13161,
        13176,
        13197,
        13205,
        13228,
        13236,
        13667,
        13673,
        13682,
        13688,
        13731,
        13734,
        13745,
        13748,
        13907,
        13914,
        13937,
        13944,
        13971,
        13973,
        14002,
        14004,
        14563,
        14570,
        14577,
        14584,
        14755,
        14758,
        14761,
        14764,
        14923,
        14938,
        14953,
        14968,
        15115,
        15117,
        15146,
        15148,
        15883,
        15891,
        15914,
        15922,
        16298,
        16300,
        16306,
        16308,
        16717,
        16729,
        16741,
        16753,
        17671,
        17685,
        17699,
        17713,
        18261,
        18268,
        18289,
        18296,
        18507,
        18521,
        18531,
        18545,
        18567,
        18579,
        18597,
        18609,
        18699,
        18701,
        18723,
        18725,
        18917,
        18924,
        18929,
        18936,
        18951,
        18957,
        18963,
        18969,
        19161,
        19164,
        19185,
        19188,
        19277,
        19289,
        19308,
        19320,
        19341,
        19356,
        19365,
        19380,
        19811,
        19818,
        19825,
        19832,
        19875,
        19877,
        19890,
        19892,
        20051,
        20057,
        20082,
        20088,
        20115,
        20118,
        20145,
        20148,
        20743,
        20747,
        20757,
        20761,
        20949,
        20953,
        20980,
        20984,
        21849,
        21850,
        21873,
        21874,
        21909,
        21910,
        21937,
        21938,
        22293,
        22294,
        22297,
        22298,
        22739,
        22746,
        22769,
        22776,
        22859,
        22873,
        22890,
        22904,
        23187,
        23190,
        23193,
        23196,
        23307,
        23309,
        23322,
        23324,
        23819,
        23834,
        23843,
        23858,
        24474,
        24476,
        24498,
        24500,
        24659,
        24661,
        24675,
        24677,
        25429,
        25436,
        25445,
        25452,
        25957,
        25958,
        25969,
        25970,
        26197,
        26198,
        26225,
        26226,
        26389,
        26390,
        26405,
        26406,
        26851,
        26854,
        26865,
        26868,
        26979,
        26981,
        26986,
        26988,
        27271,
        27286,
        27301,
        27316,
        27399,
        27405,
        27430,
        27436,
        28167,
        28179,
        28198,
        28210,
        28518,
        28524,
        28530,
        28536,
        28883,
        28886,
        28913,
        28916,
        29063,
        29077,
        29094,
        29108,
        29267,
        29269,
        29274,
        29276,
        29447,
        29453,
        29462,
        29468,
        29959,
        29974,
        29987,
        30002,
        30550,
        30556,
        30578,
        30584,
        30803,
        30810,
        30819,
        30826,
        30867,
        30870,
        30883,
        30886,
        30983,
        30987,
        31014,
        31018,
        31206,
        31210,
        31220,
        31224,
        31239,
        31243,
        31254,
        31258,
        31446,
        31450,
        31476,
        31480,
        31578,
        31580,
        31594,
        31596,
        31638,
        31644,
        31654,
        31660,
        32534,
        32538,
        32550,
        32554
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 1814,
      "orbit": [
        1814,
        1818,
        1830,
        1834,
        2702,
        2714,
        2726,
        2738,
        3598,
        3606,
        3628,
        3636,
        3979,
        3982,
        3987,
        3990,
        4494,
        4502,
        4522,
        4530,
        5390,
        5404,
        5414,
        5428,
        6027,
        6030,
        6051,
        6054,
        6294,
        6300,
        6310,
        6316,
        7059,
        7062,
        7075,
        7078,
        7565,
        7566,
        7573,
        7574,
        7821,
        7822,
        7845,
        7846,
        7957,
        7958,
        7973,
        7974,
        8782,
        8790,
        8810,
        8818,
        9742,
        9754,
        9772,
        9784,
        10055,
        10062,
        10067,
        10074,
        10774,
        10778,
        10804,
        10808,
        10951,
        10955,
        10966,
        10970,
        11853,
        11854,
        11861,
        11862,
        11917,
        11918,
        11929,
        11930,
        12053,
        12054,
        12057,
        12058,
        12366,
        12374,
        12396,
        12404,
        12430,
        12444,
        12458,
        12472,
        12566,
        12572,
        12594,
        12600,
        12747,
        12750,
        12755,
        12758,
        12842,
        12844,
        12850,
        12852,
        12999,
        13006,
        13027,
        13034,
        13127,
        13142,
        13155,
        13170,
        13195,
        13203,
        13226,
        13234,
        13639,
        13645,
        13654,
        13660,
        13707,
        13710,
        13721,
        13724,
        13895,
        13902,
        13925,
        13932,
        13963,
        13965,
        13994,
        13996,
        14535,
        14542,
        14549,
        14556,
        14739,
        14742,
        14745,
        14748,
        14919,
        14934,
        14949,
        14964,
        15123,
        15125,
        15154,
        15156,
        15885,
        15893,
        15916,
        15924,
        16267,
        16269,
        16275,
        16277,
        16718,
        16730,
        16742,
        16754,
        17678,
        17692,
        17706,
        17720,
        18247,
        18254,
        18275,
        18282,
        18510,
        18524,
        18534,
        18548,
        18574,
        18586,
        18604,
        18616,
        18714,
        18716,
        18738,
        18740,
        18887,
        18894,
        18899,
        18906,
        18982,
        18988,
        18994,
        19000,
        19147,
        19150,
        19171,
        19174,
        19271,
        19283,
        19302,
        19314,
        19339,
        19354,
        19363,
        19378,
        19783,
        19790,
        19797,
        19804,
        19851,
        19853,
        19866,
        19868,
        20039,
        20045,
        20070,
        20076,
        20107,
        20110,
        20137,
        20140,
        20774,
        20778,
        20788,
        20792,
        20935,
        20939,
        20966,
        20970,
        21837,
        21838,
        21861,
        21862,
        21901,
        21902,
        21929,
        21930,
        22309,
        22310,
        22313,
        22314,
        22727,
        22734,
        22757,
        22764,
        22855,
        22869,
        22886,
        22900,
        23203,
        23206,
        23209,
        23212,
        23331,
        23333,
        23346,
        23348,
        23821,
        23836,
        23845,
        23860,
        24459,
        24461,
        24483,
        24485,
        24666,
        24668,
        24682,
        24684,
        25427,
        25434,
        25443,
        25450,
        25933,
        25934,
        25945,
        25946,
        26189,
        26190,
        26217,
        26218,
        26393,
        26394,
        26409,
        26410,
        26827,
        26830,
        26841,
        26844,
        26963,
        26965,
        26970,
        26972,
        27275,
        27290,
        27305,
        27320,
        27411,
        27417,
        27442,
        27448,
        28173,
        28185,
        28204,
        28216,
        28487,
        28493,
        28499,
        28505,
        28875,
        28878,
        28905,
        28908,
        29067,
        29081,
        29098,
        29112,
        29283,
        29285,
        29290,
        29292,
        29475,
        29481,
        29490,
        29496,
        29965,
        29980,
        29993,
        30008,
        30535,
        30541,
        30563,
        30569,
        30805,
        30812,
        30821,
        30828,
        30873,
        30876,
        30889,
        30892,
        30997,
        31001,
        31028,
        31032,
        31175,
        31179,
        31189,
        31193,
        31269,
        31273,
        31284,
        31288,
        31431,
        31435,
        31461,
        31465,
        31571,
        31573,
        31587,
        31589,
        31635,
        31641,
        31651,
        31657,
        32533,
        32537,
        32549,
        32553
      ],
      "capacity": 10,
      "live_count": 280,
      "facet_orbits": [
        [
          0,
          1,
          51,
          52
        ],
        [
          2,
          3,
          49,
          50
        ],
        [
          8,
          77,
          97,
          240
        ],
        [
          9,
          81,
          96,
          236
        ],
        [
          10,
          79,
          95,
          238
        ],
        [
          12,
          78,
          93,
          239
        ],
        [
          13,
          82,
          92,
          235
        ],
        [
          14,
          80,
          91,
          237
        ],
        [
          16,
          69,
          142,
          195
        ],
        [
          17,
          73,
          141,
          191
        ],
        [
          18,
          71,
          140,
          193
        ],
        [
          19,
          75,
          139,
          189
        ],
        [
          20,
          70,
          138,
          194
        ],
        [
          21,
          74,
          137,
          190
        ],
        [
          22,
          72,
          136,
          192
        ],
        [
          23,
          76,
          135,
          188
        ],
        [
          24,
          61,
          150,
          187
        ],
        [
          25,
          65,
          146,
          186
        ],
        [
          26,
          63,
          148,
          185
        ],
        [
          27,
          67,
          144,
          184
        ],
        [
          28,
          62,
          149,
          183
        ],
        [
          29,
          66,
          145,
          182
        ],
        [
          30,
          64,
          147,
          181
        ],
        [
          31,
          68,
          143,
          180
        ],
        [
          32,
          53,
          105,
          232
        ],
        [
          33,
          57,
          101,
          231
        ],
        [
          34,
          55,
          103,
          230
        ],
        [
          35,
          59,
          99,
          229
        ],
        [
          36,
          54,
          104,
          228
        ],
        [
          37,
          58,
          100,
          227
        ],
        [
          38,
          56,
          102,
          226
        ],
        [
          39,
          60,
          98,
          225
        ],
        [
          40,
          85,
          274,
          279
        ],
        [
          41,
          89,
          273,
          275
        ],
        [
          42,
          88,
          272,
          276
        ],
        [
          43,
          87,
          271,
          277
        ],
        [
          44,
          86,
          270,
          278
        ],
        [
          106,
          158,
          216,
          260
        ],
        [
          107,
          157,
          217,
          259
        ],
        [
          108,
          156,
          218,
          258
        ],
        [
          109,
          155,
          219,
          257
        ],
        [
          110,
          154,
          212,
          264
        ],
        [
          111,
          153,
          213,
          263
        ],
        [
          112,
          152,
          214,
          262
        ],
        [
          114,
          171,
          203,
          252
        ],
        [
          115,
          172,
          202,
          251
        ],
        [
          116,
          173,
          201,
          250
        ],
        [
          117,
          174,
          200,
          249
        ],
        [
          118,
          167,
          199,
          256
        ],
        [
          119,
          168,
          198,
          255
        ],
        [
          120,
          169,
          197,
          254
        ],
        [
          121,
          170,
          196,
          253
        ],
        [
          122,
          126,
          244,
          248
        ],
        [
          123,
          127,
          243,
          247
        ],
        [
          124,
          128,
          242,
          246
        ],
        [
          125,
          129,
          241,
          245
        ],
        [
          130,
          266,
          284,
          298
        ],
        [
          131,
          265,
          283,
          299
        ],
        [
          132,
          269,
          282,
          295
        ],
        [
          133,
          268,
          281,
          296
        ],
        [
          134,
          267,
          280,
          297
        ],
        [
          159,
          163,
          207,
          211
        ],
        [
          160,
          164,
          206,
          210
        ],
        [
          161,
          165,
          205,
          209
        ],
        [
          162,
          166,
          204,
          208
        ],
        [
          175,
          221,
          289,
          293
        ],
        [
          176,
          220,
          288,
          294
        ],
        [
          177,
          224,
          287,
          290
        ],
        [
          178,
          223,
          286,
          291
        ],
        [
          179,
          222,
          285,
          292
        ]
      ],
      "weights": [
        "10191/1000000",
        "2707/50000",
        "24317/200000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "2689/500000",
        "0",
        "47841/1000000",
        "15543/250000",
        "43347/1000000",
        "0",
        "39363/200000",
        "0",
        "0",
        "5989/250000",
        "0",
        "0",
        "0",
        "601/1000000",
        "0",
        "0",
        "0",
        "0",
        "323/4000",
        "22399/200000",
        "0",
        "259/40000",
        "53/500000",
        "0",
        "30467/500000",
        "109377/1000000",
        "75017/1000000",
        "0",
        "0",
        "149009/1000000",
        "0",
        "109377/1000000",
        "19639/200000",
        "0",
        "145187/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3581/100000",
        "18329/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "10297/1000000",
        "0",
        "0",
        "0",
        "0",
        "157/62500",
        "10297/500000",
        "0"
      ],
      "exact_dual": "159999/25000",
      "patterns": 11893
    },
    {
      "anchor": 1840,
      "orbit": [
        1840,
        1843,
        2728,
        2731,
        3608,
        3613,
        3973,
        4007,
        4504,
        4507,
        5416,
        5421,
        6021,
        6039,
        6320,
        6325,
        7045,
        7055,
        7555,
        7591,
        7811,
        7831,
        7939,
        7951,
        8804,
        8807,
        9748,
        9757,
        10057,
        10091,
        10764,
        10781,
        10961,
        10995,
        11864,
        11900,
        11924,
        11964,
        12044,
        12092,
        12386,
        12391,
        12434,
        12443,
        12554,
        12571,
        12760,
        12794,
        12806,
        12839,
        13028,
        13046,
        13156,
        13166,
        13208,
        13214,
        13649,
        13685,
        13714,
        13754,
        13922,
        13942,
        13985,
        14009,
        14537,
        14573,
        14730,
        14778,
        14946,
        14958,
        15137,
        15161,
        15896,
        15902,
        16262,
        16295,
        16724,
        16727,
        17700,
        17709,
        18249,
        18267,
        18514,
        18519,
        18594,
        18603,
        18694,
        18711,
        18900,
        18934,
        18954,
        18987,
        19176,
        19194,
        19284,
        19294,
        19368,
        19374,
        19794,
        19830,
        19857,
        19897,
        20065,
        20085,
        20130,
        20154,
        20748,
        20781,
        20961,
        20979,
        21864,
        21884,
        21924,
        21948,
        22284,
        22332,
        22729,
        22749,
        22866,
        22878,
        23178,
        23226,
        23313,
        23353,
        23848,
        23854,
        24454,
        24471,
        24688,
        24697,
        25417,
        25423,
        25923,
        25963,
        26179,
        26203,
        26371,
        26383,
        26821,
        26861,
        26950,
        26998,
        27298,
        27310,
        27425,
        27445,
        28180,
        28190,
        28490,
        28523,
        28869,
        28893,
        29074,
        29086,
        29254,
        29302,
        29457,
        29493,
        29988,
        29998,
        30538,
        30555,
        30793,
        30799,
        30853,
        30863,
        31009,
        31027,
        31180,
        31213,
        31249,
        31283,
        31436,
        31453,
        31600,
        31609,
        31664,
        31669,
        32560,
        32563
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 1841,
      "orbit": [
        1841,
        2729,
        3609,
        4005,
        4505,
        5417,
        6037,
        6321,
        7053,
        7587,
        7827,
        7947,
        8805,
        9749,
        10089,
        10765,
        10993,
        11896,
        11956,
        12076,
        12387,
        12435,
        12555,
        12792,
        12807,
        13044,
        13164,
        13212,
        13681,
        13746,
        13938,
        14001,
        14569,
        14762,
        14954,
        15145,
        15898,
        16294,
        16725,
        17701,
        18265,
        18515,
        18595,
        18695,
        18932,
        18955,
        19192,
        19292,
        19372,
        19826,
        19889,
        20081,
        20146,
        20749,
        20977,
        21880,
        21940,
        22300,
        22745,
        22874,
        23194,
        23321,
        23850,
        24470,
        24689,
        25421,
        25955,
        26195,
        26375,
        26853,
        26982,
        27302,
        27429,
        28182,
        28522,
        28885,
        29078,
        29270,
        29461,
        29990,
        30554,
        30795,
        30855,
        31011,
        31212,
        31251,
        31452,
        31608,
        31668,
        32562
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 1842,
      "orbit": [
        1842,
        2730,
        3612,
        3975,
        4506,
        5420,
        6023,
        6324,
        7047,
        7559,
        7815,
        7943,
        8806,
        9756,
        10059,
        10780,
        10963,
        11868,
        11932,
        12060,
        12390,
        12442,
        12570,
        12762,
        12838,
        13030,
        13158,
        13210,
        13653,
        13722,
        13926,
        13993,
        14541,
        14746,
        14950,
        15153,
        15900,
        16263,
        16726,
        17708,
        18251,
        18518,
        18602,
        18710,
        18902,
        18986,
        19178,
        19286,
        19370,
        19798,
        19865,
        20069,
        20138,
        20780,
        20963,
        21868,
        21932,
        22316,
        22733,
        22870,
        23210,
        23345,
        23852,
        24455,
        24696,
        25419,
        25931,
        26187,
        26379,
        26829,
        26966,
        27306,
        27441,
        28188,
        28491,
        28877,
        29082,
        29286,
        29489,
        29996,
        30539,
        30797,
        30861,
        31025,
        31181,
        31281,
        31437,
        31601,
        31665,
        32561
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 3712,
      "orbit": [
        3712,
        3775,
        3840,
        3903,
        5504,
        5567,
        5888,
        5951,
        6528,
        6591,
        6784,
        6847,
        9792,
        9855,
        9984,
        10047,
        10816,
        10879,
        10880,
        10943,
        12480,
        12543,
        12608,
        12671,
        12928,
        12991,
        13056,
        13119,
        13568,
        13631,
        13824,
        13887,
        14144,
        14207,
        14208,
        14271,
        14464,
        14527,
        14848,
        14911,
        15040,
        15103,
        15232,
        15295,
        16000,
        16063,
        16128,
        16191,
        17728,
        17791,
        18176,
        18239,
        18624,
        18687,
        18816,
        18879,
        19008,
        19071,
        19200,
        19263,
        19712,
        19775,
        19968,
        20031,
        20288,
        20351,
        20352,
        20415,
        20800,
        20863,
        20864,
        20927,
        22656,
        22719,
        22784,
        22847,
        22976,
        23039,
        23424,
        23487,
        23936,
        23999,
        24320,
        24383,
        24896,
        24959,
        25152,
        25215,
        26688,
        26751,
        27136,
        27199,
        27328,
        27391,
        27456,
        27519,
        28224,
        28287,
        28416,
        28479,
        28736,
        28799,
        28928,
        28991,
        29120,
        29183,
        29504,
        29567,
        30016,
        30079,
        30464,
        30527,
        31040,
        31103,
        31104,
        31167,
        31296,
        31359,
        31360,
        31423
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 3713,
      "orbit": [
        3713,
        3728,
        3744,
        3767,
        3771,
        3773,
        3841,
        3848,
        3872,
        3887,
        3899,
        3901,
        5505,
        5520,
        5536,
        5559,
        5563,
        5565,
        5889,
        5896,
        5904,
        5919,
        5947,
        5949,
        6529,
        6536,
        6560,
        6575,
        6587,
        6589,
        6785,
        6792,
        6800,
        6815,
        6843,
        6845,
        9793,
        9808,
        9824,
        9847,
        9851,
        9853,
        9985,
        9988,
        10016,
        10031,
        10039,
        10045,
        10817,
        10824,
        10848,
        10863,
        10875,
        10877,
        10881,
        10884,
        10912,
        10927,
        10935,
        10941,
        12481,
        12496,
        12512,
        12535,
        12539,
        12541,
        12609,
        12616,
        12640,
        12655,
        12667,
        12669,
        12929,
        12932,
        12944,
        12959,
        12983,
        12989,
        13057,
        13060,
        13064,
        13087,
        13103,
        13117,
        13569,
        13570,
        13600,
        13615,
        13623,
        13627,
        13825,
        13826,
        13840,
        13855,
        13879,
        13883,
        14152,
        14160,
        14176,
        14203,
        14205,
        14206,
        14212,
        14224,
        14240,
        14263,
        14269,
        14270,
        14465,
        14466,
        14496,
        14511,
        14519,
        14523,
        14849,
        14850,
        14856,
        14879,
        14895,
        14907,
        15048,
        15056,
        15072,
        15099,
        15101,
        15102,
        15236,
        15240,
        15264,
        15279,
        15293,
        15294,
        16002,
        16016,
        16032,
        16055,
        16059,
        16062,
        16130,
        16136,
        16160,
        16175,
        16187,
        16190,
        17729,
        17744,
        17760,
        17783,
        17787,
        17789,
        18177,
        18180,
        18192,
        18207,
        18231,
        18237,
        18625,
        18640,
        18656,
        18679,
        18683,
        18685,
        18817,
        18820,
        18848,
        18863,
        18871,
        18877,
        19009,
        19016,
        19024,
        19039,
        19067,
        19069,
        19201,
        19204,
        19208,
        19231,
        19247,
        19261,
        19713,
        19714,
        19744,
        19759,
        19767,
        19771,
        19969,
        19970,
        19984,
        19999,
        20023,
        20027,
        20296,
        20304,
        20320,
        20347,
        20349,
        20350,
        20356,
        20368,
        20384,
        20407,
        20413,
        20414,
        20801,
        20808,
        20816,
        20831,
        20859,
        20861,
        20865,
        20868,
        20880,
        20895,
        20919,
        20925,
        22657,
        22658,
        22672,
        22687,
        22711,
        22715,
        22785,
        22786,
        22792,
        22815,
        22831,
        22843,
        22984,
        22992,
        23008,
        23035,
        23037,
        23038,
        23428,
        23432,
        23440,
        23455,
        23485,
        23486,
        23938,
        23952,
        23968,
        23991,
        23995,
        23998,
        24322,
        24328,
        24336,
        24351,
        24379,
        24382,
        24897,
        24900,
        24928,
        24943,
        24951,
        24957,
        25153,
        25156,
        25168,
        25183,
        25207,
        25213,
        26689,
        26690,
        26720,
        26735,
        26743,
        26747,
        27137,
        27138,
        27140,
        27167,
        27183,
        27191,
        27332,
        27344,
        27360,
        27383,
        27389,
        27390,
        27460,
        27464,
        27488,
        27503,
        27517,
        27518,
        28226,
        28240,
        28256,
        28279,
        28283,
        28286,
        28418,
        28420,
        28448,
        28463,
        28471,
        28478,
        28737,
        28738,
        28752,
        28767,
        28791,
        28795,
        28929,
        28930,
        28932,
        28959,
        28975,
        28983,
        29124,
        29136,
        29152,
        29175,
        29181,
        29182,
        29508,
        29512,
        29520,
        29535,
        29565,
        29566,
        30018,
        30032,
        30048,
        30071,
        30075,
        30078,
        30466,
        30468,
        30480,
        30495,
        30519,
        30526,
        31042,
        31048,
        31072,
        31087,
        31099,
        31102,
        31106,
        31108,
        31136,
        31151,
        31159,
        31166,
        31298,
        31304,
        31312,
        31327,
        31355,
        31358,
        31362,
        31364,
        31376,
        31391,
        31415,
        31422
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 3714,
      "orbit": [
        3714,
        3716,
        3720,
        3743,
        3759,
        3774,
        3842,
        3844,
        3856,
        3871,
        3895,
        3902,
        5506,
        5508,
        5512,
        5535,
        5551,
        5566,
        5890,
        5892,
        5920,
        5935,
        5943,
        5950,
        6530,
        6532,
        6544,
        6559,
        6583,
        6590,
        6786,
        6788,
        6816,
        6831,
        6839,
        6846,
        9794,
        9796,
        9800,
        9823,
        9839,
        9854,
        9986,
        9992,
        10000,
        10015,
        10043,
        10046,
        10818,
        10820,
        10832,
        10847,
        10871,
        10878,
        10882,
        10888,
        10896,
        10911,
        10939,
        10942,
        12482,
        12484,
        12488,
        12511,
        12527,
        12542,
        12610,
        12612,
        12624,
        12639,
        12663,
        12670,
        12930,
        12936,
        12960,
        12975,
        12987,
        12990,
        13058,
        13072,
        13088,
        13111,
        13115,
        13118,
        13572,
        13576,
        13584,
        13599,
        13629,
        13630,
        13828,
        13832,
        13856,
        13871,
        13885,
        13886,
        14145,
        14146,
        14148,
        14175,
        14191,
        14199,
        14209,
        14210,
        14216,
        14239,
        14255,
        14267,
        14468,
        14472,
        14480,
        14495,
        14525,
        14526,
        14852,
        14864,
        14880,
        14903,
        14909,
        14910,
        15041,
        15042,
        15044,
        15071,
        15087,
        15095,
        15233,
        15234,
        15248,
        15263,
        15287,
        15291,
        16001,
        16004,
        16008,
        16031,
        16047,
        16061,
        16129,
        16132,
        16144,
        16159,
        16183,
        16189,
        17730,
        17732,
        17736,
        17759,
        17775,
        17790,
        18178,
        18184,
        18208,
        18223,
        18235,
        18238,
        18626,
        18628,
        18632,
        18655,
        18671,
        18686,
        18818,
        18824,
        18832,
        18847,
        18875,
        18878,
        19010,
        19012,
        19040,
        19055,
        19063,
        19070,
        19202,
        19216,
        19232,
        19255,
        19259,
        19262,
        19716,
        19720,
        19728,
        19743,
        19773,
        19774,
        19972,
        19976,
        20000,
        20015,
        20029,
        20030,
        20289,
        20290,
        20292,
        20319,
        20335,
        20343,
        20353,
        20354,
        20360,
        20383,
        20399,
        20411,
        20802,
        20804,
        20832,
        20847,
        20855,
        20862,
        20866,
        20872,
        20896,
        20911,
        20923,
        20926,
        22660,
        22664,
        22688,
        22703,
        22717,
        22718,
        22788,
        22800,
        22816,
        22839,
        22845,
        22846,
        22977,
        22978,
        22980,
        23007,
        23023,
        23031,
        23425,
        23426,
        23456,
        23471,
        23479,
        23483,
        23937,
        23940,
        23944,
        23967,
        23983,
        23997,
        24321,
        24324,
        24352,
        24367,
        24375,
        24381,
        24898,
        24904,
        24912,
        24927,
        24955,
        24958,
        25154,
        25160,
        25184,
        25199,
        25211,
        25214,
        26692,
        26696,
        26704,
        26719,
        26749,
        26750,
        27144,
        27152,
        27168,
        27195,
        27197,
        27198,
        27329,
        27330,
        27336,
        27359,
        27375,
        27387,
        27457,
        27458,
        27472,
        27487,
        27511,
        27515,
        28225,
        28228,
        28232,
        28255,
        28271,
        28285,
        28417,
        28424,
        28432,
        28447,
        28475,
        28477,
        28740,
        28744,
        28768,
        28783,
        28797,
        28798,
        28936,
        28944,
        28960,
        28987,
        28989,
        28990,
        29121,
        29122,
        29128,
        29151,
        29167,
        29179,
        29505,
        29506,
        29536,
        29551,
        29559,
        29563,
        30017,
        30020,
        30024,
        30047,
        30063,
        30077,
        30465,
        30472,
        30496,
        30511,
        30523,
        30525,
        31041,
        31044,
        31056,
        31071,
        31095,
        31101,
        31105,
        31112,
        31120,
        31135,
        31163,
        31165,
        31297,
        31300,
        31328,
        31343,
        31351,
        31357,
        31361,
        31368,
        31392,
        31407,
        31419,
        31421
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 3715,
      "orbit": [
        3715,
        3717,
        3732,
        3735,
        3736,
        3741,
        3746,
        3751,
        3752,
        3755,
        3770,
        3772,
        3843,
        3845,
        3852,
        3855,
        3864,
        3869,
        3874,
        3879,
        3888,
        3891,
        3898,
        3900,
        5507,
        5509,
        5522,
        5527,
        5528,
        5531,
        5540,
        5543,
        5544,
        5549,
        5562,
        5564,
        5891,
        5893,
        5900,
        5903,
        5906,
        5911,
        5928,
        5933,
        5936,
        5939,
        5946,
        5948,
        6531,
        6533,
        6538,
        6543,
        6552,
        6555,
        6564,
        6567,
        6576,
        6581,
        6586,
        6588,
        6787,
        6789,
        6794,
        6799,
        6804,
        6807,
        6824,
        6827,
        6832,
        6837,
        6842,
        6844,
        9795,
        9801,
        9812,
        9816,
        9819,
        9821,
        9826,
        9828,
        9831,
        9835,
        9846,
        9852,
        9987,
        9993,
        9996,
        9999,
        10004,
        10013,
        10018,
        10027,
        10032,
        10035,
        10038,
        10044,
        10819,
        10828,
        10833,
        10840,
        10843,
        10845,
        10850,
        10852,
        10855,
        10862,
        10867,
        10876,
        10883,
        10892,
        10897,
        10900,
        10903,
        10909,
        10914,
        10920,
        10923,
        10926,
        10931,
        10940,
        12485,
        12489,
        12498,
        12504,
        12507,
        12509,
        12514,
        12516,
        12519,
        12525,
        12534,
        12538,
        12613,
        12618,
        12625,
        12632,
        12635,
        12637,
        12642,
        12644,
        12647,
        12654,
        12661,
        12666,
        12934,
        12937,
        12946,
        12952,
        12955,
        12958,
        12961,
        12964,
        12967,
        12973,
        12982,
        12985,
        13062,
        13066,
        13073,
        13080,
        13083,
        13086,
        13089,
        13092,
        13095,
        13102,
        13109,
        13113,
        13573,
        13578,
        13585,
        13586,
        13591,
        13595,
        13604,
        13608,
        13613,
        13614,
        13621,
        13626,
        13830,
        13833,
        13844,
        13848,
        13853,
        13854,
        13857,
        13858,
        13863,
        13867,
        13878,
        13881,
        14153,
        14154,
        14161,
        14164,
        14171,
        14173,
        14178,
        14180,
        14187,
        14190,
        14197,
        14198,
        14213,
        14214,
        14226,
        14231,
        14232,
        14238,
        14241,
        14247,
        14248,
        14253,
        14265,
        14266,
        14469,
        14473,
        14474,
        14479,
        14482,
        14491,
        14500,
        14509,
        14512,
        14517,
        14518,
        14522,
        14854,
        14860,
        14865,
        14872,
        14877,
        14878,
        14881,
        14882,
        14887,
        14894,
        14899,
        14905,
        15049,
        15052,
        15057,
        15058,
        15067,
        15069,
        15074,
        15076,
        15085,
        15086,
        15091,
        15094,
        15237,
        15238,
        15242,
        15247,
        15256,
        15262,
        15265,
        15271,
        15280,
        15285,
        15289,
        15290,
        16003,
        16006,
        16020,
        16023,
        16024,
        16030,
        16033,
        16039,
        16040,
        16043,
        16057,
        16060,
        16131,
        16134,
        16140,
        16143,
        16152,
        16158,
        16161,
        16167,
        16176,
        16179,
        16185,
        16188,
        17731,
        17737,
        17746,
        17748,
        17751,
        17755,
        17764,
        17768,
        17771,
        17773,
        17782,
        17788,
        18179,
        18185,
        18188,
        18191,
        18194,
        18203,
        18212,
        18221,
        18224,
        18227,
        18230,
        18236,
        18629,
        18633,
        18642,
        18644,
        18647,
        18653,
        18658,
        18664,
        18667,
        18669,
        18678,
        18682,
        18822,
        18825,
        18833,
        18836,
        18839,
        18845,
        18850,
        18856,
        18859,
        18862,
        18870,
        18873,
        19013,
        19018,
        19026,
        19028,
        19031,
        19038,
        19041,
        19048,
        19051,
        19053,
        19061,
        19066,
        19206,
        19210,
        19217,
        19220,
        19223,
        19230,
        19233,
        19240,
        19243,
        19246,
        19253,
        19257,
        19718,
        19721,
        19729,
        19730,
        19735,
        19739,
        19748,
        19752,
        19757,
        19758,
        19766,
        19769,
        19973,
        19978,
        19988,
        19992,
        19997,
        19998,
        20001,
        20002,
        20007,
        20011,
        20021,
        20026,
        20297,
        20298,
        20306,
        20308,
        20315,
        20318,
        20321,
        20324,
        20331,
        20333,
        20341,
        20342,
        20357,
        20358,
        20369,
        20375,
        20376,
        20381,
        20386,
        20391,
        20392,
        20398,
        20409,
        20410,
        20803,
        20812,
        20818,
        20820,
        20823,
        20830,
        20833,
        20840,
        20843,
        20845,
        20851,
        20860,
        20867,
        20876,
        20882,
        20888,
        20891,
        20894,
        20897,
        20900,
        20903,
        20909,
        20915,
        20924,
        22661,
        22665,
        22666,
        22671,
        22676,
        22685,
        22690,
        22699,
        22704,
        22709,
        22710,
        22714,
        22790,
        22796,
        22801,
        22802,
        22807,
        22814,
        22817,
        22824,
        22829,
        22830,
        22835,
        22841,
        22985,
        22988,
        22994,
        22996,
        23005,
        23006,
        23009,
        23010,
        23019,
        23021,
        23027,
        23030,
        23429,
        23430,
        23434,
        23439,
        23441,
        23447,
        23464,
        23470,
        23472,
        23477,
        23481,
        23482,
        23939,
        23942,
        23953,
        23959,
        23960,
        23963,
        23972,
        23975,
        23976,
        23982,
        23993,
        23996,
        24323,
        24326,
        24332,
        24335,
        24337,
        24343,
        24360,
        24366,
        24368,
        24371,
        24377,
        24380,
        24899,
        24902,
        24905,
        24911,
        24916,
        24919,
        24936,
        24939,
        24944,
        24950,
        24953,
        24956,
        25155,
        25158,
        25161,
        25167,
        25176,
        25179,
        25188,
        25191,
        25200,
        25206,
        25209,
        25212,
        26693,
        26694,
        26697,
        26703,
        26706,
        26711,
        26728,
        26733,
        26736,
        26742,
        26745,
        26746,
        27146,
        27148,
        27153,
        27156,
        27165,
        27166,
        27169,
        27170,
        27179,
        27182,
        27187,
        27189,
        27333,
        27340,
        27345,
        27346,
        27351,
        27357,
        27362,
        27368,
        27373,
        27374,
        27379,
        27386,
        27462,
        27465,
        27466,
        27471,
        27476,
        27486,
        27489,
        27499,
        27504,
        27509,
        27510,
        27513,
        28227,
        28234,
        28244,
        28248,
        28251,
        28254,
        28257,
        28260,
        28263,
        28267,
        28277,
        28284,
        28419,
        28426,
        28428,
        28431,
        28436,
        28446,
        28449,
        28459,
        28464,
        28467,
        28469,
        28476,
        28741,
        28742,
        28745,
        28751,
        28760,
        28765,
        28770,
        28775,
        28784,
        28790,
        28793,
        28794,
        28938,
        28940,
        28945,
        28946,
        28955,
        28958,
        28961,
        28964,
        28973,
        28974,
        28979,
        28981,
        29125,
        29132,
        29138,
        29144,
        29149,
        29150,
        29153,
        29154,
        29159,
        29165,
        29171,
        29178,
        29510,
        29513,
        29514,
        29519,
        29521,
        29531,
        29540,
        29550,
        29552,
        29557,
        29558,
        29561,
        30019,
        30026,
        30033,
        30036,
        30039,
        30043,
        30052,
        30056,
        30059,
        30062,
        30069,
        30076,
        30467,
        30474,
        30476,
        30479,
        30481,
        30491,
        30500,
        30510,
        30512,
        30515,
        30517,
        30524,
        31046,
        31049,
        31052,
        31055,
        31058,
        31070,
        31073,
        31085,
        31088,
        31091,
        31094,
        31097,
        31109,
        31114,
        31116,
        31119,
        31122,
        31134,
        31137,
        31149,
        31152,
        31155,
        31157,
        31162,
        31302,
        31305,
        31308,
        31311,
        31313,
        31325,
        31330,
        31342,
        31344,
        31347,
        31350,
        31353,
        31365,
        31370,
        31372,
        31375,
        31377,
        31389,
        31394,
        31406,
        31408,
        31411,
        31413,
        31418
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 3718,
      "orbit": [
        3718,
        3722,
        3724,
        3727,
        3742,
        3758,
        3846,
        3858,
        3860,
        3863,
        3870,
        3894,
        5510,
        5514,
        5516,
        5519,
        5534,
        5550,
        5894,
        5922,
        5924,
        5927,
        5934,
        5942,
        6534,
        6546,
        6548,
        6551,
        6558,
        6582,
        6790,
        6818,
        6820,
        6823,
        6830,
        6838,
        9798,
        9802,
        9804,
        9807,
        9822,
        9838,
        9994,
        10002,
        10008,
        10011,
        10014,
        10042,
        10822,
        10834,
        10836,
        10839,
        10846,
        10870,
        10890,
        10898,
        10904,
        10907,
        10910,
        10938,
        12486,
        12490,
        12492,
        12495,
        12510,
        12526,
        12614,
        12626,
        12628,
        12631,
        12638,
        12662,
        12938,
        12962,
        12968,
        12971,
        12974,
        12986,
        13074,
        13090,
        13104,
        13107,
        13110,
        13114,
        13580,
        13588,
        13592,
        13597,
        13598,
        13628,
        13836,
        13860,
        13864,
        13869,
        13870,
        13884,
        14147,
        14149,
        14150,
        14159,
        14167,
        14183,
        14211,
        14217,
        14218,
        14223,
        14235,
        14251,
        14476,
        14484,
        14488,
        14493,
        14494,
        14524,
        14868,
        14884,
        14896,
        14901,
        14902,
        14908,
        15043,
        15045,
        15046,
        15055,
        15063,
        15079,
        15235,
        15249,
        15250,
        15255,
        15259,
        15283,
        16005,
        16009,
        16012,
        16015,
        16029,
        16045,
        16133,
        16145,
        16148,
        16151,
        16157,
        16181,
        17734,
        17738,
        17740,
        17743,
        17758,
        17774,
        18186,
        18210,
        18216,
        18219,
        18222,
        18234,
        18630,
        18634,
        18636,
        18639,
        18654,
        18670,
        18826,
        18834,
        18840,
        18843,
        18846,
        18874,
        19014,
        19042,
        19044,
        19047,
        19054,
        19062,
        19218,
        19234,
        19248,
        19251,
        19254,
        19258,
        19724,
        19732,
        19736,
        19741,
        19742,
        19772,
        19980,
        20004,
        20008,
        20013,
        20014,
        20028,
        20291,
        20293,
        20294,
        20303,
        20311,
        20327,
        20355,
        20361,
        20362,
        20367,
        20379,
        20395,
        20806,
        20834,
        20836,
        20839,
        20846,
        20854,
        20874,
        20898,
        20904,
        20907,
        20910,
        20922,
        22668,
        22692,
        22696,
        22701,
        22702,
        22716,
        22804,
        22820,
        22832,
        22837,
        22838,
        22844,
        22979,
        22981,
        22982,
        22991,
        22999,
        23015,
        23427,
        23457,
        23458,
        23463,
        23467,
        23475,
        23941,
        23945,
        23948,
        23951,
        23965,
        23981,
        24325,
        24353,
        24356,
        24359,
        24365,
        24373,
        24906,
        24914,
        24920,
        24923,
        24926,
        24954,
        25162,
        25186,
        25192,
        25195,
        25198,
        25210,
        26700,
        26708,
        26712,
        26717,
        26718,
        26748,
        27160,
        27176,
        27184,
        27193,
        27194,
        27196,
        27331,
        27337,
        27338,
        27343,
        27355,
        27371,
        27459,
        27473,
        27474,
        27479,
        27483,
        27507,
        28229,
        28233,
        28236,
        28239,
        28253,
        28269,
        28425,
        28433,
        28440,
        28443,
        28445,
        28473,
        28748,
        28772,
        28776,
        28781,
        28782,
        28796,
        28952,
        28968,
        28976,
        28985,
        28986,
        28988,
        29123,
        29129,
        29130,
        29135,
        29147,
        29163,
        29507,
        29537,
        29538,
        29543,
        29547,
        29555,
        30021,
        30025,
        30028,
        30031,
        30045,
        30061,
        30473,
        30497,
        30504,
        30507,
        30509,
        30521,
        31045,
        31057,
        31060,
        31063,
        31069,
        31093,
        31113,
        31121,
        31128,
        31131,
        31133,
        31161,
        31301,
        31329,
        31332,
        31335,
        31341,
        31349,
        31369,
        31393,
        31400,
        31403,
        31405,
        31417
      ],
      "capacity": 8,
      "live_count": 284,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          10,
          51,
          95
        ],
        [
          2,
          9,
          50,
          96
        ],
        [
          3,
          11,
          49,
          94
        ],
        [
          4,
          12,
          48,
          93
        ],
        [
          5,
          14,
          47,
          91
        ],
        [
          16,
          19,
          139,
          142
        ],
        [
          17,
          18,
          140,
          141
        ],
        [
          20,
          23,
          135,
          138
        ],
        [
          21,
          22,
          136,
          137
        ],
        [
          24,
          35,
          187,
          229
        ],
        [
          25,
          33,
          186,
          231
        ],
        [
          26,
          34,
          185,
          230
        ],
        [
          27,
          32,
          184,
          232
        ],
        [
          28,
          39,
          183,
          225
        ],
        [
          29,
          37,
          182,
          227
        ],
        [
          30,
          38,
          181,
          226
        ],
        [
          31,
          36,
          180,
          228
        ],
        [
          40,
          41,
          273,
          274
        ],
        [
          42,
          272
        ],
        [
          43,
          44,
          270,
          271
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          58,
          100,
          104
        ],
        [
          55,
          59,
          99,
          103
        ],
        [
          56,
          57,
          101,
          102
        ],
        [
          61,
          106,
          150,
          158
        ],
        [
          62,
          108,
          149,
          156
        ],
        [
          63,
          107,
          148,
          157
        ],
        [
          64,
          109,
          147,
          155
        ],
        [
          65,
          110,
          146,
          154
        ],
        [
          66,
          112,
          145,
          152
        ],
        [
          67,
          111,
          144,
          153
        ],
        [
          68,
          113,
          143,
          151
        ],
        [
          69,
          122,
          195,
          248
        ],
        [
          70,
          123,
          194,
          247
        ],
        [
          71,
          124,
          193,
          246
        ],
        [
          72,
          125,
          192,
          245
        ],
        [
          73,
          126,
          191,
          244
        ],
        [
          74,
          127,
          190,
          243
        ],
        [
          75,
          128,
          189,
          242
        ],
        [
          76,
          129,
          188,
          241
        ],
        [
          77,
          114,
          203,
          240
        ],
        [
          78,
          115,
          202,
          239
        ],
        [
          79,
          116,
          201,
          238
        ],
        [
          80,
          117,
          200,
          237
        ],
        [
          81,
          118,
          199,
          236
        ],
        [
          83,
          120,
          197,
          234
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          132,
          277,
          282
        ],
        [
          88,
          134,
          276,
          280
        ],
        [
          89,
          133,
          275,
          281
        ],
        [
          159,
          167,
          211,
          256
        ],
        [
          160,
          168,
          210,
          255
        ],
        [
          161,
          171,
          209,
          252
        ],
        [
          162,
          172,
          208,
          251
        ],
        [
          163,
          169,
          207,
          254
        ],
        [
          164,
          170,
          206,
          253
        ],
        [
          165,
          173,
          205,
          250
        ],
        [
          166,
          174,
          204,
          249
        ],
        [
          175,
          289
        ],
        [
          176,
          177,
          287,
          288
        ],
        [
          178,
          179,
          285,
          286
        ],
        [
          212,
          219,
          257,
          264
        ],
        [
          213,
          218,
          258,
          263
        ],
        [
          214,
          215,
          261,
          262
        ],
        [
          216,
          217,
          259,
          260
        ],
        [
          220,
          265,
          294,
          299
        ],
        [
          221,
          267,
          293,
          297
        ],
        [
          222,
          266,
          292,
          298
        ],
        [
          223,
          268,
          291,
          296
        ],
        [
          224,
          269,
          290,
          295
        ]
      ],
      "weights": [
        "0",
        "11643/1000000",
        "0",
        "4713/125000",
        "38547/500000",
        "0",
        "0",
        "132317/1000000",
        "0",
        "0",
        "0",
        "0",
        "73177/1000000",
        "0",
        "11017/500000",
        "0",
        "0",
        "4717/100000",
        "0",
        "189227/1000000",
        "4243/1000000",
        "0",
        "161207/1000000",
        "0",
        "0",
        "0",
        "0",
        "1247/40000",
        "0",
        "45919/1000000",
        "0",
        "0",
        "811/31250",
        "0",
        "6409/200000",
        "0",
        "27421/500000",
        "0",
        "0",
        "33079/500000",
        "14513/125000",
        "0",
        "0",
        "0",
        "77801/1000000",
        "0",
        "0",
        "98639/1000000",
        "0",
        "0",
        "1251/500000",
        "0",
        "0",
        "132317/1000000",
        "55767/1000000",
        "5549/1000000",
        "0",
        "0",
        "71001/1000000",
        "0",
        "0",
        "0",
        "0",
        "3917/1000000",
        "14887/125000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "exact_dual": "3199973/500000",
      "patterns": 11909
    },
    {
      "anchor": 3719,
      "orbit": [
        3719,
        3740,
        3754,
        3847,
        3868,
        3890,
        5511,
        5530,
        5548,
        5895,
        5932,
        5938,
        6535,
        6554,
        6580,
        6791,
        6826,
        6836,
        9803,
        9820,
        9830,
        9995,
        10012,
        10034,
        10835,
        10844,
        10854,
        10899,
        10908,
        10922,
        12493,
        12506,
        12518,
        12629,
        12634,
        12646,
        12954,
        12966,
        12969,
        13082,
        13094,
        13105,
        13589,
        13594,
        13612,
        13852,
        13862,
        13865,
        14155,
        14165,
        14182,
        14215,
        14234,
        14249,
        14477,
        14490,
        14516,
        14876,
        14886,
        14897,
        15053,
        15059,
        15078,
        15239,
        15258,
        15281,
        16007,
        16028,
        16041,
        16135,
        16156,
        16177,
        17739,
        17750,
        17772,
        18187,
        18220,
        18226,
        18637,
        18646,
        18666,
        18838,
        18841,
        18858,
        19030,
        19045,
        19050,
        19222,
        19242,
        19249,
        19734,
        19737,
        19756,
        19996,
        20005,
        20010,
        20299,
        20310,
        20325,
        20359,
        20377,
        20394,
        20822,
        20835,
        20844,
        20890,
        20899,
        20908,
        22669,
        22698,
        22708,
        22806,
        22828,
        22833,
        22989,
        22998,
        23011,
        23431,
        23466,
        23473,
        23943,
        23961,
        23980,
        24327,
        24364,
        24369,
        24907,
        24918,
        24952,
        25163,
        25190,
        25208,
        26701,
        26710,
        26744,
        27164,
        27178,
        27185,
        27341,
        27347,
        27370,
        27467,
        27478,
        27505,
        28235,
        28252,
        28261,
        28427,
        28444,
        28465,
        28749,
        28774,
        28792,
        28954,
        28972,
        28977,
        29133,
        29146,
        29155,
        29515,
        29542,
        29553,
        30027,
        30037,
        30060,
        30475,
        30508,
        30513,
        31053,
        31062,
        31089,
        31117,
        31130,
        31153,
        31309,
        31334,
        31345,
        31373,
        31402,
        31409
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 3721,
      "orbit": [
        3721,
        3730,
        3739,
        3748,
        3757,
        3766,
        3850,
        3857,
        3867,
        3876,
        3886,
        3893,
        5513,
        5524,
        5533,
        5538,
        5547,
        5558,
        5898,
        5908,
        5918,
        5921,
        5931,
        5941,
        6540,
        6545,
        6557,
        6562,
        6574,
        6579,
        6796,
        6802,
        6814,
        6817,
        6829,
        6835,
        9797,
        9810,
        9815,
        9832,
        9837,
        9850,
        9990,
        10001,
        10007,
        10024,
        10030,
        10041,
        10821,
        10826,
        10831,
        10864,
        10869,
        10874,
        10886,
        10889,
        10895,
        10928,
        10934,
        10937,
        12483,
        12500,
        12503,
        12520,
        12523,
        12540,
        12611,
        12620,
        12623,
        12656,
        12659,
        12668,
        12931,
        12940,
        12943,
        12976,
        12979,
        12988,
        13059,
        13076,
        13079,
        13096,
        13099,
        13116,
        13574,
        13577,
        13583,
        13616,
        13622,
        13625,
        13829,
        13834,
        13839,
        13872,
        13877,
        13882,
        14156,
        14162,
        14174,
        14177,
        14189,
        14195,
        14220,
        14225,
        14237,
        14242,
        14254,
        14259,
        14470,
        14481,
        14487,
        14504,
        14510,
        14521,
        14853,
        14866,
        14871,
        14888,
        14893,
        14906,
        15050,
        15060,
        15070,
        15073,
        15083,
        15093,
        15241,
        15252,
        15261,
        15266,
        15275,
        15286,
        16010,
        16017,
        16027,
        16036,
        16046,
        16053,
        16137,
        16146,
        16155,
        16164,
        16173,
        16182,
        17733,
        17752,
        17757,
        17762,
        17767,
        17786,
        18182,
        18200,
        18206,
        18209,
        18215,
        18233,
        18627,
        18648,
        18651,
        18660,
        18663,
        18684,
        18819,
        18828,
        18831,
        18864,
        18867,
        18876,
        19011,
        19020,
        19023,
        19056,
        19059,
        19068,
        19203,
        19224,
        19227,
        19236,
        19239,
        19260,
        19717,
        19722,
        19727,
        19760,
        19765,
        19770,
        19974,
        19977,
        19983,
        20016,
        20022,
        20025,
        20300,
        20305,
        20317,
        20322,
        20334,
        20339,
        20364,
        20370,
        20382,
        20385,
        20397,
        20403,
        20805,
        20810,
        20815,
        20848,
        20853,
        20858,
        20870,
        20873,
        20879,
        20912,
        20918,
        20921,
        22662,
        22680,
        22686,
        22689,
        22695,
        22713,
        22789,
        22808,
        22813,
        22818,
        22823,
        22842,
        22986,
        22993,
        23003,
        23012,
        23022,
        23029,
        23433,
        23442,
        23451,
        23460,
        23469,
        23478,
        23946,
        23956,
        23966,
        23969,
        23979,
        23989,
        24329,
        24340,
        24349,
        24354,
        24363,
        24374,
        24908,
        24913,
        24925,
        24930,
        24942,
        24947,
        25164,
        25170,
        25182,
        25185,
        25197,
        25203,
        26698,
        26705,
        26715,
        26724,
        26734,
        26741,
        27145,
        27154,
        27163,
        27172,
        27181,
        27190,
        27334,
        27352,
        27358,
        27361,
        27367,
        27385,
        27461,
        27480,
        27485,
        27490,
        27495,
        27514,
        28230,
        28241,
        28247,
        28264,
        28270,
        28281,
        28421,
        28434,
        28439,
        28456,
        28461,
        28474,
        28746,
        28756,
        28766,
        28769,
        28779,
        28789,
        28937,
        28948,
        28957,
        28962,
        28971,
        28982,
        29126,
        29137,
        29143,
        29160,
        29166,
        29177,
        29509,
        29522,
        29527,
        29544,
        29549,
        29562,
        30022,
        30040,
        30046,
        30049,
        30055,
        30073,
        30469,
        30488,
        30493,
        30498,
        30503,
        30522,
        31043,
        31064,
        31067,
        31076,
        31079,
        31100,
        31107,
        31124,
        31127,
        31144,
        31147,
        31164,
        31299,
        31316,
        31319,
        31336,
        31339,
        31356,
        31363,
        31384,
        31387,
        31396,
        31399,
        31420
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 3723,
      "orbit": [
        3723,
        3725,
        3734,
        3738,
        3750,
        3756,
        3854,
        3859,
        3861,
        3866,
        3878,
        3892,
        5515,
        5517,
        5526,
        5532,
        5542,
        5546,
        5902,
        5910,
        5923,
        5925,
        5930,
        5940,
        6542,
        6547,
        6549,
        6556,
        6566,
        6578,
        6798,
        6806,
        6819,
        6821,
        6828,
        6834,
        9799,
        9805,
        9814,
        9818,
        9834,
        9836,
        9998,
        10003,
        10006,
        10009,
        10026,
        10040,
        10823,
        10830,
        10837,
        10842,
        10866,
        10868,
        10891,
        10894,
        10902,
        10905,
        10930,
        10936,
        12487,
        12491,
        12502,
        12508,
        12522,
        12524,
        12615,
        12622,
        12627,
        12636,
        12658,
        12660,
        12939,
        12942,
        12963,
        12972,
        12978,
        12984,
        13075,
        13078,
        13091,
        13098,
        13108,
        13112,
        13581,
        13582,
        13590,
        13593,
        13620,
        13624,
        13837,
        13838,
        13861,
        13866,
        13876,
        13880,
        14157,
        14158,
        14163,
        14166,
        14179,
        14181,
        14221,
        14222,
        14227,
        14233,
        14243,
        14250,
        14478,
        14485,
        14486,
        14489,
        14508,
        14520,
        14869,
        14870,
        14885,
        14892,
        14898,
        14904,
        15051,
        15054,
        15061,
        15062,
        15075,
        15077,
        15243,
        15253,
        15254,
        15257,
        15267,
        15282,
        16011,
        16014,
        16021,
        16025,
        16037,
        16044,
        16141,
        16147,
        16150,
        16153,
        16165,
        16180,
        17735,
        17741,
        17754,
        17756,
        17766,
        17770,
        18190,
        18202,
        18211,
        18214,
        18217,
        18232,
        18631,
        18635,
        18650,
        18652,
        18662,
        18668,
        18827,
        18830,
        18835,
        18844,
        18866,
        18872,
        19015,
        19022,
        19043,
        19052,
        19058,
        19060,
        19219,
        19226,
        19235,
        19238,
        19252,
        19256,
        19725,
        19726,
        19733,
        19738,
        19764,
        19768,
        19981,
        19982,
        20006,
        20009,
        20020,
        20024,
        20301,
        20302,
        20307,
        20309,
        20323,
        20326,
        20365,
        20366,
        20371,
        20378,
        20387,
        20393,
        20807,
        20814,
        20837,
        20842,
        20850,
        20852,
        20875,
        20878,
        20902,
        20905,
        20914,
        20920,
        22670,
        22684,
        22693,
        22694,
        22697,
        22712,
        22805,
        22812,
        22821,
        22822,
        22834,
        22840,
        22987,
        22990,
        22995,
        22997,
        23013,
        23014,
        23435,
        23443,
        23461,
        23462,
        23465,
        23474,
        23947,
        23950,
        23957,
        23964,
        23973,
        23977,
        24333,
        24341,
        24355,
        24358,
        24361,
        24372,
        24910,
        24915,
        24921,
        24924,
        24938,
        24946,
        25166,
        25178,
        25187,
        25193,
        25196,
        25202,
        26702,
        26709,
        26713,
        26714,
        26732,
        26740,
        27161,
        27162,
        27177,
        27180,
        27186,
        27188,
        27335,
        27342,
        27353,
        27354,
        27363,
        27369,
        27463,
        27477,
        27481,
        27482,
        27491,
        27506,
        28231,
        28238,
        28245,
        28249,
        28265,
        28268,
        28429,
        28435,
        28437,
        28442,
        28457,
        28472,
        28750,
        28764,
        28773,
        28777,
        28778,
        28788,
        28953,
        28956,
        28969,
        28970,
        28978,
        28980,
        29127,
        29134,
        29139,
        29145,
        29161,
        29162,
        29511,
        29523,
        29541,
        29545,
        29546,
        29554,
        30023,
        30030,
        30041,
        30044,
        30053,
        30057,
        30477,
        30489,
        30499,
        30501,
        30506,
        30520,
        31047,
        31059,
        31065,
        31068,
        31077,
        31092,
        31115,
        31123,
        31125,
        31132,
        31145,
        31160,
        31303,
        31317,
        31331,
        31337,
        31340,
        31348,
        31371,
        31385,
        31395,
        31397,
        31404,
        31416
      ],
      "capacity": 6,
      "live_count": 288,
      "facet_orbits": [
        [
          0,
          52,
          114,
          203
        ],
        [
          1,
          51,
          116,
          201
        ],
        [
          2,
          50,
          118,
          199
        ],
        [
          3,
          49,
          120,
          197
        ],
        [
          4,
          48,
          115,
          202
        ],
        [
          5,
          47,
          117,
          200
        ],
        [
          6,
          46,
          119,
          198
        ],
        [
          7,
          45,
          121,
          196
        ],
        [
          8,
          10,
          95,
          97
        ],
        [
          9,
          11,
          94,
          96
        ],
        [
          12,
          14,
          91,
          93
        ],
        [
          13,
          15,
          90,
          92
        ],
        [
          16,
          128,
          142,
          242
        ],
        [
          17,
          124,
          141,
          246
        ],
        [
          18,
          126,
          140,
          244
        ],
        [
          19,
          122,
          139,
          248
        ],
        [
          20,
          129,
          138,
          241
        ],
        [
          21,
          125,
          137,
          245
        ],
        [
          22,
          127,
          136,
          243
        ],
        [
          23,
          123,
          135,
          247
        ],
        [
          24,
          55,
          103,
          187
        ],
        [
          25,
          56,
          102,
          186
        ],
        [
          26,
          59,
          99,
          185
        ],
        [
          27,
          60,
          98,
          184
        ],
        [
          28,
          53,
          105,
          183
        ],
        [
          29,
          54,
          104,
          182
        ],
        [
          30,
          57,
          101,
          181
        ],
        [
          31,
          58,
          100,
          180
        ],
        [
          32,
          111,
          153,
          232
        ],
        [
          33,
          110,
          154,
          231
        ],
        [
          34,
          107,
          157,
          230
        ],
        [
          35,
          106,
          158,
          229
        ],
        [
          36,
          113,
          151,
          228
        ],
        [
          37,
          112,
          152,
          227
        ],
        [
          38,
          109,
          155,
          226
        ],
        [
          39,
          108,
          156,
          225
        ],
        [
          40,
          133,
          274,
          281
        ],
        [
          41,
          130,
          273,
          284
        ],
        [
          42,
          134,
          272,
          280
        ],
        [
          43,
          131,
          271,
          283
        ],
        [
          44,
          132,
          270,
          282
        ],
        [
          61,
          150,
          217,
          259
        ],
        [
          62,
          149,
          213,
          263
        ],
        [
          63,
          148,
          216,
          260
        ],
        [
          64,
          147,
          212,
          264
        ],
        [
          65,
          146,
          219,
          257
        ],
        [
          66,
          145,
          215,
          261
        ],
        [
          67,
          144,
          218,
          258
        ],
        [
          68,
          143,
          214,
          262
        ],
        [
          69,
          73,
          191,
          195
        ],
        [
          70,
          74,
          190,
          194
        ],
        [
          71,
          75,
          189,
          193
        ],
        [
          72,
          76,
          188,
          192
        ],
        [
          77,
          161,
          209,
          240
        ],
        [
          78,
          162,
          208,
          239
        ],
        [
          79,
          165,
          205,
          238
        ],
        [
          80,
          166,
          204,
          237
        ],
        [
          81,
          159,
          211,
          236
        ],
        [
          83,
          163,
          207,
          234
        ],
        [
          85,
          222,
          279,
          292
        ],
        [
          86,
          220,
          278,
          294
        ],
        [
          87,
          224,
          277,
          290
        ],
        [
          88,
          221,
          276,
          293
        ],
        [
          89,
          223,
          275,
          291
        ],
        [
          167,
          169,
          254,
          256
        ],
        [
          171,
          173,
          250,
          252
        ],
        [
          172,
          174,
          249,
          251
        ],
        [
          175,
          267,
          289,
          297
        ],
        [
          176,
          269,
          288,
          295
        ],
        [
          177,
          265,
          287,
          299
        ],
        [
          178,
          266,
          286,
          298
        ],
        [
          179,
          268,
          285,
          296
        ]
      ],
      "weights": [
        "0",
        "33727/500000",
        "0",
        "1881/25000",
        "63473/500000",
        "0",
        "0",
        "0",
        "0",
        "4899/500000",
        "0",
        "3499/1000000",
        "178477/1000000",
        "0",
        "0",
        "0",
        "59317/1000000",
        "97637/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "6649/250000",
        "0",
        "71741/500000",
        "0",
        "0",
        "0",
        "787/1000000",
        "0",
        "0",
        "0",
        "106911/1000000",
        "0",
        "90551/1000000",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "853/250000",
        "0",
        "0",
        "64391/1000000",
        "0",
        "44969/500000",
        "0",
        "0",
        "0",
        "27209/1000000",
        "1531/125000",
        "0",
        "31391/200000",
        "0",
        "13823/500000",
        "0",
        "0",
        "16229/250000",
        "0",
        "0",
        "74103/1000000",
        "0",
        "3937/250000",
        "0",
        "3937/250000",
        "1399/1000000",
        "0",
        "0",
        "0",
        "2979/50000"
      ],
      "exact_dual": "399997/62500",
      "patterns": 12066
    },
    {
      "anchor": 3726,
      "orbit": [
        3726,
        3862,
        5518,
        5926,
        6550,
        6822,
        9806,
        10010,
        10838,
        10906,
        12494,
        12630,
        12970,
        13106,
        13596,
        13868,
        14151,
        14219,
        14492,
        14900,
        15047,
        15251,
        16013,
        16149,
        17742,
        18218,
        18638,
        18842,
        19046,
        19250,
        19740,
        20012,
        20295,
        20363,
        20838,
        20906,
        22700,
        22836,
        22983,
        23459,
        23949,
        24357,
        24922,
        25194,
        26716,
        27192,
        27339,
        27475,
        28237,
        28441,
        28780,
        28984,
        29131,
        29539,
        30029,
        30505,
        31061,
        31129,
        31333,
        31401
      ],
      "capacity": 12,
      "live_count": 276,
      "facet_orbits": [
        [
          0,
          1,
          8,
          10,
          51,
          52,
          77,
          79,
          95,
          97,
          114,
          116,
          161,
          165,
          171,
          173,
          201,
          203,
          205,
          209,
          238,
          240,
          250,
          252
        ],
        [
          2,
          3,
          9,
          11,
          49,
          50,
          81,
          83,
          94,
          96,
          118,
          120,
          159,
          163,
          167,
          169,
          197,
          199,
          207,
          211,
          234,
          236,
          254,
          256
        ],
        [
          4,
          5,
          12,
          14,
          47,
          48,
          78,
          80,
          91,
          93,
          115,
          117,
          162,
          166,
          172,
          174,
          200,
          202,
          204,
          208,
          237,
          239,
          249,
          251
        ],
        [
          16,
          17,
          18,
          19,
          69,
          71,
          73,
          75,
          122,
          124,
          126,
          128,
          139,
          140,
          141,
          142,
          189,
          191,
          193,
          195,
          242,
          244,
          246,
          248
        ],
        [
          20,
          21,
          22,
          23,
          70,
          72,
          74,
          76,
          123,
          125,
          127,
          129,
          135,
          136,
          137,
          138,
          188,
          190,
          192,
          194,
          241,
          243,
          245,
          247
        ],
        [
          24,
          26,
          34,
          35,
          55,
          59,
          61,
          63,
          99,
          103,
          106,
          107,
          148,
          150,
          157,
          158,
          185,
          187,
          216,
          217,
          229,
          230,
          259,
          260
        ],
        [
          25,
          30,
          33,
          38,
          56,
          57,
          64,
          65,
          101,
          102,
          109,
          110,
          146,
          147,
          154,
          155,
          181,
          186,
          212,
          219,
          226,
          231,
          257,
          264
        ],
        [
          27,
          28,
          32,
          39,
          53,
          60,
          62,
          67,
          98,
          105,
          108,
          111,
          144,
          149,
          153,
          156,
          183,
          184,
          213,
          218,
          225,
          232,
          258,
          263
        ],
        [
          29,
          31,
          36,
          37,
          54,
          58,
          66,
          68,
          100,
          104,
          112,
          113,
          143,
          145,
          151,
          152,
          180,
          182,
          214,
          215,
          227,
          228,
          261,
          262
        ],
        [
          40,
          41,
          85,
          89,
          130,
          133,
          178,
          179,
          222,
          223,
          266,
          268,
          273,
          274,
          275,
          279,
          281,
          284,
          285,
          286,
          291,
          292,
          296,
          298
        ],
        [
          42,
          88,
          134,
          175,
          221,
          267,
          272,
          276,
          280,
          289,
          293,
          297
        ],
        [
          43,
          44,
          86,
          87,
          131,
          132,
          176,
          177,
          220,
          224,
          265,
          269,
          270,
          271,
          277,
          278,
          282,
          283,
          287,
          288,
          290,
          294,
          295,
          299
        ]
      ],
      "weights": [
        "0",
        "52777/1000000",
        "0",
        "11111/200000",
        "83333/1000000",
        "217/15625",
        "0",
        "27777/1000000",
        "0",
        "0",
        "33333/500000",
        "0"
      ],
      "exact_dual": "799989/125000",
      "patterns": 1923
    },
    {
      "anchor": 3729,
      "orbit": [
        3729,
        3745,
        3760,
        3763,
        3765,
        3769,
        3849,
        3873,
        3880,
        3883,
        3885,
        3897,
        5521,
        5537,
        5552,
        5555,
        5557,
        5561,
        5897,
        5905,
        5912,
        5915,
        5917,
        5945,
        6537,
        6561,
        6568,
        6571,
        6573,
        6585,
        6793,
        6801,
        6808,
        6811,
        6813,
        6841,
        9809,
        9825,
        9840,
        9843,
        9845,
        9849,
        9989,
        10017,
        10020,
        10023,
        10029,
        10037,
        10825,
        10849,
        10856,
        10859,
        10861,
        10873,
        10885,
        10913,
        10916,
        10919,
        10925,
        10933,
        12497,
        12513,
        12528,
        12531,
        12533,
        12537,
        12617,
        12641,
        12648,
        12651,
        12653,
        12665,
        12933,
        12945,
        12948,
        12951,
        12957,
        12981,
        13061,
        13065,
        13068,
        13071,
        13085,
        13101,
        13571,
        13601,
        13602,
        13607,
        13611,
        13619,
        13827,
        13841,
        13842,
        13847,
        13851,
        13875,
        14168,
        14184,
        14192,
        14201,
        14202,
        14204,
        14228,
        14244,
        14256,
        14261,
        14262,
        14268,
        14467,
        14497,
        14498,
        14503,
        14507,
        14515,
        14851,
        14857,
        14858,
        14863,
        14875,
        14891,
        15064,
        15080,
        15088,
        15097,
        15098,
        15100,
        15244,
        15268,
        15272,
        15277,
        15278,
        15292,
        16018,
        16034,
        16048,
        16051,
        16054,
        16058,
        16138,
        16162,
        16168,
        16171,
        16174,
        16186,
        17745,
        17761,
        17776,
        17779,
        17781,
        17785,
        18181,
        18193,
        18196,
        18199,
        18205,
        18229,
        18641,
        18657,
        18672,
        18675,
        18677,
        18681,
        18821,
        18849,
        18852,
        18855,
        18861,
        18869,
        19017,
        19025,
        19032,
        19035,
        19037,
        19065,
        19205,
        19209,
        19212,
        19215,
        19229,
        19245,
        19715,
        19745,
        19746,
        19751,
        19755,
        19763,
        19971,
        19985,
        19986,
        19991,
        19995,
        20019,
        20312,
        20328,
        20336,
        20345,
        20346,
        20348,
        20372,
        20388,
        20400,
        20405,
        20406,
        20412,
        20809,
        20817,
        20824,
        20827,
        20829,
        20857,
        20869,
        20881,
        20884,
        20887,
        20893,
        20917,
        22659,
        22673,
        22674,
        22679,
        22683,
        22707,
        22787,
        22793,
        22794,
        22799,
        22811,
        22827,
        23000,
        23016,
        23024,
        23033,
        23034,
        23036,
        23436,
        23444,
        23448,
        23453,
        23454,
        23484,
        23954,
        23970,
        23984,
        23987,
        23990,
        23994,
        24330,
        24338,
        24344,
        24347,
        24350,
        24378,
        24901,
        24929,
        24932,
        24935,
        24941,
        24949,
        25157,
        25169,
        25172,
        25175,
        25181,
        25205,
        26691,
        26721,
        26722,
        26727,
        26731,
        26739,
        27139,
        27141,
        27142,
        27151,
        27159,
        27175,
        27348,
        27364,
        27376,
        27381,
        27382,
        27388,
        27468,
        27492,
        27496,
        27501,
        27502,
        27516,
        28242,
        28258,
        28272,
        28275,
        28278,
        28282,
        28422,
        28450,
        28452,
        28455,
        28462,
        28470,
        28739,
        28753,
        28754,
        28759,
        28763,
        28787,
        28931,
        28933,
        28934,
        28943,
        28951,
        28967,
        29140,
        29156,
        29168,
        29173,
        29174,
        29180,
        29516,
        29524,
        29528,
        29533,
        29534,
        29564,
        30034,
        30050,
        30064,
        30067,
        30070,
        30074,
        30470,
        30482,
        30484,
        30487,
        30494,
        30518,
        31050,
        31074,
        31080,
        31083,
        31086,
        31098,
        31110,
        31138,
        31140,
        31143,
        31150,
        31158,
        31306,
        31314,
        31320,
        31323,
        31326,
        31354,
        31366,
        31378,
        31380,
        31383,
        31390,
        31414
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 3731,
      "orbit": [
        3731,
        3737,
        3749,
        3753,
        3762,
        3764,
        3851,
        3865,
        3877,
        3882,
        3884,
        3889,
        5525,
        5529,
        5539,
        5545,
        5554,
        5556,
        5899,
        5909,
        5914,
        5916,
        5929,
        5937,
        6541,
        6553,
        6563,
        6570,
        6572,
        6577,
        6797,
        6803,
        6810,
        6812,
        6825,
        6833,
        9811,
        9813,
        9829,
        9833,
        9842,
        9848,
        9991,
        10005,
        10022,
        10025,
        10028,
        10033,
        10827,
        10829,
        10853,
        10858,
        10865,
        10872,
        10887,
        10893,
        10918,
        10921,
        10929,
        10932,
        12499,
        12501,
        12515,
        12521,
        12532,
        12536,
        12619,
        12621,
        12643,
        12652,
        12657,
        12664,
        12935,
        12941,
        12947,
        12956,
        12977,
        12980,
        13063,
        13067,
        13077,
        13084,
        13097,
        13100,
        13575,
        13579,
        13606,
        13609,
        13617,
        13618,
        13831,
        13835,
        13845,
        13850,
        13873,
        13874,
        14170,
        14172,
        14185,
        14188,
        14193,
        14194,
        14229,
        14236,
        14246,
        14252,
        14257,
        14258,
        14471,
        14483,
        14502,
        14505,
        14506,
        14513,
        14855,
        14861,
        14867,
        14874,
        14889,
        14890,
        15066,
        15068,
        15081,
        15082,
        15089,
        15092,
        15245,
        15260,
        15270,
        15273,
        15274,
        15284,
        16019,
        16026,
        16038,
        16042,
        16049,
        16052,
        16139,
        16154,
        16166,
        16169,
        16172,
        16178,
        17749,
        17753,
        17763,
        17765,
        17778,
        17784,
        18183,
        18198,
        18201,
        18204,
        18213,
        18225,
        18643,
        18649,
        18659,
        18661,
        18676,
        18680,
        18823,
        18829,
        18851,
        18860,
        18865,
        18868,
        19019,
        19021,
        19027,
        19036,
        19057,
        19064,
        19207,
        19211,
        19225,
        19228,
        19237,
        19244,
        19719,
        19723,
        19749,
        19754,
        19761,
        19762,
        19975,
        19979,
        19990,
        19993,
        20017,
        20018,
        20313,
        20316,
        20330,
        20332,
        20337,
        20338,
        20374,
        20380,
        20389,
        20396,
        20401,
        20402,
        20811,
        20813,
        20821,
        20826,
        20849,
        20856,
        20871,
        20877,
        20886,
        20889,
        20913,
        20916,
        22663,
        22678,
        22681,
        22682,
        22691,
        22705,
        22791,
        22797,
        22809,
        22810,
        22819,
        22826,
        23001,
        23002,
        23018,
        23020,
        23025,
        23028,
        23437,
        23446,
        23449,
        23450,
        23468,
        23476,
        23958,
        23962,
        23971,
        23978,
        23985,
        23988,
        24331,
        24342,
        24345,
        24348,
        24362,
        24370,
        24909,
        24917,
        24931,
        24934,
        24940,
        24945,
        25165,
        25171,
        25174,
        25180,
        25189,
        25201,
        26699,
        26707,
        26725,
        26726,
        26730,
        26737,
        27147,
        27149,
        27155,
        27158,
        27173,
        27174,
        27350,
        27356,
        27365,
        27366,
        27377,
        27384,
        27469,
        27484,
        27493,
        27494,
        27498,
        27512,
        28243,
        28246,
        28262,
        28266,
        28273,
        28280,
        28423,
        28438,
        28453,
        28458,
        28460,
        28466,
        28747,
        28757,
        28758,
        28762,
        28771,
        28785,
        28939,
        28941,
        28949,
        28950,
        28963,
        28966,
        29141,
        29142,
        29158,
        29164,
        29169,
        29176,
        29517,
        29525,
        29526,
        29530,
        29548,
        29560,
        30038,
        30042,
        30051,
        30054,
        30065,
        30072,
        30471,
        30485,
        30490,
        30492,
        30502,
        30514,
        31051,
        31066,
        31075,
        31078,
        31084,
        31096,
        31111,
        31126,
        31139,
        31146,
        31148,
        31156,
        31307,
        31315,
        31318,
        31324,
        31338,
        31352,
        31367,
        31379,
        31386,
        31388,
        31398,
        31412
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 3733,
      "orbit": [
        3733,
        3747,
        3768,
        3853,
        3875,
        3896,
        5523,
        5541,
        5560,
        5901,
        5907,
        5944,
        6539,
        6565,
        6584,
        6795,
        6805,
        6840,
        9817,
        9827,
        9844,
        9997,
        10019,
        10036,
        10841,
        10851,
        10860,
        10901,
        10915,
        10924,
        12505,
        12517,
        12530,
        12633,
        12645,
        12650,
        12950,
        12953,
        12965,
        13070,
        13081,
        13093,
        13587,
        13605,
        13610,
        13846,
        13849,
        13859,
        14169,
        14186,
        14196,
        14230,
        14245,
        14264,
        14475,
        14501,
        14514,
        14862,
        14873,
        14883,
        15065,
        15084,
        15090,
        15246,
        15269,
        15288,
        16022,
        16035,
        16056,
        16142,
        16163,
        16184,
        17747,
        17769,
        17780,
        18189,
        18195,
        18228,
        18645,
        18665,
        18674,
        18837,
        18854,
        18857,
        19029,
        19034,
        19049,
        19214,
        19221,
        19241,
        19731,
        19750,
        19753,
        19989,
        19994,
        20003,
        20314,
        20329,
        20340,
        20373,
        20390,
        20408,
        20819,
        20828,
        20841,
        20883,
        20892,
        20901,
        22667,
        22677,
        22706,
        22798,
        22803,
        22825,
        23004,
        23017,
        23026,
        23438,
        23445,
        23480,
        23955,
        23974,
        23992,
        24334,
        24339,
        24376,
        24903,
        24937,
        24948,
        25159,
        25177,
        25204,
        26695,
        26729,
        26738,
        27150,
        27157,
        27171,
        27349,
        27372,
        27378,
        27470,
        27497,
        27508,
        28250,
        28259,
        28276,
        28430,
        28451,
        28468,
        28743,
        28761,
        28786,
        28942,
        28947,
        28965,
        29148,
        29157,
        29170,
        29518,
        29529,
        29556,
        30035,
        30058,
        30068,
        30478,
        30483,
        30516,
        31054,
        31081,
        31090,
        31118,
        31141,
        31154,
        31310,
        31321,
        31346,
        31374,
        31381,
        31410
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 3761,
      "orbit": [
        3761,
        3881,
        5553,
        5913,
        6569,
        6809,
        9841,
        10021,
        10857,
        10917,
        12529,
        12649,
        12949,
        13069,
        13603,
        13843,
        14200,
        14260,
        14499,
        14859,
        15096,
        15276,
        16050,
        16170,
        17777,
        18197,
        18673,
        18853,
        19033,
        19213,
        19747,
        19987,
        20344,
        20404,
        20825,
        20885,
        22675,
        22795,
        23032,
        23452,
        23986,
        24346,
        24933,
        25173,
        26723,
        27143,
        27380,
        27500,
        28274,
        28454,
        28755,
        28935,
        29172,
        29532,
        30066,
        30486,
        31082,
        31142,
        31322,
        31382
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 8064,
      "orbit": [
        8064,
        8127,
        11776,
        11839,
        12672,
        12735,
        12864,
        12927,
        18752,
        18815,
        19072,
        19135,
        21760,
        21823,
        26432,
        26495,
        30912,
        30975,
        31488,
        31551
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 8065,
      "orbit": [
        8065,
        8066,
        8068,
        8095,
        8111,
        8119,
        11780,
        11784,
        11792,
        11807,
        11837,
        11838,
        12674,
        12680,
        12688,
        12703,
        12731,
        12734,
        12866,
        12868,
        12896,
        12911,
        12919,
        12926,
        18754,
        18756,
        18768,
        18783,
        18807,
        18814,
        19074,
        19080,
        19104,
        19119,
        19131,
        19134,
        21764,
        21768,
        21792,
        21807,
        21821,
        21822,
        26433,
        26434,
        26440,
        26463,
        26479,
        26491,
        30913,
        30916,
        30920,
        30943,
        30959,
        30973,
        31489,
        31504,
        31520,
        31543,
        31547,
        31549
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 8067,
      "orbit": [
        8067,
        8069,
        8070,
        8079,
        8087,
        8103,
        11788,
        11796,
        11800,
        11805,
        11806,
        11836,
        12682,
        12690,
        12696,
        12699,
        12702,
        12730,
        12870,
        12898,
        12900,
        12903,
        12910,
        12918,
        18758,
        18770,
        18772,
        18775,
        18782,
        18806,
        19082,
        19106,
        19112,
        19115,
        19118,
        19130,
        21772,
        21796,
        21800,
        21805,
        21806,
        21820,
        26435,
        26441,
        26442,
        26447,
        26459,
        26475,
        30917,
        30921,
        30924,
        30927,
        30941,
        30957,
        31505,
        31521,
        31536,
        31539,
        31541,
        31545
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 8071,
      "orbit": [
        8071,
        11804,
        12698,
        12902,
        18774,
        19114,
        21804,
        26443,
        30925,
        31537
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 8072,
      "orbit": [
        8072,
        8080,
        8096,
        8123,
        8125,
        8126,
        11777,
        11778,
        11808,
        11823,
        11831,
        11835,
        12673,
        12676,
        12704,
        12719,
        12727,
        12733,
        12865,
        12872,
        12880,
        12895,
        12923,
        12925,
        18753,
        18760,
        18784,
        18799,
        18811,
        18813,
        19073,
        19076,
        19088,
        19103,
        19127,
        19133,
        21761,
        21762,
        21776,
        21791,
        21815,
        21819,
        26436,
        26448,
        26464,
        26487,
        26493,
        26494,
        30914,
        30928,
        30944,
        30967,
        30971,
        30974,
        31490,
        31492,
        31496,
        31519,
        31535,
        31550
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 8073,
      "orbit": [
        8073,
        8074,
        8076,
        8081,
        8082,
        8084,
        8091,
        8093,
        8094,
        8097,
        8098,
        8100,
        8107,
        8109,
        8110,
        8115,
        8117,
        8118,
        11781,
        11782,
        11785,
        11786,
        11791,
        11793,
        11794,
        11799,
        11803,
        11812,
        11816,
        11821,
        11822,
        11824,
        11829,
        11830,
        11833,
        11834,
        12675,
        12678,
        12681,
        12684,
        12687,
        12689,
        12692,
        12695,
        12701,
        12706,
        12712,
        12715,
        12718,
        12720,
        12723,
        12726,
        12729,
        12732,
        12867,
        12869,
        12874,
        12876,
        12879,
        12882,
        12884,
        12887,
        12894,
        12897,
        12904,
        12907,
        12909,
        12912,
        12915,
        12917,
        12922,
        12924,
        18755,
        18757,
        18762,
        18764,
        18767,
        18769,
        18776,
        18779,
        18781,
        18786,
        18788,
        18791,
        18798,
        18800,
        18803,
        18805,
        18810,
        18812,
        19075,
        19078,
        19081,
        19084,
        19087,
        19090,
        19096,
        19099,
        19102,
        19105,
        19108,
        19111,
        19117,
        19120,
        19123,
        19126,
        19129,
        19132,
        21765,
        21766,
        21769,
        21770,
        21775,
        21780,
        21784,
        21789,
        21790,
        21793,
        21794,
        21799,
        21803,
        21808,
        21813,
        21814,
        21817,
        21818,
        26437,
        26438,
        26444,
        26449,
        26450,
        26455,
        26456,
        26461,
        26462,
        26465,
        26466,
        26471,
        26472,
        26477,
        26478,
        26483,
        26489,
        26490,
        30915,
        30918,
        30922,
        30929,
        30932,
        30935,
        30936,
        30939,
        30942,
        30945,
        30948,
        30951,
        30952,
        30955,
        30958,
        30965,
        30969,
        30972,
        31491,
        31493,
        31497,
        31506,
        31508,
        31511,
        31512,
        31515,
        31517,
        31522,
        31524,
        31527,
        31528,
        31531,
        31533,
        31542,
        31546,
        31548
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 8075,
      "orbit": [
        8075,
        8077,
        8078,
        8083,
        8085,
        8086,
        8099,
        8101,
        8102,
        11789,
        11790,
        11797,
        11798,
        11801,
        11802,
        11820,
        11828,
        11832,
        12683,
        12686,
        12691,
        12694,
        12697,
        12700,
        12714,
        12722,
        12728,
        12871,
        12878,
        12886,
        12899,
        12901,
        12906,
        12908,
        12914,
        12916,
        18759,
        18766,
        18771,
        18773,
        18778,
        18780,
        18790,
        18802,
        18804,
        19083,
        19086,
        19098,
        19107,
        19110,
        19113,
        19116,
        19122,
        19128,
        21773,
        21774,
        21788,
        21797,
        21798,
        21801,
        21802,
        21812,
        21816,
        26439,
        26445,
        26446,
        26451,
        26457,
        26458,
        26467,
        26473,
        26474,
        30919,
        30923,
        30926,
        30933,
        30937,
        30940,
        30949,
        30953,
        30956,
        31507,
        31509,
        31513,
        31523,
        31525,
        31529,
        31538,
        31540,
        31544
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 8088,
      "orbit": [
        8088,
        8104,
        8112,
        8121,
        8122,
        8124,
        11779,
        11809,
        11810,
        11815,
        11819,
        11827,
        12677,
        12705,
        12708,
        12711,
        12717,
        12725,
        12873,
        12881,
        12888,
        12891,
        12893,
        12921,
        18761,
        18785,
        18792,
        18795,
        18797,
        18809,
        19077,
        19089,
        19092,
        19095,
        19101,
        19125,
        21763,
        21777,
        21778,
        21783,
        21787,
        21811,
        26452,
        26468,
        26480,
        26485,
        26486,
        26492,
        30930,
        30946,
        30960,
        30963,
        30966,
        30970,
        31494,
        31498,
        31500,
        31503,
        31518,
        31534
      ],
      "capacity": 2,
      "live_count": 296,
      "simple_capacity_bound": "37/6"
    },
    {
      "anchor": 8089,
      "orbit": [
        8089,
        8090,
        8092,
        8105,
        8106,
        8108,
        8113,
        8114,
        8116,
        11783,
        11787,
        11795,
        11813,
        11814,
        11817,
        11818,
        11825,
        11826,
        12679,
        12685,
        12693,
        12707,
        12710,
        12713,
        12716,
        12721,
        12724,
        12875,
        12877,
        12883,
        12885,
        12890,
        12892,
        12905,
        12913,
        12920,
        18763,
        18765,
        18777,
        18787,
        18789,
        18794,
        18796,
        18801,
        18808,
        19079,
        19085,
        19091,
        19094,
        19097,
        19100,
        19109,
        19121,
        19124,
        21767,
        21771,
        21781,
        21782,
        21785,
        21786,
        21795,
        21809,
        21810,
        26453,
        26454,
        26460,
        26469,
        26470,
        26476,
        26481,
        26482,
        26488,
        30931,
        30934,
        30938,
        30947,
        30950,
        30954,
        30961,
        30964,
        30968,
        31495,
        31499,
        31501,
        31510,
        31514,
        31516,
        31526,
        31530,
        31532
      ],
      "capacity": 4,
      "live_count": 292,
      "simple_capacity_bound": "73/12"
    },
    {
      "anchor": 8120,
      "orbit": [
        8120,
        11811,
        12709,
        12889,
        18793,
        19093,
        21779,
        26484,
        30962,
        31502
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 14080,
      "orbit": [
        14080,
        14143,
        14976,
        15039,
        20224,
        20287,
        22912,
        22975,
        27200,
        27263,
        28992,
        29055
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 14081,
      "orbit": [
        14081,
        14082,
        14084,
        14088,
        14096,
        14111,
        14112,
        14127,
        14135,
        14139,
        14141,
        14142,
        14977,
        14978,
        14980,
        14984,
        14992,
        15007,
        15008,
        15023,
        15031,
        15035,
        15037,
        15038,
        20225,
        20226,
        20228,
        20232,
        20240,
        20255,
        20256,
        20271,
        20279,
        20283,
        20285,
        20286,
        22913,
        22914,
        22916,
        22920,
        22928,
        22943,
        22944,
        22959,
        22967,
        22971,
        22973,
        22974,
        27201,
        27202,
        27204,
        27208,
        27216,
        27231,
        27232,
        27247,
        27255,
        27259,
        27261,
        27262,
        28993,
        28994,
        28996,
        29000,
        29008,
        29023,
        29024,
        29039,
        29047,
        29051,
        29053,
        29054
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 14083,
      "orbit": [
        14083,
        14085,
        14086,
        14089,
        14090,
        14092,
        14095,
        14097,
        14098,
        14100,
        14103,
        14104,
        14107,
        14109,
        14110,
        14113,
        14114,
        14116,
        14119,
        14120,
        14123,
        14125,
        14126,
        14128,
        14131,
        14133,
        14134,
        14137,
        14138,
        14140,
        14979,
        14981,
        14982,
        14985,
        14986,
        14988,
        14991,
        14993,
        14994,
        14996,
        14999,
        15000,
        15003,
        15005,
        15006,
        15009,
        15010,
        15012,
        15015,
        15016,
        15019,
        15021,
        15022,
        15024,
        15027,
        15029,
        15030,
        15033,
        15034,
        15036,
        20227,
        20229,
        20230,
        20233,
        20234,
        20236,
        20239,
        20241,
        20242,
        20244,
        20247,
        20248,
        20251,
        20253,
        20254,
        20257,
        20258,
        20260,
        20263,
        20264,
        20267,
        20269,
        20270,
        20272,
        20275,
        20277,
        20278,
        20281,
        20282,
        20284,
        22915,
        22917,
        22918,
        22921,
        22922,
        22924,
        22927,
        22929,
        22930,
        22932,
        22935,
        22936,
        22939,
        22941,
        22942,
        22945,
        22946,
        22948,
        22951,
        22952,
        22955,
        22957,
        22958,
        22960,
        22963,
        22965,
        22966,
        22969,
        22970,
        22972,
        27203,
        27205,
        27206,
        27209,
        27210,
        27212,
        27215,
        27217,
        27218,
        27220,
        27223,
        27224,
        27227,
        27229,
        27230,
        27233,
        27234,
        27236,
        27239,
        27240,
        27243,
        27245,
        27246,
        27248,
        27251,
        27253,
        27254,
        27257,
        27258,
        27260,
        28995,
        28997,
        28998,
        29001,
        29002,
        29004,
        29007,
        29009,
        29010,
        29012,
        29015,
        29016,
        29019,
        29021,
        29022,
        29025,
        29026,
        29028,
        29031,
        29032,
        29035,
        29037,
        29038,
        29040,
        29043,
        29045,
        29046,
        29049,
        29050,
        29052
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 14087,
      "orbit": [
        14087,
        14091,
        14101,
        14106,
        14108,
        14118,
        14121,
        14124,
        14129,
        14130,
        14983,
        14989,
        14995,
        15002,
        15004,
        15014,
        15017,
        15018,
        15025,
        15028,
        20231,
        20235,
        20246,
        20249,
        20252,
        20261,
        20266,
        20268,
        20273,
        20274,
        22919,
        22925,
        22934,
        22937,
        22938,
        22947,
        22954,
        22956,
        22961,
        22964,
        27211,
        27213,
        27219,
        27222,
        27228,
        27237,
        27238,
        27242,
        27249,
        27256,
        29003,
        29005,
        29013,
        29014,
        29018,
        29027,
        29030,
        29036,
        29041,
        29048
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    },
    {
      "anchor": 14093,
      "orbit": [
        14093,
        14094,
        14099,
        14102,
        14105,
        14115,
        14117,
        14122,
        14132,
        14136,
        14987,
        14990,
        14997,
        14998,
        15001,
        15011,
        15013,
        15020,
        15026,
        15032,
        20237,
        20238,
        20243,
        20245,
        20250,
        20259,
        20262,
        20265,
        20276,
        20280,
        22923,
        22926,
        22931,
        22933,
        22940,
        22949,
        22950,
        22953,
        22962,
        22968,
        27207,
        27214,
        27221,
        27225,
        27226,
        27235,
        27241,
        27244,
        27250,
        27252,
        28999,
        29006,
        29011,
        29017,
        29020,
        29029,
        29033,
        29034,
        29042,
        29044
      ],
      "capacity": 0,
      "live_count": 300,
      "simple_capacity_bound": "25/4"
    }
  ],
  "seconds": 115.51501560211182
}

==> anc/terminal/data/e_cover.json <==
{
  "boundary": "Balagopalan S4_32",
  "facets": [
    [
      0,
      7,
      16,
      17,
      18
    ],
    [
      0,
      7,
      16,
      17,
      19
    ],
    [
      0,
      7,
      16,
      18,
      20
    ],
    [
      0,
      7,
      16,
      19,
      20
    ],
    [
      0,
      7,
      17,
      18,
      21
    ],
    [
      0,
      7,
      17,
      19,
      21
    ],
    [
      0,
      7,
      18,
      20,
      21
    ],
    [
      0,
      7,
      19,
      20,
      21
    ],
    [
      0,
      8,
      13,
      14,
      15
    ],
    [
      0,
      8,
      13,
      14,
      19
    ],
    [
      0,
      8,
      13,
      15,
      20
    ],
    [
      0,
      8,
      13,
      19,
      20
    ],
    [
      0,
      8,
      14,
      15,
      21
    ],
    [
      0,
      8,
      14,
      19,
      21
    ],
    [
      0,
      8,
      15,
      20,
      21
    ],
    [
      0,
      8,
      19,
      20,
      21
    ],
    [
      0,
      9,
      12,
      14,
      15
    ],
    [
      0,
      9,
      12,
      14,
      17
    ],
    [
      0,
      9,
      12,
      15,
      18
    ],
    [
      0,
      9,
      12,
      17,
      18
    ],
    [
      0,
      9,
      14,
      15,
      21
    ],
    [
      0,
      9,
      14,
      17,
      21
    ],
    [
      0,
      9,
      15,
      18,
      21
    ],
    [
      0,
      9,
      17,
      18,
      21
    ],
    [
      0,
      10,
      12,
      13,
      15
    ],
    [
      0,
      10,
      12,
      13,
      16
    ],
    [
      0,
      10,
      12,
      15,
      18
    ],
    [
      0,
      10,
      12,
      16,
      18
    ],
    [
      0,
      10,
      13,
      15,
      20
    ],
    [
      0,
      10,
      13,
      16,
      20
    ],
    [
      0,
      10,
      15,
      18,
      20
    ],
    [
      0,
      10,
      16,
      18,
      20
    ],
    [
      0,
      11,
      12,
      13,
      14
    ],
    [
      0,
      11,
      12,
      13,
      16
    ],
    [
      0,
      11,
      12,
      14,
      17
    ],
    [
      0,
      11,
      12,
      16,
      17
    ],
    [
      0,
      11,
      13,
      14,
      19
    ],
    [
      0,
      11,
      13,
      16,
      19
    ],
    [
      0,
      11,
      14,
      17,
      19
    ],
    [
      0,
      11,
      16,
      17,
      19
    ],
    [
      0,
      12,
      13,
      14,
      15
    ],
    [
      0,
      12,
      16,
      17,
      18
    ],
    [
      0,
      13,
      16,
      19,
      20
    ],
    [
      0,
      14,
      17,
      19,
      21
    ],
    [
      0,
      15,
      18,
      20,
      21
    ],
    [
      1,
      6,
      22,
      23,
      24
    ],
    [
      1,
      6,
      22,
      23,
      25
    ],
    [
      1,
      6,
      22,
      24,
      26
    ],
    [
      1,
      6,
      22,
      25,
      26
    ],
    [
      1,
      6,
      23,
      24,
      27
    ],
    [
      1,
      6,
      23,
      25,
      27
    ],
    [
      1,
      6,
      24,
      26,
      27
    ],
    [
      1,
      6,
      25,
      26,
      27
    ],
    [
      1,
      8,
      13,
      14,
      15
    ],
    [
      1,
      8,
      13,
      14,
      25
    ],
    [
      1,
      8,
      13,
      15,
      26
    ],
    [
      1,
      8,
      13,
      25,
      26
    ],
    [
      1,
      8,
      14,
      15,
      27
    ],
    [
      1,
      8,
      14,
      25,
      27
    ],
    [
      1,
      8,
      15,
      26,
      27
    ],
    [
      1,
      8,
      25,
      26,
      27
    ],
    [
      1,
      9,
      12,
      14,
      15
    ],
    [
      1,
      9,
      12,
      14,
      23
    ],
    [
      1,
      9,
      12,
      15,
      24
    ],
    [
      1,
      9,
      12,
      23,
      24
    ],
    [
      1,
      9,
      14,
      15,
      27
    ],
    [
      1,
      9,
      14,
      23,
      27
    ],
    [
      1,
      9,
      15,
      24,
      27
    ],
    [
      1,
      9,
      23,
      24,
      27
    ],
    [
      1,
      10,
      12,
      13,
      15
    ],
    [
      1,
      10,
      12,
      13,
      22
    ],
    [
      1,
      10,
      12,
      15,
      24
    ],
    [
      1,
      10,
      12,
      22,
      24
    ],
    [
      1,
      10,
      13,
      15,
      26
    ],
    [
      1,
      10,
      13,
      22,
      26
    ],
    [
      1,
      10,
      15,
      24,
      26
    ],
    [
      1,
      10,
      22,
      24,
      26
    ],
    [
      1,
      11,
      12,
      13,
      14
    ],
    [
      1,
      11,
      12,
      13,
      22
    ],
    [
      1,
      11,
      12,
      14,
      23
    ],
    [
      1,
      11,
      12,
      22,
      23
    ],
    [
      1,
      11,
      13,
      14,
      25
    ],
    [
      1,
      11,
      13,
      22,
      25
    ],
    [
      1,
      11,
      14,
      23,
      25
    ],
    [
      1,
      11,
      22,
      23,
      25
    ],
    [
      1,
      12,
      13,
      14,
      15
    ],
    [
      1,
      12,
      22,
      23,
      24
    ],
    [
      1,
      13,
      22,
      25,
      26
    ],
    [
      1,
      14,
      23,
      25,
      27
    ],
    [
      1,
      15,
      24,
      26,
      27
    ],
    [
      2,
      6,
      22,
      23,
      24
    ],
    [
      2,
      6,
      22,
      23,
      28
    ],
    [
      2,
      6,
      22,
      24,
      29
    ],
    [
      2,
      6,
      22,
      28,
      29
    ],
    [
      2,
      6,
      23,
      24,
      30
    ],
    [
      2,
      6,
      23,
      28,
      30
    ],
    [
      2,
      6,
      24,
      29,
      30
    ],
    [
      2,
      6,
      28,
      29,
      30
    ],
    [
      2,
      7,
      16,
      17,
      18
    ],
    [
      2,
      7,
      16,
      17,
      28
    ],
    [
      2,
      7,
      16,
      18,
      29
    ],
    [
      2,
      7,
      16,
      28,
      29
    ],
    [
      2,
      7,
      17,
      18,
      30
    ],
    [
      2,
      7,
      17,
      28,
      30
    ],
    [
      2,
      7,
      18,
      29,
      30
    ],
    [
      2,
      7,
      28,
      29,
      30
    ],
    [
      2,
      9,
      12,
      17,
      18
    ],
    [
      2,
      9,
      12,
      17,
      23
    ],
    [
      2,
      9,
      12,
      18,
      24
    ],
    [
      2,
      9,
      12,
      23,
      24
    ],
    [
      2,
      9,
      17,
      18,
      30
    ],
    [
      2,
      9,
      17,
      23,
      30
    ],
    [
      2,
      9,
      18,
      24,
      30
    ],
    [
      2,
      9,
      23,
      24,
      30
    ],
    [
      2,
      10,
      12,
      16,
      18
    ],
    [
      2,
      10,
      12,
      16,
      22
    ],
    [
      2,
      10,
      12,
      18,
      24
    ],
    [
      2,
      10,
      12,
      22,
      24
    ],
    [
      2,
      10,
      16,
      18,
      29
    ],
    [
      2,
      10,
      16,
      22,
      29
    ],
    [
      2,
      10,
      18,
      24,
      29
    ],
    [
      2,
      10,
      22,
      24,
      29
    ],
    [
      2,
      11,
      12,
      16,
      17
    ],
    [
      2,
      11,
      12,
      16,
      22
    ],
    [
      2,
      11,
      12,
      17,
      23
    ],
    [
      2,
      11,
      12,
      22,
      23
    ],
    [
      2,
      11,
      16,
      17,
      28
    ],
    [
      2,
      11,
      16,
      22,
      28
    ],
    [
      2,
      11,
      17,
      23,
      28
    ],
    [
      2,
      11,
      22,
      23,
      28
    ],
    [
      2,
      12,
      16,
      17,
      18
    ],
    [
      2,
      12,
      22,
      23,
      24
    ],
    [
      2,
      16,
      22,
      28,
      29
    ],
    [
      2,
      17,
      23,
      28,
      30
    ],
    [
      2,
      18,
      24,
      29,
      30
    ],
    [
      3,
      6,
      22,
      25,
      26
    ],
    [
      3,
      6,
      22,
      25,
      28
    ],
    [
      3,
      6,
      22,
      26,
      29
    ],
    [
      3,
      6,
      22,
      28,
      29
    ],
    [
      3,
      6,
      25,
      26,
      31
    ],
    [
      3,
      6,
      25,
      28,
      31
    ],
    [
      3,
      6,
      26,
      29,
      31
    ],
    [
      3,
      6,
      28,
      29,
      31
    ],
    [
      3,
      7,
      16,
      19,
      20
    ],
    [
      3,
      7,
      16,
      19,
      28
    ],
    [
      3,
      7,
      16,
      20,
      29
    ],
    [
      3,
      7,
      16,
      28,
      29
    ],
    [
      3,
      7,
      19,
      20,
      31
    ],
    [
      3,
      7,
      19,
      28,
      31
    ],
    [
      3,
      7,
      20,
      29,
      31
    ],
    [
      3,
      7,
      28,
      29,
      31
    ],
    [
      3,
      8,
      13,
      19,
      20
    ],
    [
      3,
      8,
      13,
      19,
      25
    ],
    [
      3,
      8,
      13,
      20,
      26
    ],
    [
      3,
      8,
      13,
      25,
      26
    ],
    [
      3,
      8,
      19,
      20,
      31
    ],
    [
      3,
      8,
      19,
      25,
      31
    ],
    [
      3,
      8,
      20,
      26,
      31
    ],
    [
      3,
      8,
      25,
      26,
      31
    ],
    [
      3,
      10,
      13,
      16,
      20
    ],
    [
      3,
      10,
      13,
      16,
      22
    ],
    [
      3,
      10,
      13,
      20,
      26
    ],
    [
      3,
      10,
      13,
      22,
      26
    ],
    [
      3,
      10,
      16,
      20,
      29
    ],
    [
      3,
      10,
      16,
      22,
      29
    ],
    [
      3,
      10,
      20,
      26,
      29
    ],
    [
      3,
      10,
      22,
      26,
      29
    ],
    [
      3,
      11,
      13,
      16,
      19
    ],
    [
      3,
      11,
      13,
      16,
      22
    ],
    [
      3,
      11,
      13,
      19,
      25
    ],
    [
      3,
      11,
      13,
      22,
      25
    ],
    [
      3,
      11,
      16,
      19,
      28
    ],
    [
      3,
      11,
      16,
      22,
      28
    ],
    [
      3,
      11,
      19,
      25,
      28
    ],
    [
      3,
      11,
      22,
      25,
      28
    ],
    [
      3,
      13,
      16,
      19,
      20
    ],
    [
      3,
      13,
      22,
      25,
      26
    ],
    [
      3,
      16,
      22,
      28,
      29
    ],
    [
      3,
      19,
      25,
      28,
      31
    ],
    [
      3,
      20,
      26,
      29,
      31
    ],
    [
      4,
      6,
      23,
      25,
      27
    ],
    [
      4,
      6,
      23,
      25,
      28
    ],
    [
      4,
      6,
      23,
      27,
      30
    ],
    [
      4,
      6,
      23,
      28,
      30
    ],
    [
      4,
      6,
      25,
      27,
      31
    ],
    [
      4,
      6,
      25,
      28,
      31
    ],
    [
      4,
      6,
      27,
      30,
      31
    ],
    [
      4,
      6,
      28,
      30,
      31
    ],
    [
      4,
      7,
      17,
      19,
      21
    ],
    [
      4,
      7,
      17,
      19,
      28
    ],
    [
      4,
      7,
      17,
      21,
      30
    ],
    [
      4,
      7,
      17,
      28,
      30
    ],
    [
      4,
      7,
      19,
      21,
      31
    ],
    [
      4,
      7,
      19,
      28,
      31
    ],
    [
      4,
      7,
      21,
      30,
      31
    ],
    [
      4,
      7,
      28,
      30,
      31
    ],
    [
      4,
      8,
      14,
      19,
      21
    ],
    [
      4,
      8,
      14,
      19,
      25
    ],
    [
      4,
      8,
      14,
      21,
      27
    ],
    [
      4,
      8,
      14,
      25,
      27
    ],
    [
      4,
      8,
      19,
      21,
      31
    ],
    [
      4,
      8,
      19,
      25,
      31
    ],
    [
      4,
      8,
      21,
      27,
      31
    ],
    [
      4,
      8,
      25,
      27,
      31
    ],
    [
      4,
      9,
      14,
      17,
      21
    ],
    [
      4,
      9,
      14,
      17,
      23
    ],
    [
      4,
      9,
      14,
      21,
      27
    ],
    [
      4,
      9,
      14,
      23,
      27
    ],
    [
      4,
      9,
      17,
      21,
      30
    ],
    [
      4,
      9,
      17,
      23,
      30
    ],
    [
      4,
      9,
      21,
      27,
      30
    ],
    [
      4,
      9,
      23,
      27,
      30
    ],
    [
      4,
      11,
      14,
      17,
      19
    ],
    [
      4,
      11,
      14,
      17,
      23
    ],
    [
      4,
      11,
      14,
      19,
      25
    ],
    [
      4,
      11,
      14,
      23,
      25
    ],
    [
      4,
      11,
      17,
      19,
      28
    ],
    [
      4,
      11,
      17,
      23,
      28
    ],
    [
      4,
      11,
      19,
      25,
      28
    ],
    [
      4,
      11,
      23,
      25,
      28
    ],
    [
      4,
      14,
      17,
      19,
      21
    ],
    [
      4,
      14,
      23,
      25,
      27
    ],
    [
      4,
      17,
      23,
      28,
      30
    ],
    [
      4,
      19,
      25,
      28,
      31
    ],
    [
      4,
      21,
      27,
      30,
      31
    ],
    [
      5,
      6,
      24,
      26,
      27
    ],
    [
      5,
      6,
      24,
      26,
      29
    ],
    [
      5,
      6,
      24,
      27,
      30
    ],
    [
      5,
      6,
      24,
      29,
      30
    ],
    [
      5,
      6,
      26,
      27,
      31
    ],
    [
      5,
      6,
      26,
      29,
      31
    ],
    [
      5,
      6,
      27,
      30,
      31
    ],
    [
      5,
      6,
      29,
      30,
      31
    ],
    [
      5,
      7,
      18,
      20,
      21
    ],
    [
      5,
      7,
      18,
      20,
      29
    ],
    [
      5,
      7,
      18,
      21,
      30
    ],
    [
      5,
      7,
      18,
      29,
      30
    ],
    [
      5,
      7,
      20,
      21,
      31
    ],
    [
      5,
      7,
      20,
      29,
      31
    ],
    [
      5,
      7,
      21,
      30,
      31
    ],
    [
      5,
      7,
      29,
      30,
      31
    ],
    [
      5,
      8,
      15,
      20,
      21
    ],
    [
      5,
      8,
      15,
      20,
      26
    ],
    [
      5,
      8,
      15,
      21,
      27
    ],
    [
      5,
      8,
      15,
      26,
      27
    ],
    [
      5,
      8,
      20,
      21,
      31
    ],
    [
      5,
      8,
      20,
      26,
      31
    ],
    [
      5,
      8,
      21,
      27,
      31
    ],
    [
      5,
      8,
      26,
      27,
      31
    ],
    [
      5,
      9,
      15,
      18,
      21
    ],
    [
      5,
      9,
      15,
      18,
      24
    ],
    [
      5,
      9,
      15,
      21,
      27
    ],
    [
      5,
      9,
      15,
      24,
      27
    ],
    [
      5,
      9,
      18,
      21,
      30
    ],
    [
      5,
      9,
      18,
      24,
      30
    ],
    [
      5,
      9,
      21,
      27,
      30
    ],
    [
      5,
      9,
      24,
      27,
      30
    ],
    [
      5,
      10,
      15,
      18,
      20
    ],
    [
      5,
      10,
      15,
      18,
      24
    ],
    [
      5,
      10,
      15,
      20,
      26
    ],
    [
      5,
      10,
      15,
      24,
      26
    ],
    [
      5,
      10,
      18,
      20,
      29
    ],
    [
      5,
      10,
      18,
      24,
      29
    ],
    [
      5,
      10,
      20,
      26,
      29
    ],
    [
      5,
      10,
      24,
      26,
      29
    ],
    [
      5,
      15,
      18,
      20,
      21
    ],
    [
      5,
      15,
      24,
      26,
      27
    ],
    [
      5,
      18,
      24,
      29,
      30
    ],
    [
      5,
      20,
      26,
      29,
      31
    ],
    [
      5,
      21,
      27,
      30,
      31
    ],
    [
      6,
      22,
      23,
      25,
      28
    ],
    [
      6,
      22,
      24,
      26,
      29
    ],
    [
      6,
      23,
      24,
      27,
      30
    ],
    [
      6,
      25,
      26,
      27,
      31
    ],
    [
      6,
      28,
      29,
      30,
      31
    ],
    [
      7,
      16,
      17,
      19,
      28
    ],
    [
      7,
      16,
      18,
      20,
      29
    ],
    [
      7,
      17,
      18,
      21,
      30
    ],
    [
      7,
      19,
      20,
      21,
      31
    ],
    [
      7,
      28,
      29,
      30,
      31
    ],
    [
      8,
      13,
      14,
      19,
      25
    ],
    [
      8,
      13,
      15,
      20,
      26
    ],
    [
      8,
      14,
      15,
      21,
      27
    ],
    [
      8,
      19,
      20,
      21,
      31
    ],
    [
      8,
      25,
      26,
      27,
      31
    ],
    [
      9,
      12,
      14,
      17,
      23
    ],
    [
      9,
      12,
      15,
      18,
      24
    ],
    [
      9,
      14,
      15,
      21,
      27
    ],
    [
      9,
      17,
      18,
      21,
      30
    ],
    [
      9,
      23,
      24,
      27,
      30
    ],
    [
      10,
      12,
      13,
      16,
      22
    ],
    [
      10,
      12,
      15,
      18,
      24
    ],
    [
      10,
      13,
      15,
      20,
      26
    ],
    [
      10,
      16,
      18,
      20,
      29
    ],
    [
      10,
      22,
      24,
      26,
      29
    ],
    [
      11,
      12,
      13,
      16,
      22
    ],
    [
      11,
      12,
      14,
      17,
      23
    ],
    [
      11,
      13,
      14,
      19,
      25
    ],
    [
      11,
      16,
      17,
      19,
      28
    ],
    [
      11,
      22,
      23,
      25,
      28
    ]
  ],
  "antipodes": [
    6,
    7,
    8,
    9,
    10,
    11,
    0,
    1,
    2,
    3,
    4,
    5,
    31,
    30,
    29,
    28,
    27,
    26,
    25,
    24,
    23,
    22,
    21,
    20,
    19,
    18,
    17,
    16,
    15,
    14,
    13,
    12
  ],
  "maximal_clique_size_histogram": {
    "5": 300
  },
  "transversals_with_nonzero_coverage": 59316,
  "maximum_facets_per_transversal": 48,
  "coverage_size_histogram": {
    "10": 4692,
    "5": 1872,
    "21": 780,
    "8": 2700,
    "30": 840,
    "9": 1740,
    "37": 480,
    "42": 60,
    "45": 12,
    "6": 4240,
    "3": 3360,
    "22": 720,
    "11": 2040,
    "36": 600,
    "17": 1740,
    "4": 6420,
    "25": 960,
    "14": 3960,
    "26": 1260,
    "7": 2160,
    "15": 840,
    "2": 6060,
    "33": 120,
    "16": 1080,
    "34": 720,
    "20": 900,
    "12": 1380,
    "40": 180,
    "24": 720,
    "18": 360,
    "28": 900,
    "48": 20,
    "1": 4680,
    "19": 720
  },
  "milp_status": 1,
  "milp_message": "Time limit reached. (HiGHS Status 13: Time limit reached)",
  "milp_objective": 8.000000000001076,
  "milp_dual_bound": 7.0,
  "cover_orientations": [
    6758,
    10714,
    15436,
    17066,
    32715,
    43064,
    47987,
    65065
  ],
  "transversal_representatives": [
    0,
    1,
    2,
    3,
    4,
    5,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21
  ],
  "seconds": 45.99338436126709,
  "scope": "Relaxed facet-cover necessary condition only if every boundary facet has an interior vertex in its incident 5-simplex. This is automatic when new boundary-boundary edges are forbidden AND boundary graph has no 6-clique. Not a ball existence proof."
}

==> anc/terminal/data/e_edge.json <==
{
  "cases": [
    {
      "edge": [
        0,
        1
      ],
      "edge_orbit": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "deleted_lift_facets": 16,
      "retained_lift_facets": 284,
      "facet_orbits": [
        [
          8,
          16,
          24,
          32,
          53,
          61,
          69,
          77,
          97,
          105,
          142,
          150,
          187,
          195,
          232,
          240
        ],
        [
          9,
          10,
          12,
          17,
          18,
          20,
          25,
          26,
          28,
          33,
          34,
          36,
          54,
          55,
          57,
          62,
          63,
          65,
          70,
          71,
          73,
          78,
          79,
          81,
          93,
          95,
          96,
          101,
          103,
          104,
          138,
          140,
          141,
          146,
          148,
          149,
          183,
          185,
          186,
          191,
          193,
          194,
          228,
          230,
          231,
          236,
          238,
          239
        ],
        [
          11,
          13,
          14,
          19,
          21,
          22,
          27,
          29,
          30,
          35,
          37,
          38,
          56,
          58,
          59,
          64,
          66,
          67,
          72,
          74,
          75,
          80,
          82,
          83,
          91,
          92,
          94,
          99,
          100,
          102,
          136,
          137,
          139,
          144,
          145,
          147,
          181,
          182,
          184,
          189,
          190,
          192,
          226,
          227,
          229,
          234,
          235,
          237
        ],
        [
          15,
          23,
          31,
          39,
          60,
          68,
          76,
          84,
          90,
          98,
          135,
          143,
          180,
          188,
          225,
          233
        ],
        [
          40,
          85,
          274,
          279
        ],
        [
          41,
          42,
          43,
          44,
          86,
          87,
          88,
          89,
          270,
          271,
          272,
          273,
          275,
          276,
          277,
          278
        ],
        [
          106,
          109,
          110,
          113,
          114,
          117,
          118,
          121,
          122,
          125,
          126,
          129,
          151,
          154,
          155,
          158,
          159,
          162,
          163,
          166,
          167,
          170,
          171,
          174,
          196,
          199,
          200,
          203,
          204,
          207,
          208,
          211,
          212,
          215,
          216,
          219,
          241,
          244,
          245,
          248,
          249,
          252,
          253,
          256,
          257,
          260,
          261,
          264
        ],
        [
          107,
          108,
          111,
          112,
          115,
          116,
          119,
          120,
          123,
          124,
          127,
          128,
          152,
          153,
          156,
          157,
          160,
          161,
          164,
          165,
          168,
          169,
          172,
          173,
          197,
          198,
          201,
          202,
          205,
          206,
          209,
          210,
          213,
          214,
          217,
          218,
          242,
          243,
          246,
          247,
          250,
          251,
          254,
          255,
          258,
          259,
          262,
          263
        ],
        [
          130,
          131,
          175,
          176,
          220,
          221,
          265,
          266,
          283,
          284,
          288,
          289,
          293,
          294,
          298,
          299
        ],
        [
          132,
          133,
          134,
          177,
          178,
          179,
          222,
          223,
          224,
          267,
          268,
          269,
          280,
          281,
          282,
          285,
          286,
          287,
          290,
          291,
          292,
          295,
          296,
          297
        ]
      ],
      "weights": [
        "0",
        "1/20",
        "0",
        "1/20",
        "0",
        "1/20",
        "0",
        "1/20",
        "0",
        "0"
      ],
      "exact_dual": "32/5",
      "patterns": 779,
      "max_cover": 48
    },
    {
      "edge": [
        0,
        6
      ],
      "edge_orbit": [
        [
          0,
          6
        ],
        [
          0,
          7
        ],
        [
          0,
          8
        ],
        [
          0,
          9
        ],
        [
          0,
          10
        ],
        [
          0,
          11
        ],
        [
          0,
          12
        ],
        [
          0,
          13
        ],
        [
          0,
          14
        ],
        [
          0,
          15
        ],
        [
          1,
          6
        ],
        [
          1,
          7
        ],
        [
          1,
          8
        ],
        [
          1,
          9
        ],
        [
          1,
          10
        ],
        [
          1,
          11
        ],
        [
          1,
          12
        ],
        [
          1,
          13
        ],
        [
          1,
          14
        ],
        [
          1,
          15
        ],
        [
          2,
          6
        ],
        [
          2,
          7
        ],
        [
          2,
          8
        ],
        [
          2,
          9
        ],
        [
          2,
          10
        ],
        [
          2,
          11
        ],
        [
          2,
          12
        ],
        [
          2,
          13
        ],
        [
          2,
          14
        ],
        [
          2,
          15
        ],
        [
          3,
          6
        ],
        [
          3,
          7
        ],
        [
          3,
          8
        ],
        [
          3,
          9
        ],
        [
          3,
          10
        ],
        [
          3,
          11
        ],
        [
          3,
          12
        ],
        [
          3,
          13
        ],
        [
          3,
          14
        ],
        [
          3,
          15
        ],
        [
          4,
          6
        ],
        [
          4,
          7
        ],
        [
          4,
          8
        ],
        [
          4,
          9
        ],
        [
          4,
          10
        ],
        [
          4,
          11
        ],
        [
          4,
          12
        ],
        [
          4,
          13
        ],
        [
          4,
          14
        ],
        [
          4,
          15
        ],
        [
          5,
          6
        ],
        [
          5,
          7
        ],
        [
          5,
          8
        ],
        [
          5,
          9
        ],
        [
          5,
          10
        ],
        [
          5,
          11
        ],
        [
          5,
          12
        ],
        [
          5,
          13
        ],
        [
          5,
          14
        ],
        [
          5,
          15
        ]
      ],
      "deleted_lift_facets": 28,
      "retained_lift_facets": 272,
      "facet_orbits": [
        [
          0,
          8,
          52,
          97
        ],
        [
          1,
          2,
          4,
          9,
          10,
          12,
          48,
          50,
          51,
          93,
          95,
          96
        ],
        [
          3,
          5,
          6,
          11,
          13,
          14,
          46,
          47,
          49,
          91,
          92,
          94
        ],
        [
          7,
          15,
          45,
          90
        ],
        [
          20,
          23,
          28,
          31,
          36,
          39,
          135,
          138,
          180,
          183,
          225,
          228
        ],
        [
          21,
          22,
          29,
          30,
          37,
          38,
          136,
          137,
          181,
          182,
          226,
          227
        ],
        [
          42,
          43,
          44,
          270,
          271,
          272
        ],
        [
          53,
          60,
          98,
          105
        ],
        [
          54,
          55,
          56,
          57,
          58,
          59,
          99,
          100,
          101,
          102,
          103,
          104
        ],
        [
          61,
          69,
          77,
          106,
          114,
          122,
          150,
          158,
          195,
          203,
          240,
          248
        ],
        [
          62,
          63,
          70,
          71,
          78,
          79,
          107,
          108,
          115,
          116,
          123,
          124,
          148,
          149,
          156,
          157,
          193,
          194,
          201,
          202,
          238,
          239,
          246,
          247
        ],
        [
          64,
          72,
          80,
          109,
          117,
          125,
          147,
          155,
          192,
          200,
          237,
          245
        ],
        [
          65,
          73,
          81,
          110,
          118,
          126,
          146,
          154,
          191,
          199,
          236,
          244
        ],
        [
          66,
          67,
          74,
          75,
          82,
          83,
          111,
          112,
          119,
          120,
          127,
          128,
          144,
          145,
          152,
          153,
          189,
          190,
          197,
          198,
          234,
          235,
          242,
          243
        ],
        [
          68,
          76,
          84,
          113,
          121,
          129,
          143,
          151,
          188,
          196,
          233,
          241
        ],
        [
          85,
          130,
          279,
          284
        ],
        [
          86,
          131,
          278,
          283
        ],
        [
          87,
          88,
          89,
          132,
          133,
          134,
          275,
          276,
          277,
          280,
          281,
          282
        ],
        [
          159,
          166,
          167,
          174,
          204,
          211,
          212,
          219,
          249,
          256,
          257,
          264
        ],
        [
          160,
          165,
          168,
          173,
          205,
          210,
          213,
          218,
          250,
          255,
          258,
          263
        ],
        [
          161,
          162,
          163,
          164,
          169,
          170,
          171,
          172,
          206,
          207,
          208,
          209,
          214,
          215,
          216,
          217,
          251,
          252,
          253,
          254,
          259,
          260,
          261,
          262
        ],
        [
          175,
          220,
          265,
          289,
          294,
          299
        ],
        [
          176,
          177,
          221,
          222,
          266,
          267,
          287,
          288,
          292,
          293,
          297,
          298
        ],
        [
          178,
          179,
          223,
          224,
          268,
          269,
          285,
          286,
          290,
          291,
          295,
          296
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/6",
        "0",
        "0",
        "1/10",
        "0",
        "0",
        "1/10",
        "1/30",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/15",
        "0",
        "0",
        "0",
        "0",
        "1/15"
      ],
      "exact_dual": "32/5",
      "patterns": 2476,
      "max_cover": 48
    },
    {
      "edge": [
        6,
        7
      ],
      "edge_orbit": [
        [
          6,
          7
        ],
        [
          6,
          8
        ],
        [
          6,
          9
        ],
        [
          6,
          10
        ],
        [
          6,
          11
        ],
        [
          6,
          12
        ],
        [
          6,
          13
        ],
        [
          6,
          14
        ],
        [
          6,
          15
        ],
        [
          7,
          8
        ],
        [
          7,
          9
        ],
        [
          7,
          10
        ],
        [
          7,
          11
        ],
        [
          7,
          12
        ],
        [
          7,
          13
        ],
        [
          7,
          14
        ],
        [
          7,
          15
        ],
        [
          8,
          9
        ],
        [
          8,
          10
        ],
        [
          8,
          11
        ],
        [
          8,
          12
        ],
        [
          8,
          13
        ],
        [
          8,
          14
        ],
        [
          8,
          15
        ],
        [
          9,
          10
        ],
        [
          9,
          11
        ],
        [
          9,
          12
        ],
        [
          9,
          13
        ],
        [
          9,
          14
        ],
        [
          9,
          15
        ],
        [
          10,
          11
        ],
        [
          10,
          12
        ],
        [
          10,
          13
        ],
        [
          10,
          14
        ],
        [
          10,
          15
        ],
        [
          11,
          12
        ],
        [
          11,
          13
        ],
        [
          11,
          14
        ],
        [
          11,
          15
        ],
        [
          12,
          13
        ],
        [
          12,
          14
        ],
        [
          12,
          15
        ],
        [
          13,
          14
        ],
        [
          13,
          15
        ],
        [
          14,
          15
        ]
      ],
      "deleted_lift_facets": 24,
      "retained_lift_facets": 276,
      "facet_orbits": [
        [
          0,
          3,
          4,
          7,
          45,
          48,
          49,
          52,
          213,
          214,
          217,
          218,
          258,
          259,
          262,
          263
        ],
        [
          1,
          2,
          5,
          6,
          46,
          47,
          50,
          51,
          212,
          215,
          216,
          219,
          257,
          260,
          261,
          264
        ],
        [
          8,
          16,
          53,
          61,
          97,
          105,
          115,
          123,
          142,
          150,
          160,
          168,
          202,
          210,
          247,
          255
        ],
        [
          9,
          10,
          17,
          18,
          54,
          55,
          62,
          63,
          95,
          96,
          103,
          104,
          114,
          117,
          122,
          125,
          140,
          141,
          148,
          149,
          159,
          162,
          167,
          170,
          200,
          203,
          208,
          211,
          245,
          248,
          253,
          256
        ],
        [
          11,
          19,
          56,
          64,
          94,
          102,
          116,
          124,
          139,
          147,
          161,
          169,
          201,
          209,
          246,
          254
        ],
        [
          12,
          20,
          57,
          65,
          93,
          101,
          119,
          127,
          138,
          146,
          164,
          172,
          198,
          206,
          243,
          251
        ],
        [
          13,
          14,
          21,
          22,
          58,
          59,
          66,
          67,
          91,
          92,
          99,
          100,
          118,
          121,
          126,
          129,
          136,
          137,
          144,
          145,
          163,
          166,
          171,
          174,
          196,
          199,
          204,
          207,
          241,
          244,
          249,
          252
        ],
        [
          15,
          23,
          60,
          68,
          90,
          98,
          120,
          128,
          135,
          143,
          165,
          173,
          197,
          205,
          242,
          250
        ],
        [
          26,
          27,
          28,
          29,
          34,
          35,
          36,
          37,
          71,
          72,
          73,
          74,
          79,
          80,
          81,
          82,
          182,
          183,
          184,
          185,
          190,
          191,
          192,
          193,
          227,
          228,
          229,
          230,
          235,
          236,
          237,
          238
        ],
        [
          30,
          31,
          38,
          39,
          75,
          76,
          83,
          84,
          180,
          181,
          188,
          189,
          225,
          226,
          233,
          234
        ],
        [
          41,
          42,
          86,
          87,
          222,
          223,
          267,
          268,
          272,
          273,
          277,
          278,
          291,
          292,
          296,
          297
        ],
        [
          43,
          44,
          88,
          89,
          220,
          221,
          265,
          266,
          270,
          271,
          275,
          276,
          293,
          294,
          298,
          299
        ],
        [
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          151,
          152,
          153,
          154,
          155,
          156,
          157,
          158
        ],
        [
          130,
          131,
          133,
          134,
          175,
          176,
          178,
          179,
          280,
          281,
          283,
          284,
          285,
          286,
          288,
          289
        ],
        [
          132,
          177,
          282,
          287
        ]
      ],
      "weights": [
        "0",
        "0",
        "0",
        "1/20",
        "0",
        "0",
        "1/20",
        "0",
        "1/20",
        "1/20",
        "0",
        "0",
        "0",
        "1/20",
        "0"
      ],
      "exact_dual": "32/5",
      "patterns": 1778,
      "max_cover": 48
    }
  ],
  "seconds": 1.557018518447876
}

==> anc/terminal/data/e_identification.json <==
{
  "core_mask": "001e87420f06214c0cc944dab35bc0",
  "base_map": [
    0,
    15,
    1,
    10,
    7,
    2,
    14,
    3,
    11,
    6,
    8,
    13,
    12,
    4,
    5,
    9
  ],
  "switching": [
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1
  ],
  "lift_map": [
    0,
    6,
    21,
    22,
    7,
    1,
    16,
    27,
    13,
    30,
    8,
    2,
    20,
    23,
    3,
    9,
    26,
    17,
    31,
    12,
    29,
    14,
    19,
    24,
    25,
    18,
    4,
    10,
    11,
    5,
    28,
    15
  ]
}


==> anc/terminal/data/e_seven.json <==
{
  "cases": [
    {
      "first": 62,
      "stabilizer_size": 120,
      "facet_orbit_sizes": [
        20,
        20,
        20,
        60,
        60,
        20,
        5,
        20,
        5,
        20,
        5
      ],
      "weights": [
        "0",
        "0",
        "0",
        "1/15",
        "0",
        "0",
        "1/15",
        "1/30",
        "0",
        "0",
        "1/5"
      ],
      "exact_dual_bound": "6",
      "column_patterns": 200,
      "tight_columns": 100,
      "facet_orbits": [
        [
          45,
          48,
          50,
          51,
          90,
          93,
          95,
          96,
          135,
          138,
          140,
          141,
          180,
          183,
          185,
          186,
          225,
          228,
          230,
          231
        ],
        [
          46,
          47,
          49,
          52,
          91,
          92,
          94,
          97,
          136,
          137,
          139,
          142,
          181,
          182,
          184,
          187,
          226,
          227,
          229,
          232
        ],
        [
          53,
          61,
          69,
          77,
          98,
          106,
          114,
          122,
          143,
          151,
          159,
          167,
          188,
          196,
          204,
          212,
          233,
          241,
          249,
          257
        ],
        [
          54,
          55,
          57,
          62,
          63,
          65,
          70,
          71,
          73,
          78,
          79,
          81,
          99,
          100,
          102,
          107,
          108,
          110,
          115,
          116,
          118,
          123,
          124,
          126,
          144,
          145,
          147,
          152,
          153,
          155,
          160,
          161,
          163,
          168,
          169,
          171,
          189,
          190,
          192,
          197,
          198,
          200,
          205,
          206,
          208,
          213,
          214,
          216,
          234,
          235,
          237,
          242,
          243,
          245,
          250,
          251,
          253,
          258,
          259,
          261
        ],
        [
          56,
          58,
          59,
          64,
          66,
          67,
          72,
          74,
          75,
          80,
          82,
          83,
          101,
          103,
          104,
          109,
          111,
          112,
          117,
          119,
          120,
          125,
          127,
          128,
          146,
          148,
          149,
          154,
          156,
          157,
          162,
          164,
          165,
          170,
          172,
          173,
          191,
          193,
          194,
          199,
          201,
          202,
          207,
          209,
          210,
          215,
          217,
          218,
          236,
          238,
          239,
          244,
          246,
          247,
          252,
          254,
          255,
          260,
          262,
          263
        ],
        [
          60,
          68,
          76,
          84,
          105,
          113,
          121,
          129,
          150,
          158,
          166,
          174,
          195,
          203,
          211,
          219,
          240,
          248,
          256,
          264
        ],
        [
          85,
          130,
          175,
          220,
          265
        ],
        [
          86,
          87,
          88,
          89,
          131,
          132,
          133,
          134,
          176,
          177,
          178,
          179,
          221,
          222,
          223,
          224,
          266,
          267,
          268,
          269
        ],
        [
          270,
          271,
          272,
          273,
          274
        ],
        [
          275,
          276,
          277,
          278,
          280,
          281,
          282,
          283,
          285,
          286,
          287,
          288,
          290,
          291,
          292,
          293,
          295,
          296,
          297,
          298
        ],
        [
          279,
          284,
          289,
          294,
          299
        ]
      ],
      "tight_orientations": [
        962,
        7236,
        25736,
        43280,
        53792,
        963,
        7237,
        25737,
        43281,
        53793,
        966,
        970,
        978,
        994,
        7238,
        7244,
        7252,
        7268,
        25738,
        25740,
        25752,
        25768,
        43282,
        43284,
        43288,
        43312,
        53794,
        53796,
        53800,
        53808,
        967,
        971,
        979,
        995,
        7239,
        7245,
        7253,
        7269,
        25739,
        25741,
        25753,
        25769,
        43283,
        43285,
        43289,
        43313,
        53795,
        53797,
        53801,
        53809,
        1230,
        2390,
        4710,
        8602,
        11292,
        17066,
        21548,
        33586,
        38964,
        57400,
        1231,
        2391,
        4711,
        8603,
        11293,
        17067,
        21549,
        33587,
        38965,
        57401,
        8134,
        26570,
        31948,
        43986,
        48468,
        54242,
        56932,
        60824,
        63144,
        64304,
        8135,
        26571,
        31949,
        43987,
        48469,
        54243,
        56933,
        60825,
        63145,
        64305,
        11742,
        22254,
        39798,
        58298,
        64572,
        11743,
        22255,
        39799,
        58299,
        64573
      ],
      "exact_search_nodes": 31,
      "found_six_completion": false,
      "completions": []
    },
    {
      "first": 1230,
      "stabilizer_size": 72,
      "facet_orbit_sizes": [
        36,
        36,
        12,
        36,
        12,
        18,
        36,
        36,
        18,
        12
      ],
      "weights": [
        "1/24",
        "1/24",
        "0",
        "1/24",
        "0",
        "0",
        "1/36",
        "1/72",
        "0",
        "0"
      ],
      "exact_dual_bound": "6",
      "column_patterns": 355,
      "tight_columns": 73,
      "facet_orbits": [
        [
          0,
          1,
          2,
          3,
          8,
          9,
          10,
          11,
          16,
          17,
          18,
          19,
          189,
          191,
          193,
          195,
          197,
          199,
          201,
          203,
          205,
          207,
          209,
          211,
          234,
          236,
          238,
          240,
          242,
          244,
          246,
          248,
          250,
          252,
          254,
          256
        ],
        [
          24,
          27,
          29,
          32,
          35,
          37,
          54,
          55,
          60,
          62,
          63,
          68,
          99,
          100,
          105,
          107,
          108,
          113,
          144,
          145,
          150,
          152,
          153,
          158,
          180,
          183,
          185,
          215,
          217,
          218,
          225,
          228,
          230,
          260,
          262,
          263
        ],
        [
          25,
          33,
          56,
          64,
          101,
          109,
          146,
          154,
          181,
          219,
          226,
          264
        ],
        [
          26,
          28,
          31,
          34,
          36,
          39,
          53,
          58,
          59,
          61,
          66,
          67,
          98,
          103,
          104,
          106,
          111,
          112,
          143,
          148,
          149,
          151,
          156,
          157,
          182,
          184,
          187,
          213,
          214,
          216,
          227,
          229,
          232,
          258,
          259,
          261
        ],
        [
          30,
          38,
          57,
          65,
          102,
          110,
          147,
          155,
          186,
          212,
          231,
          257
        ],
        [
          40,
          41,
          42,
          221,
          222,
          223,
          266,
          267,
          268,
          275,
          276,
          279,
          280,
          281,
          284,
          285,
          286,
          289
        ],
        [
          45,
          46,
          47,
          48,
          70,
          72,
          74,
          76,
          78,
          80,
          82,
          84,
          90,
          91,
          92,
          93,
          115,
          117,
          119,
          121,
          123,
          125,
          127,
          129,
          135,
          136,
          137,
          138,
          160,
          162,
          164,
          166,
          168,
          170,
          172,
          174
        ],
        [
          49,
          50,
          51,
          52,
          69,
          71,
          73,
          75,
          77,
          79,
          81,
          83,
          94,
          95,
          96,
          97,
          114,
          116,
          118,
          120,
          122,
          124,
          126,
          128,
          139,
          140,
          141,
          142,
          159,
          161,
          163,
          165,
          167,
          169,
          171,
          173
        ],
        [
          85,
          88,
          89,
          130,
          133,
          134,
          175,
          178,
          179,
          272,
          273,
          274,
          291,
          292,
          293,
          296,
          297,
          298
        ],
        [
          86,
          87,
          131,
          132,
          176,
          177,
          270,
          271,
          290,
          294,
          295,
          299
        ]
      ],
      "tight_orientations": [
        62,
        962,
        7236,
        11743,
        22255,
        25736,
        32822,
        32826,
        32828,
        33731,
        33746,
        33762,
        40005,
        40020,
        40036,
        44503,
        44507,
        44509,
        55015,
        55019,
        55021,
        58505,
        58520,
        58536,
        32830,
        33730,
        40004,
        44511,
        55023,
        58504,
        33586,
        38964,
        43987,
        48469,
        54243,
        56933,
        57400,
        60825,
        63145,
        35158,
        37478,
        40903,
        41370,
        44060,
        49834,
        54316,
        59339,
        64717,
        39767,
        39783,
        39798,
        43282,
        43284,
        43288,
        53794,
        53796,
        53800,
        58267,
        58283,
        58298,
        64541,
        64557,
        64572,
        65475,
        65477,
        65481,
        39799,
        43280,
        53792,
        58299,
        64573,
        65473,
        64305
      ],
      "exact_search_nodes": 68,
      "found_six_completion": false,
      "completions": []
    }
  ],
  "seconds": 1.0686206817626953
}

==> anc/terminal/data/trace_105.json <==
{
  "critical_index": 105,
  "source_class": 144,
  "source_sha256": "e64d1adbb5cf55c6c9c481e064b930f1f7ad30325b44b66ab1199ba0a0f737fe",
  "weight_sum": 2999999,
  "maximum_load": 1000002,
  "deficit_budget": 14,
  "positive_load_candidates_only": true,
  "capacity_2W_greater_than_5L": true,
  "near_candidate_count": 118,
  "single_No7_candidate_count": 40,
  "candidate_lists_equal_discovery": true,
  "candidates": [
    3076,
    3584,
    3588,
    3622,
    26480,
    28859,
    28923,
    29113,
    29115,
    29177,
    29179,
    30201,
    30203,
    36612,
    53112,
    61296,
    61881,
    61883,
    61945,
    61947,
    69124,
    69126,
    69188,
    69190,
    69775,
    77959,
    94459,
    100868,
    100870,
    101892,
    101894,
    101956,
    101958,
    102148,
    102212,
    104591,
    127449,
    127483,
    127487,
    127995
  ],
  "candidate_deficits": [
    2,
    4,
    2,
    2,
    4,
    3,
    3,
    2,
    2,
    2,
    2,
    2,
    2,
    3,
    3,
    4,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    4,
    3,
    3,
    2,
    2,
    2,
    2,
    2,
    2,
    3,
    3,
    4,
    2,
    2,
    4,
    2
  ],
  "mandatory_lift_count": 258,
  "independent_nodes": 1,
  "pruned": {
    "uncoverable_lift": 1
  },
  "column_permutation_pruning_used": false,
  "global_complement_pruning_used": false,
  "fully_exhausted": true,
  "solution_count": 0,
  "solutions": [],
  "excluded_by_independent_No7_six_cover": true,
  "seconds": 0.2941300868988037,
  "full_branch_trace": [
    {
      "node": 1,
      "chosen": [],
      "remaining_lifts": 258,
      "spent_deficit": 0,
      "pivot_lift_mask": 11408506881,
      "reject": "uncoverable_lift"
    }
  ]
}


==> anc/terminal/data/trace_16.json <==
{
  "critical_index": 16,
  "source_class": 28,
  "source_sha256": "2fb0ecb48319d908247169f777e207e5738bc19c151dc82f718085a8485546e5",
  "weight_sum": 2999997,
  "maximum_load": 1000000,
  "deficit_budget": 6,
  "positive_load_candidates_only": true,
  "capacity_2W_greater_than_5L": true,
  "near_candidate_count": 308,
  "single_No7_candidate_count": 92,
  "candidate_lists_equal_discovery": true,
  "candidates": [
    2575,
    2864,
    3590,
    3622,
    3852,
    3888,
    3980,
    4016,
    4339,
    4851,
    6771,
    7311,
    7948,
    8012,
    8076,
    12208,
    16304,
    16455,
    20038,
    20070,
    20583,
    20599,
    20639,
    20647,
    20663,
    20671,
    21671,
    21687,
    21695,
    24230,
    25266,
    25330,
    26290,
    30134,
    30135,
    30642,
    30643,
    32690,
    32694,
    35673,
    41840,
    57523,
    57587,
    61683,
    62975,
    64959,
    66112,
    68096,
    69388,
    73484,
    73548,
    89231,
    95398,
    98377,
    98381,
    100428,
    100429,
    100936,
    100937,
    104781,
    105741,
    105805,
    106841,
    109376,
    109384,
    109400,
    110400,
    110408,
    110424,
    110432,
    110472,
    110488,
    111001,
    111033,
    114616,
    114767,
    118863,
    122995,
    123059,
    123123,
    123760,
    124300,
    126220,
    126732,
    127055,
    127091,
    127183,
    127219,
    127449,
    127481,
    128207,
    128496
  ],
  "candidate_deficits": [
    0,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    0,
    0,
    0,
    1,
    2,
    2,
    2,
    2,
    1,
    1,
    2,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    2,
    2,
    2,
    2,
    1,
    1,
    1,
    1,
    2,
    2,
    2,
    2,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    2,
    1,
    1,
    2,
    2,
    2,
    2,
    1,
    0,
    0,
    0,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    0
  ],
  "mandatory_lift_count": 232,
  "independent_nodes": 3,
  "pruned": {
    "uncoverable_lift": 2
  },
  "column_permutation_pruning_used": false,
  "global_complement_pruning_used": false,
  "fully_exhausted": true,
  "solution_count": 0,
  "solutions": [],
  "excluded_by_independent_No7_six_cover": true,
  "seconds": 0.1457219123840332,
  "full_branch_trace": [
    {
      "node": 1,
      "chosen": [],
      "remaining_lifts": 232,
      "spent_deficit": 0,
      "pivot_lift_mask": 8759934976,
      "branches": [
        128496,
        114616
      ]
    },
    {
      "node": 2,
      "chosen": [
        128496
      ],
      "remaining_lifts": 208,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 3,
      "chosen": [
        114616
      ],
      "remaining_lifts": 195,
      "spent_deficit": 1,
      "pivot_lift_mask": 10737685504,
      "reject": "uncoverable_lift"
    }
  ]
}


==> anc/terminal/data/trace_18.json <==
{
  "critical_index": 18,
  "source_class": 33,
  "source_sha256": "231676c7446d537cf181325e97d1f1bcfa8c74d26fffe316172ab40efff4d849",
  "weight_sum": 3000000,
  "maximum_load": 1000001,
  "deficit_budget": 6,
  "positive_load_candidates_only": true,
  "capacity_2W_greater_than_5L": true,
  "near_candidate_count": 320,
  "single_No7_candidate_count": 136,
  "candidate_lists_equal_discovery": true,
  "candidates": [
    2688,
    2968,
    3590,
    3622,
    3718,
    3750,
    4223,
    4723,
    10880,
    10896,
    12208,
    16450,
    16451,
    16482,
    16483,
    16514,
    16515,
    16546,
    16547,
    18018,
    18082,
    19495,
    19559,
    19623,
    20006,
    20070,
    20134,
    20583,
    20647,
    21543,
    21607,
    23599,
    23631,
    23663,
    26210,
    26226,
    26274,
    26290,
    27200,
    27264,
    27328,
    30519,
    30579,
    30583,
    32859,
    32985,
    34911,
    35801,
    36953,
    36955,
    36959,
    36987,
    36991,
    37081,
    37247,
    37491,
    37499,
    41616,
    41648,
    41680,
    41872,
    41904,
    41936,
    45937,
    45945,
    46001,
    46009,
    61555,
    69516,
    85062,
    85070,
    85126,
    85134,
    89135,
    89167,
    89199,
    89391,
    89423,
    89455,
    93572,
    93580,
    93824,
    93990,
    94080,
    94084,
    94112,
    94116,
    94118,
    95270,
    96160,
    98086,
    98212,
    100488,
    100492,
    100552,
    103743,
    103807,
    103871,
    104781,
    104797,
    104845,
    104861,
    107408,
    107440,
    107472,
    109464,
    109528,
    110424,
    110488,
    110937,
    111001,
    111065,
    111448,
    111512,
    111576,
    112989,
    113053,
    114524,
    114525,
    114556,
    114557,
    114588,
    114589,
    114620,
    114621,
    118863,
    120175,
    120191,
    126348,
    126848,
    127321,
    127353,
    127449,
    127481,
    128103,
    128383
  ],
  "candidate_deficits": [
    0,
    1,
    0,
    1,
    0,
    1,
    1,
    0,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    2,
    2,
    1,
    1,
    1,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    2,
    0,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    1,
    2,
    2,
    2,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    1,
    1,
    2,
    2,
    2,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    1,
    0,
    2,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    1,
    1,
    1,
    2,
    2,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    0,
    1,
    1,
    0,
    1,
    0,
    1,
    0
  ],
  "mandatory_lift_count": 236,
  "independent_nodes": 3,
  "pruned": {
    "uncoverable_lift": 2
  },
  "column_permutation_pruning_used": false,
  "global_complement_pruning_used": false,
  "fully_exhausted": true,
  "solution_count": 0,
  "solutions": [],
  "excluded_by_independent_No7_six_cover": true,
  "seconds": 0.15378761291503906,
  "full_branch_trace": [
    {
      "node": 1,
      "chosen": [],
      "remaining_lifts": 236,
      "spent_deficit": 0,
      "pivot_lift_mask": 33589258,
      "branches": [
        103871,
        20647
      ]
    },
    {
      "node": 2,
      "chosen": [
        103871
      ],
      "remaining_lifts": 209,
      "spent_deficit": 1,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 3,
      "chosen": [
        20647
      ],
      "remaining_lifts": 198,
      "spent_deficit": 2,
      "pivot_lift_mask": 9160622112,
      "reject": "uncoverable_lift"
    }
  ]
}


==> anc/terminal/data/trace_3.json <==
{
  "critical_index": 3,
  "source_class": 3,
  "source_sha256": "ac6f811038cae8b434f8106d20c13f6a538f75a6d1a64f2ddafb1925dc627193",
  "weight_sum": 3000002,
  "maximum_load": 1000002,
  "deficit_budget": 8,
  "positive_load_candidates_only": true,
  "capacity_2W_greater_than_5L": true,
  "near_candidate_count": 136,
  "single_No7_candidate_count": 24,
  "candidate_lists_equal_discovery": true,
  "candidates": [
    5375,
    13411,
    13559,
    14071,
    23481,
    31673,
    36935,
    38143,
    51464,
    56249,
    64441,
    64443,
    66628,
    66630,
    74822,
    79607,
    92928,
    94136,
    99398,
    107590,
    117000,
    117512,
    117660,
    125696
  ],
  "candidate_deficits": [
    1,
    2,
    1,
    1,
    3,
    2,
    2,
    1,
    2,
    3,
    2,
    2,
    2,
    2,
    3,
    2,
    1,
    2,
    2,
    3,
    1,
    1,
    2,
    1
  ],
  "mandatory_lift_count": 224,
  "independent_nodes": 1,
  "pruned": {
    "uncoverable_lift": 1
  },
  "column_permutation_pruning_used": false,
  "global_complement_pruning_used": false,
  "fully_exhausted": true,
  "solution_count": 0,
  "solutions": [],
  "excluded_by_independent_No7_six_cover": true,
  "seconds": 0.13548946380615234,
  "full_branch_trace": [
    {
      "node": 1,
      "chosen": [],
      "remaining_lifts": 224,
      "spent_deficit": 0,
      "pivot_lift_mask": 10737451048,
      "reject": "uncoverable_lift"
    }
  ]
}


==> anc/terminal/data/trace_39.json <==
{
  "critical_index": 39,
  "source_class": 60,
  "source_sha256": "45be954990e2f9b48e1681c937424d0e5b77ddf683e8eee3967940395349a074",
  "weight_sum": 3000000,
  "maximum_load": 1000002,
  "deficit_budget": 12,
  "positive_load_candidates_only": true,
  "capacity_2W_greater_than_5L": true,
  "near_candidate_count": 140,
  "single_No7_candidate_count": 24,
  "candidate_lists_equal_discovery": true,
  "candidates": [
    4927,
    4983,
    12152,
    18274,
    20575,
    25968,
    28985,
    36740,
    36773,
    36775,
    38839,
    44960,
    86111,
    92232,
    94296,
    94298,
    94331,
    102086,
    105103,
    110496,
    112797,
    118919,
    126088,
    126144
  ],
  "candidate_deficits": [
    4,
    4,
    0,
    2,
    3,
    1,
    2,
    2,
    3,
    3,
    3,
    2,
    2,
    3,
    3,
    3,
    2,
    2,
    1,
    3,
    2,
    0,
    4,
    4
  ],
  "mandatory_lift_count": 232,
  "independent_nodes": 1,
  "pruned": {
    "uncoverable_lift": 1
  },
  "column_permutation_pruning_used": false,
  "global_complement_pruning_used": false,
  "fully_exhausted": true,
  "solution_count": 0,
  "solutions": [],
  "excluded_by_independent_No7_six_cover": true,
  "seconds": 0.13054895401000977,
  "full_branch_trace": [
    {
      "node": 1,
      "chosen": [],
      "remaining_lifts": 232,
      "spent_deficit": 0,
      "pivot_lift_mask": 2686453824,
      "reject": "uncoverable_lift"
    }
  ]
}


==> anc/terminal/data/trace_42.json <==
{
  "critical_index": 42,
  "source_class": 69,
  "source_sha256": "c87316934b9bbb9b633edb45b44bf0e57ac937da4472d135c00fc2e139a56d85",
  "weight_sum": 2999996,
  "maximum_load": 1000000,
  "deficit_budget": 8,
  "positive_load_candidates_only": true,
  "capacity_2W_greater_than_5L": true,
  "near_candidate_count": 304,
  "single_No7_candidate_count": 70,
  "candidate_lists_equal_discovery": true,
  "candidates": [
    409,
    647,
    679,
    903,
    935,
    953,
    4223,
    4287,
    4543,
    4799,
    5055,
    11705,
    12168,
    12217,
    12633,
    12697,
    12729,
    20607,
    20659,
    20671,
    21171,
    22323,
    22451,
    30515,
    33415,
    33447,
    34727,
    36740,
    36775,
    52838,
    52902,
    55091,
    63026,
    63027,
    63283,
    67788,
    68044,
    68045,
    75980,
    78169,
    78233,
    94296,
    94331,
    96344,
    97624,
    97656,
    100556,
    108620,
    108748,
    109900,
    110400,
    110412,
    110464,
    118342,
    118374,
    118438,
    118854,
    118903,
    119366,
    126016,
    126272,
    126528,
    126784,
    126848,
    130118,
    130136,
    130168,
    130392,
    130424,
    130662
  ],
  "candidate_deficits": [
    1,
    2,
    2,
    2,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    2,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    2,
    2,
    2,
    2,
    1,
    2,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    2,
    1,
    2,
    2,
    2,
    2,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    2,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    2,
    2,
    2,
    1
  ],
  "mandatory_lift_count": 220,
  "independent_nodes": 1,
  "pruned": {
    "uncoverable_lift": 1
  },
  "column_permutation_pruning_used": false,
  "global_complement_pruning_used": false,
  "fully_exhausted": true,
  "solution_count": 0,
  "solutions": [],
  "excluded_by_independent_No7_six_cover": true,
  "seconds": 0.13550376892089844,
  "full_branch_trace": [
    {
      "node": 1,
      "chosen": [],
      "remaining_lifts": 220,
      "spent_deficit": 0,
      "pivot_lift_mask": 10771005472,
      "reject": "uncoverable_lift"
    }
  ]
}


==> anc/terminal/data/trace_53.json <==
{
  "critical_index": 53,
  "source_class": 83,
  "source_sha256": "042bb515ddce539888c8af33b09d89413c891e83ac11c99e707b9e7bc593928e",
  "weight_sum": 2999999,
  "maximum_load": 1000001,
  "deficit_budget": 8,
  "positive_load_candidates_only": true,
  "capacity_2W_greater_than_5L": true,
  "near_candidate_count": 86,
  "single_No7_candidate_count": 16,
  "candidate_lists_equal_discovery": true,
  "candidates": [
    9847,
    33815,
    35535,
    41479,
    43759,
    45823,
    61159,
    62115,
    68956,
    69912,
    85248,
    87312,
    89592,
    95536,
    97256,
    121224
  ],
  "candidate_deficits": [
    1,
    2,
    1,
    2,
    1,
    1,
    2,
    1,
    1,
    2,
    1,
    1,
    2,
    1,
    2,
    1
  ],
  "mandatory_lift_count": 252,
  "independent_nodes": 2,
  "pruned": {
    "uncoverable_lift": 1
  },
  "column_permutation_pruning_used": false,
  "global_complement_pruning_used": false,
  "fully_exhausted": true,
  "solution_count": 0,
  "solutions": [],
  "excluded_by_independent_No7_six_cover": true,
  "seconds": 0.12882423400878906,
  "full_branch_trace": [
    {
      "node": 1,
      "chosen": [],
      "remaining_lifts": 252,
      "spent_deficit": 0,
      "pivot_lift_mask": 11282710528,
      "branches": [
        121224
      ]
    },
    {
      "node": 2,
      "chosen": [
        121224
      ],
      "remaining_lifts": 212,
      "spent_deficit": 1,
      "pivot_lift_mask": 1409564672,
      "reject": "uncoverable_lift"
    }
  ]
}


==> anc/terminal/data/trace_54.json <==
{
  "critical_index": 54,
  "source_class": 84,
  "source_sha256": "fc108c4c1e34e8f007aa9a0d4a104bf56f5f1caab38cbfed4d98b316bb5f5741",
  "weight_sum": 3000000,
  "maximum_load": 1000001,
  "deficit_budget": 6,
  "positive_load_candidates_only": true,
  "capacity_2W_greater_than_5L": true,
  "near_candidate_count": 88,
  "single_No7_candidate_count": 18,
  "candidate_lists_equal_discovery": true,
  "candidates": [
    9843,
    10099,
    30000,
    30002,
    45811,
    60038,
    62114,
    62115,
    62435,
    68636,
    68956,
    68957,
    71033,
    85260,
    101069,
    101071,
    120972,
    121228
  ],
  "candidate_deficits": [
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1
  ],
  "mandatory_lift_count": 250,
  "independent_nodes": 1,
  "pruned": {
    "uncoverable_lift": 1
  },
  "column_permutation_pruning_used": false,
  "global_complement_pruning_used": false,
  "fully_exhausted": true,
  "solution_count": 0,
  "solutions": [],
  "excluded_by_independent_No7_six_cover": true,
  "seconds": 0.12812209129333496,
  "full_branch_trace": [
    {
      "node": 1,
      "chosen": [],
      "remaining_lifts": 250,
      "spent_deficit": 0,
      "pivot_lift_mask": 2182086786,
      "reject": "uncoverable_lift"
    }
  ]
}


==> anc/terminal/data/trace_59.json <==
{
  "critical_index": 59,
  "source_class": 95,
  "source_sha256": "e29ce8e95f0b7b3bb2599c7af68e87aabb0087cdb8961d068703c8c56c2ca683",
  "weight_sum": 3000001,
  "maximum_load": 1000002,
  "deficit_budget": 10,
  "positive_load_candidates_only": true,
  "capacity_2W_greater_than_5L": true,
  "near_candidate_count": 98,
  "single_No7_candidate_count": 20,
  "candidate_lists_equal_discovery": true,
  "candidates": [
    11096,
    11128,
    18019,
    33280,
    34338,
    34610,
    36352,
    36386,
    36642,
    36658,
    94413,
    94429,
    94685,
    94719,
    96461,
    96733,
    97791,
    113052,
    119943,
    119975
  ],
  "candidate_deficits": [
    1,
    2,
    1,
    1,
    1,
    2,
    2,
    1,
    1,
    2,
    2,
    1,
    1,
    2,
    2,
    1,
    1,
    1,
    2,
    1
  ],
  "mandatory_lift_count": 256,
  "independent_nodes": 1,
  "pruned": {
    "uncoverable_lift": 1
  },
  "column_permutation_pruning_used": false,
  "global_complement_pruning_used": false,
  "fully_exhausted": true,
  "solution_count": 0,
  "solutions": [],
  "excluded_by_independent_No7_six_cover": true,
  "seconds": 0.13229894638061523,
  "full_branch_trace": [
    {
      "node": 1,
      "chosen": [],
      "remaining_lifts": 256,
      "spent_deficit": 0,
      "pivot_lift_mask": 10773200896,
      "reject": "uncoverable_lift"
    }
  ]
}


==> anc/terminal/data/trace_67.json <==
{
  "critical_index": 67,
  "source_class": 103,
  "source_sha256": "8b015b894c4695e3db199ebacb3df8b8aa36efe11279841d372ed7d780ce6e26",
  "weight_sum": 3000000,
  "maximum_load": 1000000,
  "deficit_budget": 0,
  "positive_load_candidates_only": true,
  "capacity_2W_greater_than_5L": true,
  "near_candidate_count": 7680,
  "single_No7_candidate_count": 3474,
  "candidate_lists_equal_discovery": true,
  "candidates": [
    64,
    65,
    72,
    73,
    81,
    89,
    113,
    121,
    128,
    129,
    136,
    137,
    145,
    153,
    177,
    185,
    192,
    193,
    200,
    201,
    209,
    241,
    337,
    345,
    369,
    377,
    401,
    409,
    433,
    441,
    465,
    497,
    563,
    567,
    576,
    577,
    578,
    579,
    582,
    583,
    584,
    585,
    593,
    595,
    599,
    601,
    625,
    627,
    631,
    633,
    640,
    641,
    642,
    643,
    646,
    647,
    648,
    649,
    657,
    659,
    663,
    665,
    689,
    691,
    695,
    697,
    704,
    705,
    706,
    707,
    712,
    713,
    721,
    723,
    753,
    755,
    787,
    791,
    819,
    823,
    849,
    851,
    855,
    857,
    881,
    883,
    887,
    889,
    913,
    915,
    919,
    921,
    945,
    947,
    951,
    953,
    1602,
    1603,
    1606,
    1607,
    1666,
    1667,
    1670,
    1671,
    2161,
    2169,
    2225,
    2233,
    2417,
    2425,
    2481,
    2489,
    2611,
    2615,
    2673,
    2675,
    2679,
    2681,
    2737,
    2739,
    2743,
    2745,
    2867,
    2871,
    2929,
    2931,
    2935,
    2937,
    2993,
    2995,
    2999,
    3001,
    4627,
    4631,
    4659,
    4663,
    4691,
    4695,
    4723,
    4727,
    4755,
    4759,
    4787,
    4791,
    4819,
    4883,
    4887,
    4915,
    4919,
    4947,
    4951,
    4979,
    4983,
    5011,
    5015,
    5043,
    5047,
    6237,
    6239,
    6301,
    6303,
    6431,
    6493,
    6495,
    6557,
    6559,
    6675,
    6679,
    6685,
    6687,
    6707,
    6711,
    6739,
    6743,
    6749,
    6751,
    6771,
    6775,
    6803,
    6807,
    6813,
    6815,
    6835,
    6839,
    6914,
    6918,
    6924,
    6926,
    6930,
    6931,
    6934,
    6935,
    6940,
    6941,
    6942,
    6943,
    6946,
    6950,
    6962,
    6963,
    6966,
    6967,
    6978,
    6982,
    6988,
    6990,
    6994,
    6995,
    6998,
    6999,
    7004,
    7005,
    7006,
    7007,
    7010,
    7014,
    7026,
    7027,
    7030,
    7031,
    7042,
    7046,
    7052,
    7054,
    7058,
    7059,
    7062,
    7063,
    7068,
    7069,
    7070,
    7071,
    7074,
    7078,
    7090,
    7091,
    7094,
    7095,
    7938,
    7942,
    7948,
    7950,
    7954,
    7958,
    7964,
    7966,
    7970,
    7974,
    7986,
    7990,
    8002,
    8006,
    8012,
    8014,
    8018,
    8022,
    8028,
    8030,
    8034,
    8038,
    8050,
    8054,
    8066,
    8070,
    8076,
    8078,
    8082,
    8086,
    8092,
    8094,
    8098,
    8102,
    8114,
    8118,
    8273,
    8281,
    8305,
    8313,
    8337,
    8345,
    8369,
    8377,
    8401,
    8433,
    8529,
    8537,
    8561,
    8569,
    8593,
    8601,
    8625,
    8633,
    8657,
    8689,
    8785,
    8793,
    8817,
    8825,
    8849,
    8857,
    8881,
    8889,
    8913,
    8945,
    9041,
    9049,
    9073,
    9081,
    9105,
    9113,
    9137,
    9145,
    10321,
    10329,
    10333,
    10335,
    10353,
    10361,
    10385,
    10393,
    10397,
    10399,
    10417,
    10425,
    10449,
    10481,
    10527,
    10577,
    10585,
    10589,
    10591,
    10609,
    10617,
    10641,
    10649,
    10653,
    10655,
    10673,
    10681,
    10705,
    10737,
    10833,
    10841,
    10845,
    10847,
    10865,
    10873,
    10897,
    10905,
    10909,
    10911,
    10929,
    10937,
    10961,
    10993,
    11038,
    11039,
    11086,
    11089,
    11097,
    11101,
    11102,
    11103,
    11104,
    11112,
    11120,
    11121,
    11128,
    11129,
    11150,
    11153,
    11161,
    11165,
    11166,
    11167,
    11168,
    11176,
    11184,
    11185,
    11192,
    11193,
    12062,
    12110,
    12126,
    12174,
    12190,
    14429,
    14431,
    14493,
    14495,
    14623,
    14643,
    14647,
    14651,
    14655,
    14685,
    14687,
    14705,
    14707,
    14709,
    14711,
    14713,
    14715,
    14717,
    14719,
    14749,
    14751,
    14769,
    14771,
    14773,
    14775,
    14777,
    14779,
    14781,
    14783,
    14877,
    14879,
    14941,
    14943,
    15005,
    15007,
    15116,
    15118,
    15132,
    15133,
    15134,
    15135,
    15154,
    15155,
    15156,
    15157,
    15158,
    15159,
    15162,
    15163,
    15164,
    15165,
    15166,
    15167,
    15180,
    15182,
    15196,
    15197,
    15198,
    15199,
    15216,
    15217,
    15218,
    15219,
    15220,
    15221,
    15222,
    15223,
    15224,
    15225,
    15226,
    15227,
    15228,
    15229,
    15230,
    15231,
    15244,
    15246,
    15260,
    15261,
    15262,
    15263,
    15280,
    15281,
    15282,
    15283,
    15284,
    15285,
    15286,
    15287,
    15288,
    15289,
    15290,
    15291,
    15292,
    15293,
    15294,
    15295,
    16140,
    16142,
    16156,
    16158,
    16176,
    16178,
    16180,
    16182,
    16184,
    16186,
    16188,
    16190,
    16204,
    16206,
    16220,
    16222,
    16240,
    16242,
    16244,
    16246,
    16248,
    16250,
    16252,
    16254,
    16268,
    16270,
    16284,
    16286,
    16304,
    16306,
    16308,
    16310,
    16312,
    16314,
    16316,
    16318,
    16449,
    16451,
    16453,
    16455,
    16457,
    16459,
    16461,
    16463,
    16465,
    16467,
    16469,
    16471,
    16473,
    16475,
    16477,
    16479,
    16497,
    16499,
    16501,
    16503,
    16505,
    16507,
    16509,
    16511,
    16513,
    16515,
    16517,
    16519,
    16521,
    16523,
    16525,
    16527,
    16529,
    16531,
    16533,
    16535,
    16537,
    16539,
    16541,
    16543,
    16561,
    16563,
    16565,
    16567,
    16569,
    16571,
    16573,
    16575,
    16577,
    16579,
    16581,
    16585,
    16587,
    16593,
    16595,
    16597,
    16625,
    16627,
    16629,
    16962,
    16963,
    16966,
    16967,
    16979,
    16983,
    17011,
    17015,
    17026,
    17027,
    17030,
    17031,
    17043,
    17047,
    17075,
    17079,
    17090,
    17091,
    17107,
    17139,
    17171,
    17175,
    17203,
    17207,
    17235,
    17239,
    17267,
    17271,
    17299,
    17303,
    17331,
    17335,
    17363,
    17473,
    17475,
    17477,
    17479,
    17481,
    17483,
    17485,
    17487,
    17537,
    17539,
    17541,
    17543,
    17545,
    17547,
    17549,
    17551,
    17601,
    17603,
    17605,
    17609,
    17611,
    17986,
    17987,
    17990,
    17991,
    18050,
    18051,
    18054,
    18055,
    18509,
    18511,
    18525,
    18527,
    18573,
    18575,
    18589,
    18591,
    18719,
    18781,
    18783,
    18845,
    18847,
    18995,
    18999,
    19011,
    19015,
    19021,
    19023,
    19027,
    19031,
    19037,
    19039,
    19059,
    19063,
    19075,
    19079,
    19085,
    19087,
    19091,
    19095,
    19101,
    19103,
    19123,
    19127,
    19139,
    19155,
    19187,
    19219,
    19223,
    19231,
    19251,
    19255,
    19283,
    19287,
    19293,
    19295,
    19315,
    19319,
    19347,
    19351,
    19357,
    19359,
    19379,
    19383,
    19411,
    19533,
    19535,
    19597,
    19599,
    20035,
    20039,
    20045,
    20047,
    20099,
    20103,
    20109,
    20111,
    20561,
    20563,
    20565,
    20567,
    20569,
    20571,
    20573,
    20575,
    20593,
    20597,
    20601,
    20605,
    20625,
    20627,
    20629,
    20631,
    20633,
    20635,
    20637,
    20639,
    20657,
    20661,
    20665,
    20669,
    20689,
    20691,
    20693,
    21075,
    21079,
    21139,
    21143,
    21203,
    21267,
    21271,
    21331,
    21335,
    21395,
    21399,
    21459,
    21575,
    21583,
    21591,
    21599,
    21639,
    21647,
    21655,
    21663,
    22086,
    22087,
    22102,
    22103,
    22118,
    22134,
    22150,
    22151,
    22166,
    22167,
    22182,
    22198,
    22278,
    22279,
    22294,
    22295,
    22310,
    22326,
    22342,
    22343,
    22358,
    22359,
    22374,
    22390,
    22406,
    22407,
    22422,
    22423,
    22438,
    22454,
    22621,
    22623,
    22685,
    22687,
    22815,
    22877,
    22879,
    22941,
    22943,
    23059,
    23063,
    23069,
    23071,
    23091,
    23095,
    23123,
    23127,
    23133,
    23135,
    23155,
    23159,
    23187,
    23191,
    23197,
    23199,
    23219,
    23223,
    23251,
    23315,
    23319,
    23325,
    23327,
    23347,
    23351,
    23379,
    23383,
    23389,
    23391,
    23411,
    23415,
    23443,
    23447,
    23453,
    23455,
    23475,
    23479,
    23507,
    23582,
    23583,
    23630,
    23631,
    23646,
    23647,
    23694,
    23695,
    23710,
    23711,
    23822,
    23823,
    23838,
    23839,
    23886,
    23887,
    23902,
    23903,
    23950,
    23951,
    23966,
    23967,
    24078,
    24079,
    24086,
    24087,
    24094,
    24095,
    24118,
    24119,
    24134,
    24135,
    24142,
    24143,
    24150,
    24151,
    24158,
    24159,
    24166,
    24167,
    24182,
    24183,
    24198,
    24199,
    24206,
    24207,
    24214,
    24215,
    24222,
    24223,
    24230,
    24231,
    24246,
    24247,
    24326,
    24327,
    24334,
    24335,
    24342,
    24343,
    24350,
    24351,
    24358,
    24359,
    24374,
    24375,
    24390,
    24391,
    24398,
    24399,
    24406,
    24407,
    24414,
    24415,
    24422,
    24423,
    24438,
    24439,
    24454,
    24455,
    24462,
    24463,
    24470,
    24471,
    24478,
    24479,
    24486,
    24487,
    24502,
    24503,
    24657,
    24659,
    24661,
    24663,
    24665,
    24667,
    24669,
    24671,
    24689,
    24691,
    24693,
    24695,
    24697,
    24699,
    24701,
    24703,
    24721,
    24723,
    24725,
    24727,
    24729,
    24731,
    24733,
    24735,
    24753,
    24755,
    24757,
    24759,
    24761,
    24763,
    24765,
    24767,
    24785,
    24787,
    24789,
    24817,
    24819,
    24821,
    26717,
    26719,
    26781,
    26783,
    26911,
    26973,
    26975,
    27037,
    27039,
    27229,
    27231,
    27293,
    27295,
    27423,
    27485,
    27487,
    27549,
    27551,
    30070,
    30078,
    30134,
    30142,
    30518,
    30526,
    30582,
    30590,
    30646,
    30654,
    30813,
    30815,
    30877,
    30879,
    31007,
    31027,
    31031,
    31035,
    31039,
    31069,
    31071,
    31089,
    31091,
    31093,
    31095,
    31097,
    31099,
    31101,
    31103,
    31133,
    31135,
    31153,
    31155,
    31157,
    31159,
    31161,
    31163,
    31165,
    31167,
    31261,
    31263,
    31325,
    31327,
    31389,
    31391,
    31517,
    31519,
    31539,
    31541,
    31543,
    31547,
    31549,
    31551,
    31581,
    31583,
    31601,
    31603,
    31605,
    31607,
    31609,
    31611,
    31613,
    31615,
    31645,
    31647,
    31665,
    31667,
    31669,
    31671,
    31673,
    31675,
    31677,
    31679,
    31774,
    31775,
    31822,
    31823,
    31838,
    31839,
    31886,
    31887,
    31902,
    31903,
    32014,
    32015,
    32030,
    32031,
    32054,
    32055,
    32062,
    32063,
    32078,
    32079,
    32094,
    32095,
    32118,
    32119,
    32126,
    32127,
    32142,
    32143,
    32158,
    32159,
    32182,
    32183,
    32190,
    32191,
    32270,
    32271,
    32286,
    32287,
    32334,
    32335,
    32350,
    32351,
    32398,
    32399,
    32414,
    32415,
    32526,
    32527,
    32542,
    32543,
    32566,
    32567,
    32574,
    32575,
    32590,
    32591,
    32606,
    32607,
    32630,
    32631,
    32638,
    32639,
    32654,
    32655,
    32670,
    32671,
    32694,
    32695,
    32702,
    32703,
    32832,
    32833,
    32840,
    32841,
    32864,
    32865,
    32880,
    32881,
    32896,
    32897,
    32904,
    32905,
    32928,
    32929,
    32944,
    32945,
    32960,
    32961,
    32968,
    32969,
    32992,
    32993,
    33008,
    33009,
    33120,
    33121,
    33136,
    33137,
    33184,
    33185,
    33200,
    33201,
    33248,
    33249,
    33264,
    33265,
    33344,
    33345,
    33346,
    33347,
    33350,
    33351,
    33352,
    33353,
    33376,
    33377,
    33378,
    33379,
    33392,
    33393,
    33394,
    33395,
    33408,
    33409,
    33410,
    33411,
    33414,
    33415,
    33416,
    33417,
    33440,
    33441,
    33442,
    33443,
    33456,
    33457,
    33458,
    33459,
    33472,
    33473,
    33474,
    33475,
    33478,
    33479,
    33480,
    33481,
    33504,
    33505,
    33506,
    33507,
    33520,
    33521,
    33522,
    33523,
    33632,
    33633,
    33634,
    33635,
    33648,
    33649,
    33650,
    33651,
    33696,
    33697,
    33698,
    33699,
    33712,
    33713,
    33714,
    33715,
    33760,
    33761,
    33762,
    33763,
    34370,
    34371,
    34374,
    34375,
    34402,
    34403,
    34418,
    34419,
    34434,
    34435,
    34438,
    34439,
    34466,
    34467,
    34482,
    34483,
    34658,
    34659,
    34674,
    34675,
    34722,
    34723,
    34738,
    34739,
    34881,
    34889,
    34945,
    34953,
    35009,
    35017,
    35393,
    35395,
    35399,
    35401,
    35457,
    35459,
    35463,
    35465,
    36419,
    36423,
    36483,
    36487,
    37474,
    37475,
    37490,
    37491,
    37538,
    37539,
    37554,
    37555,
    37602,
    37618,
    37730,
    37731,
    37746,
    37747,
    37794,
    37795,
    37810,
    37811,
    37858,
    38498,
    38499,
    38514,
    38515,
    38562,
    38563,
    38578,
    38579,
    38754,
    38755,
    38770,
    38771,
    38818,
    38819,
    38834,
    38835,
    39702,
    39734,
    39746,
    39750,
    39762,
    39766,
    39778,
    39782,
    39794,
    39798,
    39810,
    39814,
    39826,
    39830,
    39842,
    39846,
    39858,
    39862,
    40726,
    40758,
    40770,
    40774,
    40786,
    40790,
    40802,
    40806,
    40818,
    40822,
    40834,
    40838,
    40850,
    40854,
    40866,
    40870,
    40882,
    40886,
    41056,
    41057,
    41072,
    41073,
    41120,
    41121,
    41136,
    41137,
    41184,
    41185,
    41200,
    41201,
    41312,
    41313,
    41328,
    41329,
    41376,
    41377,
    41392,
    41393,
    41440,
    41441,
    41456,
    41457,
    41568,
    41569,
    41584,
    41585,
    41632,
    41633,
    41648,
    41649,
    41696,
    41697,
    41712,
    41713,
    41824,
    41825,
    41840,
    41841,
    41888,
    41889,
    41904,
    41905,
    41952,
    41953,
    43872,
    43880,
    43888,
    43896,
    43936,
    43944,
    43952,
    43960,
    45424,
    45426,
    45488,
    45490,
    45936,
    45938,
    46000,
    46002,
    46448,
    46450,
    46512,
    46514,
    46960,
    46962,
    47024,
    47026,
    47924,
    47926,
    47930,
    47932,
    47934,
    47984,
    47986,
    47988,
    47990,
    47992,
    47994,
    47996,
    47998,
    48048,
    48050,
    48052,
    48054,
    48056,
    48058,
    48060,
    48062,
    48948,
    48950,
    48954,
    48956,
    48958,
    49008,
    49010,
    49012,
    49014,
    49016,
    49018,
    49020,
    49022,
    49072,
    49074,
    49076,
    49078,
    49080,
    49082,
    49084,
    49086,
    49217,
    49219,
    49221,
    49223,
    49225,
    49227,
    49229,
    49231,
    49249,
    49251,
    49265,
    49267,
    49281,
    49283,
    49285,
    49287,
    49289,
    49291,
    49293,
    49295,
    49313,
    49315,
    49329,
    49331,
    49345,
    49347,
    49349,
    49351,
    49353,
    49355,
    49357,
    49359,
    49377,
    49379,
    49393,
    49395,
    49730,
    49731,
    49734,
    49735,
    49762,
    49763,
    49778,
    49779,
    49794,
    49795,
    49798,
    49799,
    49826,
    49827,
    49842,
    49843,
    49858,
    49859,
    49862,
    49863,
    49890,
    49891,
    49906,
    49907,
    50018,
    50019,
    50034,
    50035,
    50082,
    50083,
    50098,
    50099,
    50146,
    50147,
    50241,
    50243,
    50245,
    50247,
    50249,
    50251,
    50253,
    50255,
    50273,
    50275,
    50289,
    50291,
    50305,
    50307,
    50309,
    50311,
    50313,
    50315,
    50317,
    50319,
    50337,
    50339,
    50353,
    50355,
    50369,
    50371,
    50373,
    50377,
    50379,
    50381,
    50401,
    50403,
    50417,
    50419,
    50754,
    50755,
    50758,
    50759,
    50786,
    50787,
    50802,
    50803,
    50818,
    50819,
    50822,
    50823,
    50850,
    50851,
    50866,
    50867,
    51042,
    51043,
    51058,
    51059,
    51106,
    51107,
    51122,
    51123,
    51779,
    51783,
    51843,
    51847,
    51907,
    51911,
    52803,
    52807,
    52867,
    52871,
    53345,
    53361,
    53409,
    53425,
    53473,
    53858,
    53874,
    53922,
    53938,
    53986,
    54002,
    54114,
    54130,
    54178,
    54194,
    54242,
    54343,
    54351,
    54359,
    54367,
    54369,
    54385,
    54407,
    54415,
    54423,
    54431,
    54433,
    54449,
    54497,
    54854,
    54855,
    54870,
    54871,
    54882,
    54886,
    54898,
    54902,
    54918,
    54919,
    54934,
    54935,
    54946,
    54950,
    54962,
    54966,
    55110,
    55111,
    55126,
    55127,
    55138,
    55142,
    55154,
    55158,
    55174,
    55175,
    55190,
    55191,
    55202,
    55206,
    55218,
    55222,
    56854,
    56855,
    56886,
    56887,
    56902,
    56903,
    56918,
    56919,
    56934,
    56935,
    56950,
    56951,
    56966,
    56967,
    56982,
    56983,
    56998,
    56999,
    57014,
    57015,
    57110,
    57111,
    57142,
    57143,
    57158,
    57159,
    57174,
    57175,
    57190,
    57191,
    57206,
    57207,
    57222,
    57223,
    57238,
    57239,
    57254,
    57255,
    57270,
    57271,
    57441,
    57443,
    57457,
    57459,
    57505,
    57507,
    57521,
    57523,
    57569,
    57571,
    57585,
    57587,
    58465,
    58467,
    58481,
    58483,
    58529,
    58531,
    58545,
    58547,
    58593,
    58595,
    58609,
    58611,
    64822,
    64823,
    64830,
    64831,
    64886,
    64887,
    64894,
    64895,
    64950,
    64951,
    64958,
    64959,
    65334,
    65335,
    65342,
    65343,
    65398,
    65399,
    65406,
    65407,
    65462,
    65463,
    65470,
    65471,
    65600,
    65601,
    65608,
    65609,
    65664,
    65665,
    65672,
    65673,
    65728,
    65729,
    65736,
    65737,
    66112,
    66113,
    66120,
    66121,
    66176,
    66177,
    66184,
    66185,
    66240,
    66241,
    66248,
    66249,
    72460,
    72462,
    72476,
    72478,
    72524,
    72526,
    72540,
    72542,
    72588,
    72590,
    72604,
    72606,
    73484,
    73486,
    73500,
    73502,
    73548,
    73550,
    73564,
    73566,
    73612,
    73614,
    73628,
    73630,
    73800,
    73801,
    73816,
    73817,
    73832,
    73833,
    73848,
    73849,
    73864,
    73865,
    73880,
    73881,
    73896,
    73897,
    73912,
    73913,
    73928,
    73929,
    73960,
    73961,
    74056,
    74057,
    74072,
    74073,
    74088,
    74089,
    74104,
    74105,
    74120,
    74121,
    74136,
    74137,
    74152,
    74153,
    74168,
    74169,
    74184,
    74185,
    74216,
    74217,
    75849,
    75853,
    75865,
    75869,
    75880,
    75881,
    75896,
    75897,
    75913,
    75917,
    75929,
    75933,
    75944,
    75945,
    75960,
    75961,
    76105,
    76109,
    76121,
    76125,
    76136,
    76137,
    76152,
    76153,
    76169,
    76173,
    76185,
    76189,
    76200,
    76201,
    76216,
    76217,
    76574,
    76622,
    76638,
    76640,
    76648,
    76656,
    76664,
    76686,
    76702,
    76704,
    76712,
    76720,
    76728,
    76829,
    76877,
    76893,
    76941,
    76957,
    77069,
    77085,
    77133,
    77149,
    77197,
    77213,
    77598,
    77646,
    77662,
    77710,
    77726,
    78200,
    78204,
    78264,
    78268,
    79160,
    79164,
    79224,
    79228,
    79288,
    79292,
    79948,
    79949,
    79964,
    79965,
    80012,
    80013,
    80028,
    80029,
    80204,
    80205,
    80220,
    80221,
    80248,
    80249,
    80252,
    80253,
    80268,
    80269,
    80284,
    80285,
    80312,
    80313,
    80316,
    80317,
    80652,
    80654,
    80668,
    80670,
    80690,
    80692,
    80694,
    80698,
    80700,
    80702,
    80716,
    80718,
    80732,
    80734,
    80752,
    80754,
    80756,
    80758,
    80760,
    80762,
    80764,
    80766,
    80780,
    80782,
    80796,
    80798,
    80816,
    80818,
    80820,
    80822,
    80824,
    80826,
    80828,
    80830,
    80924,
    80925,
    80972,
    80973,
    80988,
    80989,
    81036,
    81037,
    81052,
    81053,
    81164,
    81165,
    81180,
    81181,
    81208,
    81209,
    81212,
    81213,
    81228,
    81229,
    81244,
    81245,
    81272,
    81273,
    81276,
    81277,
    81292,
    81293,
    81308,
    81309,
    81336,
    81337,
    81340,
    81341,
    81676,
    81678,
    81692,
    81694,
    81712,
    81714,
    81716,
    81718,
    81720,
    81722,
    81724,
    81726,
    81740,
    81742,
    81756,
    81758,
    81776,
    81778,
    81780,
    81782,
    81784,
    81786,
    81788,
    81790,
    81804,
    81806,
    81820,
    81822,
    81840,
    81842,
    81844,
    81846,
    81848,
    81850,
    81852,
    81854,
    81985,
    81987,
    81989,
    81991,
    81993,
    81995,
    81997,
    81999,
    82049,
    82051,
    82053,
    82055,
    82057,
    82059,
    82061,
    82063,
    82113,
    82115,
    82117,
    82121,
    82123,
    83009,
    83011,
    83013,
    83015,
    83017,
    83019,
    83021,
    83023,
    83073,
    83075,
    83077,
    83079,
    83081,
    83083,
    83085,
    83087,
    83137,
    83139,
    83141,
    83145,
    83147,
    84045,
    84047,
    84109,
    84111,
    84557,
    84559,
    84621,
    84623,
    85069,
    85071,
    85133,
    85135,
    85581,
    85583,
    85645,
    85647,
    87111,
    87119,
    87127,
    87135,
    87175,
    87183,
    87191,
    87199,
    89118,
    89119,
    89166,
    89167,
    89182,
    89183,
    89230,
    89231,
    89246,
    89247,
    89358,
    89359,
    89374,
    89375,
    89422,
    89423,
    89438,
    89439,
    89486,
    89487,
    89502,
    89503,
    89614,
    89615,
    89630,
    89631,
    89678,
    89679,
    89694,
    89695,
    89742,
    89743,
    89758,
    89759,
    89870,
    89871,
    89886,
    89887,
    89934,
    89935,
    89950,
    89951,
    89998,
    89999,
    90014,
    90015,
    90185,
    90189,
    90201,
    90205,
    90217,
    90221,
    90233,
    90237,
    90249,
    90253,
    90265,
    90269,
    90281,
    90285,
    90297,
    90301,
    90313,
    90345,
    91209,
    91213,
    91225,
    91229,
    91241,
    91245,
    91257,
    91261,
    91273,
    91277,
    91289,
    91293,
    91305,
    91309,
    91321,
    91325,
    91337,
    91369,
    92236,
    92237,
    92252,
    92253,
    92300,
    92301,
    92316,
    92317,
    92492,
    92493,
    92508,
    92509,
    92556,
    92557,
    92572,
    92573,
    93213,
    93260,
    93261,
    93276,
    93277,
    93324,
    93325,
    93340,
    93341,
    93453,
    93469,
    93516,
    93517,
    93532,
    93533,
    93580,
    93581,
    93596,
    93597,
    94584,
    94588,
    94648,
    94652,
    95606,
    95608,
    95612,
    95614,
    95670,
    95672,
    95676,
    95678,
    96054,
    96062,
    96118,
    96126,
    96182,
    96190,
    96332,
    96333,
    96348,
    96349,
    96396,
    96397,
    96412,
    96413,
    96588,
    96589,
    96604,
    96605,
    96632,
    96633,
    96636,
    96637,
    96652,
    96653,
    96668,
    96669,
    96696,
    96697,
    96700,
    96701,
    97308,
    97309,
    97310,
    97311,
    97356,
    97357,
    97358,
    97359,
    97372,
    97373,
    97374,
    97375,
    97420,
    97421,
    97422,
    97423,
    97436,
    97437,
    97438,
    97439,
    97548,
    97549,
    97550,
    97551,
    97564,
    97565,
    97566,
    97567,
    97590,
    97591,
    97592,
    97593,
    97596,
    97597,
    97598,
    97599,
    97612,
    97613,
    97614,
    97615,
    97628,
    97629,
    97630,
    97631,
    97654,
    97655,
    97656,
    97657,
    97660,
    97661,
    97662,
    97663,
    97676,
    97677,
    97678,
    97679,
    97692,
    97693,
    97694,
    97695,
    97718,
    97719,
    97720,
    97721,
    97724,
    97725,
    97726,
    97727,
    97806,
    97807,
    97822,
    97823,
    97870,
    97871,
    97886,
    97887,
    97934,
    97935,
    97950,
    97951,
    98062,
    98063,
    98078,
    98079,
    98102,
    98103,
    98110,
    98111,
    98126,
    98127,
    98142,
    98143,
    98166,
    98167,
    98174,
    98175,
    98190,
    98191,
    98206,
    98207,
    98230,
    98231,
    98238,
    98239,
    98368,
    98369,
    98376,
    98377,
    98400,
    98401,
    98416,
    98417,
    98432,
    98433,
    98440,
    98441,
    98464,
    98465,
    98480,
    98481,
    98496,
    98497,
    98504,
    98505,
    98528,
    98529,
    98544,
    98545,
    98656,
    98657,
    98672,
    98673,
    98720,
    98721,
    98736,
    98737,
    98784,
    98785,
    98800,
    98801,
    98880,
    98881,
    98888,
    98889,
    98912,
    98913,
    98928,
    98929,
    98944,
    98945,
    98952,
    98953,
    98976,
    98977,
    98992,
    98993,
    99008,
    99009,
    99016,
    99017,
    99040,
    99041,
    99056,
    99057,
    99168,
    99169,
    99184,
    99185,
    99232,
    99233,
    99248,
    99249,
    99296,
    99297,
    99392,
    99394,
    99396,
    99398,
    99400,
    99402,
    99404,
    99406,
    99424,
    99426,
    99456,
    99458,
    99460,
    99462,
    99464,
    99466,
    99468,
    99470,
    99488,
    99490,
    99520,
    99522,
    99524,
    99528,
    99530,
    99532,
    99552,
    99554,
    99680,
    99682,
    99744,
    99746,
    99808,
    99810,
    99904,
    99906,
    99908,
    99910,
    99912,
    99914,
    99916,
    99918,
    99936,
    99938,
    99968,
    99970,
    99972,
    99974,
    99976,
    99978,
    99980,
    99982,
    100000,
    100002,
    100032,
    100036,
    100040,
    100044,
    100064,
    100192,
    100194,
    100256,
    100258,
    100417,
    100425,
    100481,
    100489,
    100545,
    100553,
    100929,
    100937,
    100993,
    101001,
    103520,
    103522,
    103584,
    103586,
    103648,
    103776,
    103778,
    103840,
    103842,
    104032,
    104034,
    104096,
    104098,
    104160,
    104288,
    104290,
    104352,
    104354,
    106250,
    106252,
    106254,
    106282,
    106284,
    106286,
    106304,
    106306,
    106308,
    106310,
    106312,
    106314,
    106316,
    106318,
    106336,
    106338,
    106340,
    106342,
    106344,
    106346,
    106348,
    106350,
    106368,
    106370,
    106372,
    106374,
    106376,
    106378,
    106380,
    106382,
    106400,
    106402,
    106404,
    106406,
    106408,
    106410,
    106412,
    106414,
    106568,
    106569,
    106584,
    106585,
    106592,
    106593,
    106600,
    106601,
    106608,
    106609,
    106616,
    106617,
    106632,
    106633,
    106648,
    106649,
    106656,
    106657,
    106664,
    106665,
    106672,
    106673,
    106680,
    106681,
    106696,
    106697,
    106712,
    106713,
    106720,
    106721,
    106728,
    106729,
    106736,
    106737,
    106744,
    106745,
    106824,
    106825,
    106840,
    106841,
    106848,
    106849,
    106856,
    106857,
    106864,
    106865,
    106872,
    106873,
    106888,
    106889,
    106904,
    106905,
    106912,
    106913,
    106920,
    106921,
    106928,
    106929,
    106936,
    106937,
    106952,
    106953,
    106976,
    106977,
    106984,
    106985,
    106992,
    106993,
    107104,
    107105,
    107120,
    107121,
    107168,
    107169,
    107184,
    107185,
    107232,
    107233,
    107248,
    107249,
    107360,
    107361,
    107376,
    107377,
    107424,
    107425,
    107440,
    107441,
    107488,
    107489,
    107564,
    107592,
    107596,
    107616,
    107618,
    107624,
    107628,
    107656,
    107660,
    107680,
    107682,
    107688,
    107692,
    107720,
    107724,
    107744,
    107746,
    107752,
    107756,
    107820,
    107848,
    107852,
    107872,
    107874,
    107880,
    107884,
    107912,
    107916,
    107936,
    107938,
    107944,
    107948,
    107976,
    107980,
    108000,
    108002,
    108008,
    108012,
    108128,
    108130,
    108192,
    108194,
    108256,
    108384,
    108386,
    108448,
    108450,
    108617,
    108633,
    108648,
    108649,
    108664,
    108665,
    108681,
    108697,
    108712,
    108713,
    108728,
    108729,
    108745,
    108761,
    108776,
    108777,
    108792,
    108793,
    108873,
    108889,
    108904,
    108905,
    108920,
    108921,
    108937,
    108953,
    108968,
    108969,
    108984,
    108985,
    109408,
    109416,
    109424,
    109432,
    109472,
    109480,
    109488,
    109496,
    109612,
    109672,
    109676,
    109736,
    109740,
    109800,
    109804,
    109868,
    109928,
    109932,
    109992,
    109996,
    110378,
    110380,
    110382,
    110402,
    110406,
    110410,
    110414,
    110432,
    110434,
    110436,
    110438,
    110440,
    110442,
    110444,
    110446,
    110466,
    110470,
    110474,
    110478,
    110496,
    110498,
    110500,
    110502,
    110504,
    110506,
    110508,
    110510,
    110960,
    110962,
    110968,
    110972,
    111024,
    111026,
    111032,
    111036,
    111472,
    111474,
    111536,
    111538,
    111660,
    111688,
    111692,
    111712,
    111714,
    111720,
    111724,
    111752,
    111756,
    111776,
    111778,
    111784,
    111788,
    111816,
    111820,
    111840,
    111848,
    111852,
    111884,
    111916,
    111932,
    111944,
    111948,
    111968,
    111970,
    111976,
    111980,
    111984,
    111986,
    111992,
    111996,
    112008,
    112012,
    112032,
    112034,
    112040,
    112044,
    112048,
    112050,
    112056,
    112060,
    112072,
    112076,
    112224,
    112226,
    112288,
    112290,
    112352,
    112480,
    112482,
    112496,
    112498,
    112544,
    112546,
    112560,
    112562,
    113016,
    113017,
    113020,
    113021,
    113080,
    113081,
    113084,
    113085,
    113460,
    113462,
    113466,
    113468,
    113470,
    113520,
    113522,
    113524,
    113526,
    113528,
    113530,
    113532,
    113534,
    113584,
    113586,
    113588,
    113590,
    113592,
    113594,
    113596,
    113598,
    113708,
    113736,
    113740,
    113768,
    113772,
    113800,
    113804,
    113832,
    113836,
    113864,
    113868,
    113896,
    113900,
    113932,
    113964,
    113980,
    113981,
    113992,
    113996,
    114024,
    114028,
    114040,
    114041,
    114044,
    114045,
    114056,
    114060,
    114088,
    114092,
    114104,
    114105,
    114108,
    114109,
    114442,
    114444,
    114446,
    114474,
    114476,
    114478,
    114484,
    114486,
    114490,
    114492,
    114494,
    114496,
    114498,
    114500,
    114502,
    114504,
    114506,
    114508,
    114510,
    114528,
    114530,
    114532,
    114534,
    114536,
    114538,
    114540,
    114542,
    114544,
    114546,
    114548,
    114550,
    114552,
    114554,
    114556,
    114558,
    114560,
    114562,
    114564,
    114566,
    114568,
    114570,
    114572,
    114574,
    114592,
    114594,
    114596,
    114598,
    114600,
    114602,
    114604,
    114606,
    114608,
    114610,
    114612,
    114614,
    114616,
    114618,
    114620,
    114622,
    114753,
    114755,
    114757,
    114759,
    114761,
    114763,
    114765,
    114767,
    114785,
    114787,
    114801,
    114803,
    114817,
    114819,
    114821,
    114823,
    114825,
    114827,
    114829,
    114831,
    114849,
    114851,
    114865,
    114867,
    114881,
    114883,
    114885,
    114887,
    114889,
    114891,
    114893,
    114895,
    114913,
    114915,
    114929,
    114931,
    115776,
    115777,
    115778,
    115779,
    115780,
    115781,
    115782,
    115783,
    115784,
    115785,
    115786,
    115787,
    115788,
    115789,
    115790,
    115791,
    115808,
    115809,
    115810,
    115811,
    115825,
    115827,
    115840,
    115841,
    115842,
    115843,
    115844,
    115845,
    115846,
    115847,
    115848,
    115849,
    115850,
    115851,
    115852,
    115853,
    115854,
    115855,
    115872,
    115873,
    115874,
    115875,
    115889,
    115891,
    115904,
    115905,
    115906,
    115907,
    115908,
    115909,
    115912,
    115913,
    115914,
    115915,
    115916,
    115917,
    115936,
    115937,
    115938,
    115939,
    115953,
    115955,
    116064,
    116066,
    116128,
    116130,
    116192,
    116194,
    116288,
    116290,
    116292,
    116294,
    116296,
    116298,
    116300,
    116302,
    116320,
    116322,
    116352,
    116354,
    116356,
    116358,
    116360,
    116362,
    116364,
    116366,
    116384,
    116386,
    116416,
    116420,
    116424,
    116428,
    116448,
    116576,
    116578,
    116640,
    116642,
    118881,
    118897,
    118945,
    118961,
    119009,
    119878,
    119879,
    119886,
    119887,
    119895,
    119903,
    119904,
    119905,
    119906,
    119910,
    119918,
    119921,
    119942,
    119943,
    119950,
    119951,
    119959,
    119967,
    119968,
    119969,
    119970,
    119974,
    119982,
    119985,
    120032,
    120033,
    120078,
    120110,
    120134,
    120142,
    120160,
    120162,
    120166,
    120174,
    120198,
    120206,
    120224,
    120226,
    120230,
    120238,
    120334,
    120366,
    120390,
    120398,
    120416,
    120418,
    120422,
    120430,
    120454,
    120462,
    120480,
    120482,
    120486,
    120494,
    120544,
    120590,
    120622,
    120646,
    120654,
    120672,
    120674,
    120678,
    120686,
    120710,
    120718,
    120736,
    120738,
    120742,
    120750,
    121926,
    121934,
    121958,
    121966,
    121990,
    121998,
    122022,
    122030,
    122126,
    122158,
    122182,
    122190,
    122214,
    122222,
    122246,
    122254,
    122278,
    122286,
    122382,
    122414,
    122438,
    122446,
    122470,
    122478,
    122502,
    122510,
    122534,
    122542,
    122638,
    122670,
    122694,
    122702,
    122726,
    122734,
    122758,
    122766,
    122790,
    122798,
    122953,
    122957,
    122969,
    122973,
    122977,
    122979,
    122985,
    122989,
    122993,
    122995,
    123001,
    123005,
    123017,
    123021,
    123033,
    123037,
    123041,
    123043,
    123049,
    123053,
    123057,
    123059,
    123065,
    123069,
    123081,
    123085,
    123097,
    123101,
    123105,
    123107,
    123113,
    123117,
    123121,
    123123,
    123129,
    123133,
    123976,
    123977,
    123980,
    123981,
    123993,
    123997,
    124000,
    124001,
    124002,
    124003,
    124008,
    124009,
    124012,
    124013,
    124017,
    124019,
    124025,
    124029,
    124040,
    124041,
    124044,
    124045,
    124057,
    124061,
    124064,
    124065,
    124066,
    124067,
    124072,
    124073,
    124076,
    124077,
    124081,
    124083,
    124089,
    124093,
    124104,
    124105,
    124108,
    124109,
    124121,
    124125,
    124128,
    124129,
    124130,
    124131,
    124136,
    124137,
    124140,
    124141,
    124145,
    124147,
    124153,
    124157,
    124232,
    124236,
    124256,
    124258,
    124264,
    124268,
    124296,
    124300,
    124320,
    124322,
    124328,
    124332,
    124360,
    124364,
    124384,
    124386,
    124392,
    124396,
    124512,
    124514,
    124576,
    124578,
    124640,
    124768,
    124770,
    124832,
    124834,
    126024,
    126028,
    126056,
    126060,
    126088,
    126092,
    126120,
    126124,
    126152,
    126156,
    126184,
    126188,
    126252,
    126280,
    126284,
    126312,
    126316,
    126344,
    126348,
    126376,
    126380,
    126408,
    126412,
    126440,
    126444,
    128070,
    128072,
    128076,
    128078,
    128134,
    128136,
    128140,
    128142,
    128200,
    128204,
    128326,
    128328,
    128332,
    128334,
    128390,
    128392,
    128396,
    128398,
    128456,
    128460,
    128582,
    128590,
    128646,
    128654,
    128838,
    128846,
    128902,
    128910,
    129400,
    129401,
    129404,
    129405,
    129464,
    129465,
    129468,
    129469,
    130118,
    130120,
    130124,
    130126,
    130150,
    130152,
    130156,
    130158,
    130182,
    130184,
    130188,
    130190,
    130214,
    130216,
    130220,
    130222,
    130248,
    130252,
    130280,
    130284,
    130316,
    130318,
    130348,
    130350,
    130358,
    130359,
    130364,
    130365,
    130366,
    130367,
    130374,
    130376,
    130380,
    130382,
    130406,
    130408,
    130412,
    130414,
    130422,
    130423,
    130424,
    130425,
    130428,
    130429,
    130430,
    130431,
    130438,
    130440,
    130444,
    130446,
    130470,
    130472,
    130476,
    130478,
    130486,
    130487,
    130488,
    130489,
    130492,
    130493,
    130494,
    130495,
    130504,
    130508,
    130574,
    130606,
    130630,
    130638,
    130662,
    130670,
    130694,
    130702,
    130726,
    130734,
    130830,
    130862,
    130870,
    130871,
    130878,
    130879,
    130886,
    130894,
    130918,
    130926,
    130934,
    130935,
    130942,
    130943,
    130950,
    130958,
    130982,
    130990,
    130998,
    130999,
    131006,
    131007
  ],
  "candidate_deficits": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "mandatory_lift_count": 216,
  "independent_nodes": 997,
  "pruned": {
    "uncoverable_lift": 853,
    "higher_no7": 14
  },
  "column_permutation_pruning_used": false,
  "global_complement_pruning_used": false,
  "fully_exhausted": true,
  "solution_count": 0,
  "solutions": [],
  "excluded_by_independent_No7_six_cover": true,
  "seconds": 8.369860410690308,
  "full_branch_trace": [
    {
      "node": 1,
      "chosen": [],
      "remaining_lifts": 216,
      "spent_deficit": 0,
      "pivot_lift_mask": 11408510976,
      "branches": [
        131007,
        131006,
        130999,
        130998,
        130990,
        130982,
        130958,
        130950,
        130879,
        130878,
        130871,
        130870,
        130862,
        130830,
        130734,
        130726,
        130702,
        130694,
        130606,
        130574,
        130495,
        130494,
        130493,
        130492,
        130489,
        130488,
        130487,
        130486,
        130478,
        130476,
        130472,
        130470,
        130446,
        130444,
        130440,
        130438,
        130367,
        130366,
        130365,
        130364,
        130359,
        130358,
        130350,
        130348,
        130318,
        130316,
        130222,
        130220,
        130216,
        130214,
        130190,
        130188,
        130184,
        130182,
        129469,
        129468,
        129465,
        129464,
        128910,
        128902,
        128654,
        128646,
        128398,
        128396,
        128392,
        128390,
        128142,
        128140,
        128136,
        128134,
        126380,
        126376,
        126348,
        126344,
        126252,
        126124,
        126120,
        126092,
        126088,
        124834,
        124832,
        124578,
        124576,
        124332,
        124328,
        124322,
        124320,
        124300,
        124296,
        124093,
        124089,
        124083,
        124081,
        124077,
        124076,
        124073,
        124072,
        124067,
        124066,
        124065,
        124064,
        124061,
        124057,
        124045,
        124044,
        124041,
        124040,
        123069,
        123065,
        123059,
        123057,
        123053,
        123049,
        123043,
        123041,
        123037,
        123033,
        123021,
        123017
      ]
    },
    {
      "node": 2,
      "chosen": [
        131007
      ],
      "remaining_lifts": 191,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "branches": [
        96348,
        96333,
        96332
      ]
    },
    {
      "node": 3,
      "chosen": [
        131007,
        96348
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 9261289472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 4,
      "chosen": [
        131007,
        96333
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 9261289472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 5,
      "chosen": [
        131007,
        96332
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 9261289472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 6,
      "chosen": [
        131006
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 78118913,
      "reject": "uncoverable_lift"
    },
    {
      "node": 7,
      "chosen": [
        130999
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150236161,
      "branches": [
        110414,
        110410,
        110406,
        110402,
        40790,
        40786,
        40774,
        40770,
        40726
      ]
    },
    {
      "node": 8,
      "chosen": [
        130999,
        110414
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 9,
      "chosen": [
        130999,
        110410
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 78118913,
      "reject": "uncoverable_lift"
    },
    {
      "node": 10,
      "chosen": [
        130999,
        110406
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 78118913,
      "reject": "uncoverable_lift"
    },
    {
      "node": 11,
      "chosen": [
        130999,
        110402
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 78118913,
      "reject": "uncoverable_lift"
    },
    {
      "node": 12,
      "chosen": [
        130999,
        40790
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 13,
      "chosen": [
        130999,
        40786
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 14,
      "chosen": [
        130999,
        40774
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 15,
      "chosen": [
        130999,
        40770
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 16,
      "chosen": [
        130999,
        40726
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 17,
      "chosen": [
        130998
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 78118913,
      "reject": "uncoverable_lift"
    },
    {
      "node": 18,
      "chosen": [
        130990
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 78118913,
      "reject": "uncoverable_lift"
    },
    {
      "node": 19,
      "chosen": [
        130982
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 78118913,
      "reject": "uncoverable_lift"
    },
    {
      "node": 20,
      "chosen": [
        130958
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 21,
      "chosen": [
        130950
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 572524552,
      "reject": "uncoverable_lift"
    },
    {
      "node": 22,
      "chosen": [
        130879
      ],
      "remaining_lifts": 199,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "branches": [
        73630,
        73628,
        73614,
        73612
      ]
    },
    {
      "node": 23,
      "chosen": [
        130879,
        73630
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 24,
      "chosen": [
        130879,
        73628
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 25,
      "chosen": [
        130879,
        73614
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 26,
      "chosen": [
        130879,
        73612
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 27,
      "chosen": [
        130878
      ],
      "remaining_lifts": 197,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 28,
      "chosen": [
        130871
      ],
      "remaining_lifts": 198,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "branches": [
        81822,
        81820,
        81806,
        81804,
        81309,
        81308,
        81293,
        81292,
        73630,
        73628,
        73614,
        73612
      ]
    },
    {
      "node": 29,
      "chosen": [
        130871,
        81822
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 30,
      "chosen": [
        130871,
        81820
      ],
      "remaining_lifts": 171,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 31,
      "chosen": [
        130871,
        81806
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 32,
      "chosen": [
        130871,
        81804
      ],
      "remaining_lifts": 169,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 33,
      "chosen": [
        130871,
        81309
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 34,
      "chosen": [
        130871,
        81308
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 35,
      "chosen": [
        130871,
        81293
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 36,
      "chosen": [
        130871,
        81292
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 37,
      "chosen": [
        130871,
        73630
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 38,
      "chosen": [
        130871,
        73628
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 39,
      "chosen": [
        130871,
        73614
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 40,
      "chosen": [
        130871,
        73612
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 41,
      "chosen": [
        130870
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 78118913,
      "reject": "uncoverable_lift"
    },
    {
      "node": 42,
      "chosen": [
        130862
      ],
      "remaining_lifts": 191,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 43,
      "chosen": [
        130830
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 44,
      "chosen": [
        130734
      ],
      "remaining_lifts": 196,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600584192,
      "branches": [
        114616,
        114608,
        114105,
        114104,
        97721,
        97720,
        81848,
        81840,
        81337,
        81336
      ]
    },
    {
      "node": 45,
      "chosen": [
        130734,
        114616
      ],
      "remaining_lifts": 156,
      "spent_deficit": 0,
      "pivot_lift_mask": 78118913,
      "reject": "uncoverable_lift"
    },
    {
      "node": 46,
      "chosen": [
        130734,
        114608
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623652992,
      "reject": "uncoverable_lift"
    },
    {
      "node": 47,
      "chosen": [
        130734,
        114105
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 48,
      "chosen": [
        130734,
        114104
      ],
      "remaining_lifts": 162,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 49,
      "chosen": [
        130734,
        97721
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 50,
      "chosen": [
        130734,
        97720
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 51,
      "chosen": [
        130734,
        81848
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 52,
      "chosen": [
        130734,
        81840
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 53,
      "chosen": [
        130734,
        81337
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 54,
      "chosen": [
        130734,
        81336
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 55,
      "chosen": [
        130726
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600584192,
      "branches": [
        114616,
        114105,
        114104,
        97721,
        97720,
        81848,
        81840,
        81337,
        81336
      ]
    },
    {
      "node": 56,
      "chosen": [
        130726,
        114616
      ],
      "remaining_lifts": 149,
      "spent_deficit": 0,
      "pivot_lift_mask": 78118913,
      "reject": "uncoverable_lift"
    },
    {
      "node": 57,
      "chosen": [
        130726,
        114105
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 58,
      "chosen": [
        130726,
        114104
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 59,
      "chosen": [
        130726,
        97721
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 60,
      "chosen": [
        130726,
        97720
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 61,
      "chosen": [
        130726,
        81848
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 62,
      "chosen": [
        130726,
        81840
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 63,
      "chosen": [
        130726,
        81337
      ],
      "remaining_lifts": 169,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 64,
      "chosen": [
        130726,
        81336
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 65,
      "chosen": [
        130702
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 66,
      "chosen": [
        130694
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 572524552,
      "reject": "uncoverable_lift"
    },
    {
      "node": 67,
      "chosen": [
        130606
      ],
      "remaining_lifts": 200,
      "spent_deficit": 0,
      "pivot_lift_mask": 8589939969,
      "branches": [
        96652,
        96396,
        92556,
        92300,
        80782,
        80780,
        80654,
        80652,
        80268,
        80012,
        76686,
        74120,
        73864,
        72590,
        72588,
        72462,
        72460,
        66184,
        66176,
        65672,
        65664
      ]
    },
    {
      "node": 68,
      "chosen": [
        130606,
        96652
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625618976,
      "branches": [
        114614,
        81846
      ]
    },
    {
      "node": 69,
      "chosen": [
        130606,
        96652,
        114614
      ],
      "remaining_lifts": 148,
      "spent_deficit": 0,
      "pivot_lift_mask": 2149581121,
      "reject": "uncoverable_lift"
    },
    {
      "node": 70,
      "chosen": [
        130606,
        96652,
        81846
      ],
      "remaining_lifts": 157,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 71,
      "chosen": [
        130606,
        96396
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625618976,
      "branches": [
        114614,
        114612,
        81846,
        81844
      ]
    },
    {
      "node": 72,
      "chosen": [
        130606,
        96396,
        114614
      ],
      "remaining_lifts": 150,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 73,
      "chosen": [
        130606,
        96396,
        114612
      ],
      "remaining_lifts": 145,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 74,
      "chosen": [
        130606,
        96396,
        81846
      ],
      "remaining_lifts": 159,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 75,
      "chosen": [
        130606,
        96396,
        81844
      ],
      "remaining_lifts": 158,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 76,
      "chosen": [
        130606,
        92556
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 77,
      "chosen": [
        130606,
        92300
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 78,
      "chosen": [
        130606,
        80782
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 79,
      "chosen": [
        130606,
        80780
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 80,
      "chosen": [
        130606,
        80654
      ],
      "remaining_lifts": 191,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 81,
      "chosen": [
        130606,
        80652
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 82,
      "chosen": [
        130606,
        80268
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 83,
      "chosen": [
        130606,
        80012
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 84,
      "chosen": [
        130606,
        76686
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600584192,
      "reject": "uncoverable_lift"
    },
    {
      "node": 85,
      "chosen": [
        130606,
        74120
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 86,
      "chosen": [
        130606,
        73864
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 87,
      "chosen": [
        130606,
        72590
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625618976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 88,
      "chosen": [
        130606,
        72588
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625618976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 89,
      "chosen": [
        130606,
        72462
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 90,
      "chosen": [
        130606,
        72460
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600584192,
      "reject": "uncoverable_lift"
    },
    {
      "node": 91,
      "chosen": [
        130606,
        66184
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 67175712,
      "reject": "uncoverable_lift"
    },
    {
      "node": 92,
      "chosen": [
        130606,
        66176
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 67175712,
      "reject": "uncoverable_lift"
    },
    {
      "node": 93,
      "chosen": [
        130606,
        65672
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324512,
      "reject": "uncoverable_lift"
    },
    {
      "node": 94,
      "chosen": [
        130606,
        65664
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 67175712,
      "reject": "uncoverable_lift"
    },
    {
      "node": 95,
      "chosen": [
        130574
      ],
      "remaining_lifts": 198,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 96,
      "chosen": [
        130495
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "branches": [
        126284,
        126280,
        126152,
        126028,
        126024,
        93532,
        93516,
        93276,
        93260,
        92508,
        92492,
        92252,
        92236,
        73564,
        73548,
        73500,
        73484,
        72540,
        72524,
        72476,
        72460
      ]
    },
    {
      "node": 97,
      "chosen": [
        130495,
        126284
      ],
      "remaining_lifts": 162,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724418564,
      "branches": [
        106673,
        106672,
        106657,
        106656
      ]
    },
    {
      "node": 98,
      "chosen": [
        130495,
        126284,
        106673
      ],
      "remaining_lifts": 150,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 99,
      "chosen": [
        130495,
        126284,
        106672
      ],
      "remaining_lifts": 151,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 100,
      "chosen": [
        130495,
        126284,
        106657
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 101,
      "chosen": [
        130495,
        126284,
        106656
      ],
      "remaining_lifts": 154,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 102,
      "chosen": [
        130495,
        126280
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 2281834512,
      "reject": "uncoverable_lift"
    },
    {
      "node": 103,
      "chosen": [
        130495,
        126152
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 104,
      "chosen": [
        130495,
        126028
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 105,
      "chosen": [
        130495,
        126024
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 106,
      "chosen": [
        130495,
        93532
      ],
      "remaining_lifts": 171,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 107,
      "chosen": [
        130495,
        93516
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "branches": [
        11161,
        11097,
        10905,
        10841,
        10649,
        10585,
        10393,
        10329
      ]
    },
    {
      "node": 108,
      "chosen": [
        130495,
        93516,
        11161
      ],
      "remaining_lifts": 138,
      "spent_deficit": 0,
      "pivot_lift_mask": 5368717826,
      "reject": "uncoverable_lift"
    },
    {
      "node": 109,
      "chosen": [
        130495,
        93516,
        11097
      ],
      "remaining_lifts": 134,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074004130,
      "reject": "uncoverable_lift"
    },
    {
      "node": 110,
      "chosen": [
        130495,
        93516,
        10905
      ],
      "remaining_lifts": 141,
      "spent_deficit": 0,
      "pivot_lift_mask": 5368717826,
      "reject": "uncoverable_lift"
    },
    {
      "node": 111,
      "chosen": [
        130495,
        93516,
        10841
      ],
      "remaining_lifts": 136,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075119104,
      "reject": "uncoverable_lift"
    },
    {
      "node": 112,
      "chosen": [
        130495,
        93516,
        10649
      ],
      "remaining_lifts": 136,
      "spent_deficit": 0,
      "pivot_lift_mask": 5368717826,
      "reject": "uncoverable_lift"
    },
    {
      "node": 113,
      "chosen": [
        130495,
        93516,
        10585
      ],
      "remaining_lifts": 133,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074004130,
      "reject": "uncoverable_lift"
    },
    {
      "node": 114,
      "chosen": [
        130495,
        93516,
        10393
      ],
      "remaining_lifts": 136,
      "spent_deficit": 0,
      "pivot_lift_mask": 5368717826,
      "reject": "uncoverable_lift"
    },
    {
      "node": 115,
      "chosen": [
        130495,
        93516,
        10329
      ],
      "remaining_lifts": 132,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074004130,
      "reject": "uncoverable_lift"
    },
    {
      "node": 116,
      "chosen": [
        130495,
        93276
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324512,
      "branches": [
        110406
      ],
      "higher_rejections": [
        {
          "outside_columns": [
            130495,
            93276,
            110406
          ],
          "common_core_face_mask": 68612,
          "outside_count": 3
        }
      ]
    },
    {
      "node": 117,
      "chosen": [
        130495,
        93260
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600551425,
      "reject": "uncoverable_lift"
    },
    {
      "node": 118,
      "chosen": [
        130495,
        92508
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "reject": "uncoverable_lift"
    },
    {
      "node": 119,
      "chosen": [
        130495,
        92492
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "branches": [
        11161,
        10905
      ]
    },
    {
      "node": 120,
      "chosen": [
        130495,
        92492,
        11161
      ],
      "remaining_lifts": 139,
      "spent_deficit": 0,
      "pivot_lift_mask": 5368717826,
      "reject": "uncoverable_lift"
    },
    {
      "node": 121,
      "chosen": [
        130495,
        92492,
        10905
      ],
      "remaining_lifts": 142,
      "spent_deficit": 0,
      "pivot_lift_mask": 5368717826,
      "reject": "uncoverable_lift"
    },
    {
      "node": 122,
      "chosen": [
        130495,
        92252
      ],
      "remaining_lifts": 169,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "reject": "uncoverable_lift"
    },
    {
      "node": 123,
      "chosen": [
        130495,
        92236
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "branches": [
        11161
      ]
    },
    {
      "node": 124,
      "chosen": [
        130495,
        92236,
        11161
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 125,
      "chosen": [
        130495,
        73564
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324512,
      "reject": "uncoverable_lift"
    },
    {
      "node": 126,
      "chosen": [
        130495,
        73548
      ],
      "remaining_lifts": 162,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150236161,
      "branches": [
        124770,
        124768,
        116642,
        116640,
        116578,
        116576,
        108450,
        108448,
        108386,
        108384,
        100258,
        100256,
        100194,
        100192,
        51122,
        51106,
        51058,
        51042,
        34738,
        34722,
        34674,
        34658
      ]
    },
    {
      "node": 127,
      "chosen": [
        130495,
        73548,
        124770
      ],
      "remaining_lifts": 139,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 128,
      "chosen": [
        130495,
        73548,
        124768
      ],
      "remaining_lifts": 139,
      "spent_deficit": 0,
      "pivot_lift_mask": 538970184,
      "reject": "uncoverable_lift"
    },
    {
      "node": 129,
      "chosen": [
        130495,
        73548,
        116642
      ],
      "remaining_lifts": 133,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 130,
      "chosen": [
        130495,
        73548,
        116640
      ],
      "remaining_lifts": 136,
      "spent_deficit": 0,
      "pivot_lift_mask": 8589939969,
      "reject": "uncoverable_lift"
    },
    {
      "node": 131,
      "chosen": [
        130495,
        73548,
        116578
      ],
      "remaining_lifts": 135,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 132,
      "chosen": [
        130495,
        73548,
        116576
      ],
      "remaining_lifts": 139,
      "spent_deficit": 0,
      "pivot_lift_mask": 538970184,
      "reject": "uncoverable_lift"
    },
    {
      "node": 133,
      "chosen": [
        130495,
        73548,
        108450
      ],
      "remaining_lifts": 143,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 134,
      "chosen": [
        130495,
        73548,
        108448
      ],
      "remaining_lifts": 136,
      "spent_deficit": 0,
      "pivot_lift_mask": 8589939969,
      "reject": "uncoverable_lift"
    },
    {
      "node": 135,
      "chosen": [
        130495,
        73548,
        108386
      ],
      "remaining_lifts": 144,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 136,
      "chosen": [
        130495,
        73548,
        108384
      ],
      "remaining_lifts": 139,
      "spent_deficit": 0,
      "pivot_lift_mask": 10737422593,
      "reject": "uncoverable_lift"
    },
    {
      "node": 137,
      "chosen": [
        130495,
        73548,
        100258
      ],
      "remaining_lifts": 139,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 138,
      "chosen": [
        130495,
        73548,
        100256
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 8589939969,
      "reject": "uncoverable_lift"
    },
    {
      "node": 139,
      "chosen": [
        130495,
        73548,
        100194
      ],
      "remaining_lifts": 140,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 140,
      "chosen": [
        130495,
        73548,
        100192
      ],
      "remaining_lifts": 139,
      "spent_deficit": 0,
      "pivot_lift_mask": 10737422593,
      "reject": "uncoverable_lift"
    },
    {
      "node": 141,
      "chosen": [
        130495,
        73548,
        51122
      ],
      "remaining_lifts": 134,
      "spent_deficit": 0,
      "pivot_lift_mask": 4362608648,
      "reject": "uncoverable_lift"
    },
    {
      "node": 142,
      "chosen": [
        130495,
        73548,
        51106
      ],
      "remaining_lifts": 131,
      "spent_deficit": 0,
      "pivot_lift_mask": 4362608648,
      "reject": "uncoverable_lift"
    },
    {
      "node": 143,
      "chosen": [
        130495,
        73548,
        51058
      ],
      "remaining_lifts": 129,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 144,
      "chosen": [
        130495,
        73548,
        51042
      ],
      "remaining_lifts": 127,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 145,
      "chosen": [
        130495,
        73548,
        34738
      ],
      "remaining_lifts": 132,
      "spent_deficit": 0,
      "pivot_lift_mask": 4631044096,
      "reject": "uncoverable_lift"
    },
    {
      "node": 146,
      "chosen": [
        130495,
        73548,
        34722
      ],
      "remaining_lifts": 133,
      "spent_deficit": 0,
      "pivot_lift_mask": 4631044096,
      "reject": "uncoverable_lift"
    },
    {
      "node": 147,
      "chosen": [
        130495,
        73548,
        34674
      ],
      "remaining_lifts": 125,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 148,
      "chosen": [
        130495,
        73548,
        34658
      ],
      "remaining_lifts": 128,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563935744,
      "reject": "uncoverable_lift"
    },
    {
      "node": 149,
      "chosen": [
        130495,
        73500
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324512,
      "reject": "uncoverable_lift"
    },
    {
      "node": 150,
      "chosen": [
        130495,
        73484
      ],
      "remaining_lifts": 160,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150236161,
      "branches": [
        124770,
        124768,
        116642,
        116640,
        116578,
        116576,
        108450,
        108448,
        108386,
        108384,
        100258,
        100256,
        100194,
        100192,
        51122,
        51106,
        51058,
        51042,
        34738,
        34722,
        34674,
        34658
      ]
    },
    {
      "node": 151,
      "chosen": [
        130495,
        73484,
        124770
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 152,
      "chosen": [
        130495,
        73484,
        124768
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 538970184,
      "reject": "uncoverable_lift"
    },
    {
      "node": 153,
      "chosen": [
        130495,
        73484,
        116642
      ],
      "remaining_lifts": 131,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 154,
      "chosen": [
        130495,
        73484,
        116640
      ],
      "remaining_lifts": 134,
      "spent_deficit": 0,
      "pivot_lift_mask": 538970184,
      "reject": "uncoverable_lift"
    },
    {
      "node": 155,
      "chosen": [
        130495,
        73484,
        116578
      ],
      "remaining_lifts": 133,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 156,
      "chosen": [
        130495,
        73484,
        116576
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 538970184,
      "reject": "uncoverable_lift"
    },
    {
      "node": 157,
      "chosen": [
        130495,
        73484,
        108450
      ],
      "remaining_lifts": 141,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 158,
      "chosen": [
        130495,
        73484,
        108448
      ],
      "remaining_lifts": 134,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 159,
      "chosen": [
        130495,
        73484,
        108386
      ],
      "remaining_lifts": 142,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 160,
      "chosen": [
        130495,
        73484,
        108384
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 10737422593,
      "reject": "uncoverable_lift"
    },
    {
      "node": 161,
      "chosen": [
        130495,
        73484,
        100258
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 162,
      "chosen": [
        130495,
        73484,
        100256
      ],
      "remaining_lifts": 135,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 163,
      "chosen": [
        130495,
        73484,
        100194
      ],
      "remaining_lifts": 138,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 164,
      "chosen": [
        130495,
        73484,
        100192
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 10737422593,
      "reject": "uncoverable_lift"
    },
    {
      "node": 165,
      "chosen": [
        130495,
        73484,
        51122
      ],
      "remaining_lifts": 132,
      "spent_deficit": 0,
      "pivot_lift_mask": 4362608648,
      "reject": "uncoverable_lift"
    },
    {
      "node": 166,
      "chosen": [
        130495,
        73484,
        51106
      ],
      "remaining_lifts": 129,
      "spent_deficit": 0,
      "pivot_lift_mask": 4362608648,
      "reject": "uncoverable_lift"
    },
    {
      "node": 167,
      "chosen": [
        130495,
        73484,
        51058
      ],
      "remaining_lifts": 127,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 168,
      "chosen": [
        130495,
        73484,
        51042
      ],
      "remaining_lifts": 125,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 169,
      "chosen": [
        130495,
        73484,
        34738
      ],
      "remaining_lifts": 130,
      "spent_deficit": 0,
      "pivot_lift_mask": 4631044096,
      "reject": "uncoverable_lift"
    },
    {
      "node": 170,
      "chosen": [
        130495,
        73484,
        34722
      ],
      "remaining_lifts": 131,
      "spent_deficit": 0,
      "pivot_lift_mask": 4631044096,
      "reject": "uncoverable_lift"
    },
    {
      "node": 171,
      "chosen": [
        130495,
        73484,
        34674
      ],
      "remaining_lifts": 123,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 172,
      "chosen": [
        130495,
        73484,
        34658
      ],
      "remaining_lifts": 126,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563935744,
      "reject": "uncoverable_lift"
    },
    {
      "node": 173,
      "chosen": [
        130495,
        72540
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600551425,
      "reject": "uncoverable_lift"
    },
    {
      "node": 174,
      "chosen": [
        130495,
        72524
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600551425,
      "reject": "uncoverable_lift"
    },
    {
      "node": 175,
      "chosen": [
        130495,
        72476
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600551425,
      "reject": "uncoverable_lift"
    },
    {
      "node": 176,
      "chosen": [
        130495,
        72460
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600551425,
      "reject": "uncoverable_lift"
    },
    {
      "node": 177,
      "chosen": [
        130494
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 168034434,
      "branches": [
        30879,
        30877,
        30815,
        30813,
        14495,
        14493,
        14431,
        14429
      ]
    },
    {
      "node": 178,
      "chosen": [
        130494,
        30879
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 5368717826,
      "reject": "uncoverable_lift"
    },
    {
      "node": 179,
      "chosen": [
        130494,
        30877
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 5368717826,
      "reject": "uncoverable_lift"
    },
    {
      "node": 180,
      "chosen": [
        130494,
        30815
      ],
      "remaining_lifts": 162,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "reject": "uncoverable_lift"
    },
    {
      "node": 181,
      "chosen": [
        130494,
        30813
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "reject": "uncoverable_lift"
    },
    {
      "node": 182,
      "chosen": [
        130494,
        14495
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 5368717826,
      "reject": "uncoverable_lift"
    },
    {
      "node": 183,
      "chosen": [
        130494,
        14493
      ],
      "remaining_lifts": 160,
      "spent_deficit": 0,
      "pivot_lift_mask": 5368717826,
      "reject": "uncoverable_lift"
    },
    {
      "node": 184,
      "chosen": [
        130494,
        14431
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 570687522,
      "reject": "uncoverable_lift"
    },
    {
      "node": 185,
      "chosen": [
        130494,
        14429
      ],
      "remaining_lifts": 158,
      "spent_deficit": 0,
      "pivot_lift_mask": 570687522,
      "reject": "uncoverable_lift"
    },
    {
      "node": 186,
      "chosen": [
        130493
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 187,
      "chosen": [
        130492
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420609,
      "reject": "uncoverable_lift"
    },
    {
      "node": 188,
      "chosen": [
        130489
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 189,
      "chosen": [
        130488
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 190,
      "chosen": [
        130487
      ],
      "remaining_lifts": 193,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623652992,
      "branches": [
        80798,
        80796,
        80782,
        80780,
        80285,
        80284,
        80269,
        80268,
        72606,
        72604,
        72590,
        72588
      ]
    },
    {
      "node": 191,
      "chosen": [
        130487,
        80798
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324512,
      "reject": "uncoverable_lift"
    },
    {
      "node": 192,
      "chosen": [
        130487,
        80796
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600551425,
      "reject": "uncoverable_lift"
    },
    {
      "node": 193,
      "chosen": [
        130487,
        80782
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 194,
      "chosen": [
        130487,
        80780
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600551425,
      "reject": "uncoverable_lift"
    },
    {
      "node": 195,
      "chosen": [
        130487,
        80285
      ],
      "remaining_lifts": 153,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 196,
      "chosen": [
        130487,
        80284
      ],
      "remaining_lifts": 157,
      "spent_deficit": 0,
      "pivot_lift_mask": 168034434,
      "reject": "uncoverable_lift"
    },
    {
      "node": 197,
      "chosen": [
        130487,
        80269
      ],
      "remaining_lifts": 159,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127067936,
      "reject": "uncoverable_lift"
    },
    {
      "node": 198,
      "chosen": [
        130487,
        80268
      ],
      "remaining_lifts": 158,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127067936,
      "reject": "uncoverable_lift"
    },
    {
      "node": 199,
      "chosen": [
        130487,
        72606
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 200,
      "chosen": [
        130487,
        72604
      ],
      "remaining_lifts": 171,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 201,
      "chosen": [
        130487,
        72590
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 202,
      "chosen": [
        130487,
        72588
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 203,
      "chosen": [
        130486
      ],
      "remaining_lifts": 193,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150238208,
      "branches": [
        34739,
        34738,
        34723,
        34722,
        34675,
        34674,
        34659,
        34658
      ]
    },
    {
      "node": 204,
      "chosen": [
        130486,
        34739
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 205,
      "chosen": [
        130486,
        34738
      ],
      "remaining_lifts": 163,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 206,
      "chosen": [
        130486,
        34723
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 207,
      "chosen": [
        130486,
        34722
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 208,
      "chosen": [
        130486,
        34675
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 209,
      "chosen": [
        130486,
        34674
      ],
      "remaining_lifts": 156,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 210,
      "chosen": [
        130486,
        34659
      ],
      "remaining_lifts": 169,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 211,
      "chosen": [
        130486,
        34658
      ],
      "remaining_lifts": 159,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 212,
      "chosen": [
        130478
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590198048,
      "branches": [
        76109,
        75853
      ]
    },
    {
      "node": 213,
      "chosen": [
        130478,
        76109
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324481,
      "reject": "uncoverable_lift"
    },
    {
      "node": 214,
      "chosen": [
        130478,
        75853
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324481,
      "reject": "uncoverable_lift"
    },
    {
      "node": 215,
      "chosen": [
        130476
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 216,
      "chosen": [
        130472
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 217,
      "chosen": [
        130470
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150238208,
      "branches": [
        34739,
        34738,
        34723,
        34675,
        34674,
        34659
      ]
    },
    {
      "node": 218,
      "chosen": [
        130470,
        34739
      ],
      "remaining_lifts": 158,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 219,
      "chosen": [
        130470,
        34738
      ],
      "remaining_lifts": 151,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 220,
      "chosen": [
        130470,
        34723
      ],
      "remaining_lifts": 163,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 221,
      "chosen": [
        130470,
        34675
      ],
      "remaining_lifts": 149,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 222,
      "chosen": [
        130470,
        34674
      ],
      "remaining_lifts": 144,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 223,
      "chosen": [
        130470,
        34659
      ],
      "remaining_lifts": 157,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 224,
      "chosen": [
        130446
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 225,
      "chosen": [
        130444
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 2281832468,
      "branches": [
        49080,
        49072,
        49016,
        49008,
        48056,
        48048,
        47992,
        47984,
        47024,
        46960,
        46512,
        46448,
        46000,
        45936,
        45488,
        45424,
        43960,
        43952,
        43944,
        43936,
        43896,
        43888,
        43880,
        43872,
        41953,
        41952,
        41905,
        41904,
        41889,
        41888,
        41841,
        41840,
        41825,
        41824,
        41457,
        41456,
        41441,
        41440,
        41393,
        41392,
        41377,
        41376,
        41329,
        41328,
        41313,
        41312
      ]
    },
    {
      "node": 226,
      "chosen": [
        130444,
        49080
      ],
      "remaining_lifts": 138,
      "spent_deficit": 0,
      "pivot_lift_mask": 168034434,
      "branches": [
        32143,
        32079,
        32015,
        31903,
        31887,
        31839,
        31823,
        31775,
        30879,
        30877,
        30815,
        30813,
        14495,
        14493,
        14431,
        14429
      ],
      "higher_rejections": [
        {
          "outside_columns": [
            130444,
            49080,
            32143
          ],
          "common_core_face_mask": 2440,
          "outside_count": 3
        },
        {
          "outside_columns": [
            130444,
            49080,
            32079
          ],
          "common_core_face_mask": 12552,
          "outside_count": 3
        },
        {
          "outside_columns": [
            130444,
            49080,
            32015
          ],
          "common_core_face_mask": 12552,
          "outside_count": 3
        }
      ]
    },
    {
      "node": 227,
      "chosen": [
        130444,
        49080,
        31903
      ],
      "remaining_lifts": 123,
      "spent_deficit": 0,
      "pivot_lift_mask": 537198880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 228,
      "chosen": [
        130444,
        49080,
        31887
      ],
      "remaining_lifts": 120,
      "spent_deficit": 0,
      "pivot_lift_mask": 167772802,
      "reject": "uncoverable_lift"
    },
    {
      "node": 229,
      "chosen": [
        130444,
        49080,
        31839
      ],
      "remaining_lifts": 121,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 230,
      "chosen": [
        130444,
        49080,
        31823
      ],
      "remaining_lifts": 119,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563935744,
      "reject": "uncoverable_lift"
    },
    {
      "node": 231,
      "chosen": [
        130444,
        49080,
        31775
      ],
      "remaining_lifts": 123,
      "spent_deficit": 0,
      "pivot_lift_mask": 537198880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 232,
      "chosen": [
        130444,
        49080,
        30879
      ],
      "remaining_lifts": 115,
      "spent_deficit": 0,
      "pivot_lift_mask": 5638193664,
      "reject": "uncoverable_lift"
    },
    {
      "node": 233,
      "chosen": [
        130444,
        49080,
        30877
      ],
      "remaining_lifts": 116,
      "spent_deficit": 0,
      "pivot_lift_mask": 5638193664,
      "reject": "uncoverable_lift"
    },
    {
      "node": 234,
      "chosen": [
        130444,
        49080,
        30815
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 5638193664,
      "reject": "uncoverable_lift"
    },
    {
      "node": 235,
      "chosen": [
        130444,
        49080,
        30813
      ],
      "remaining_lifts": 115,
      "spent_deficit": 0,
      "pivot_lift_mask": 5638193664,
      "reject": "uncoverable_lift"
    },
    {
      "node": 236,
      "chosen": [
        130444,
        49080,
        14495
      ],
      "remaining_lifts": 115,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 237,
      "chosen": [
        130444,
        49080,
        14493
      ],
      "remaining_lifts": 111,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 238,
      "chosen": [
        130444,
        49080,
        14431
      ],
      "remaining_lifts": 112,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563935744,
      "reject": "uncoverable_lift"
    },
    {
      "node": 239,
      "chosen": [
        130444,
        49080,
        14429
      ],
      "remaining_lifts": 109,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563935744,
      "reject": "uncoverable_lift"
    },
    {
      "node": 240,
      "chosen": [
        130444,
        49072
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 2149581121,
      "reject": "uncoverable_lift"
    },
    {
      "node": 241,
      "chosen": [
        130444,
        49016
      ],
      "remaining_lifts": 136,
      "spent_deficit": 0,
      "pivot_lift_mask": 168034434,
      "branches": [
        32143,
        32079,
        32015,
        31903,
        31887,
        31839,
        31823,
        31775,
        30879,
        30877,
        30815,
        30813,
        14495,
        14493,
        14431,
        14429
      ],
      "higher_rejections": [
        {
          "outside_columns": [
            130444,
            49016,
            32143
          ],
          "common_core_face_mask": 12552,
          "outside_count": 3
        },
        {
          "outside_columns": [
            130444,
            49016,
            32079
          ],
          "common_core_face_mask": 12552,
          "outside_count": 3
        },
        {
          "outside_columns": [
            130444,
            49016,
            32015
          ],
          "common_core_face_mask": 12552,
          "outside_count": 3
        }
      ]
    },
    {
      "node": 242,
      "chosen": [
        130444,
        49016,
        31903
      ],
      "remaining_lifts": 121,
      "spent_deficit": 0,
      "pivot_lift_mask": 537198880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 243,
      "chosen": [
        130444,
        49016,
        31887
      ],
      "remaining_lifts": 118,
      "spent_deficit": 0,
      "pivot_lift_mask": 167772802,
      "reject": "uncoverable_lift"
    },
    {
      "node": 244,
      "chosen": [
        130444,
        49016,
        31839
      ],
      "remaining_lifts": 119,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 245,
      "chosen": [
        130444,
        49016,
        31823
      ],
      "remaining_lifts": 117,
      "spent_deficit": 0,
      "pivot_lift_mask": 167772802,
      "reject": "uncoverable_lift"
    },
    {
      "node": 246,
      "chosen": [
        130444,
        49016,
        31775
      ],
      "remaining_lifts": 121,
      "spent_deficit": 0,
      "pivot_lift_mask": 537198880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 247,
      "chosen": [
        130444,
        49016,
        30879
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 5638193664,
      "reject": "uncoverable_lift"
    },
    {
      "node": 248,
      "chosen": [
        130444,
        49016,
        30877
      ],
      "remaining_lifts": 114,
      "spent_deficit": 0,
      "pivot_lift_mask": 5638193664,
      "reject": "uncoverable_lift"
    },
    {
      "node": 249,
      "chosen": [
        130444,
        49016,
        30815
      ],
      "remaining_lifts": 111,
      "spent_deficit": 0,
      "pivot_lift_mask": 5638193664,
      "reject": "uncoverable_lift"
    },
    {
      "node": 250,
      "chosen": [
        130444,
        49016,
        30813
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 5638193664,
      "reject": "uncoverable_lift"
    },
    {
      "node": 251,
      "chosen": [
        130444,
        49016,
        14495
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 252,
      "chosen": [
        130444,
        49016,
        14493
      ],
      "remaining_lifts": 109,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 253,
      "chosen": [
        130444,
        49016,
        14431
      ],
      "remaining_lifts": 110,
      "spent_deficit": 0,
      "pivot_lift_mask": 269484676,
      "reject": "uncoverable_lift"
    },
    {
      "node": 254,
      "chosen": [
        130444,
        49016,
        14429
      ],
      "remaining_lifts": 107,
      "spent_deficit": 0,
      "pivot_lift_mask": 570687522,
      "branches": [
        54423,
        54407,
        54359,
        54343
      ]
    },
    {
      "node": 255,
      "chosen": [
        130444,
        49016,
        14429,
        54423
      ],
      "remaining_lifts": 96,
      "spent_deficit": 0,
      "pivot_lift_mask": 5435883528,
      "reject": "uncoverable_lift"
    },
    {
      "node": 256,
      "chosen": [
        130444,
        49016,
        14429,
        54407
      ],
      "remaining_lifts": 84,
      "spent_deficit": 0,
      "pivot_lift_mask": 5435883528,
      "reject": "uncoverable_lift"
    },
    {
      "node": 257,
      "chosen": [
        130444,
        49016,
        14429,
        54359
      ],
      "remaining_lifts": 95,
      "spent_deficit": 0,
      "pivot_lift_mask": 5435883528,
      "reject": "uncoverable_lift"
    },
    {
      "node": 258,
      "chosen": [
        130444,
        49016,
        14429,
        54343
      ],
      "remaining_lifts": 83,
      "spent_deficit": 0,
      "pivot_lift_mask": 5435883528,
      "reject": "uncoverable_lift"
    },
    {
      "node": 259,
      "chosen": [
        130444,
        49008
      ],
      "remaining_lifts": 135,
      "spent_deficit": 0,
      "pivot_lift_mask": 2149581121,
      "reject": "uncoverable_lift"
    },
    {
      "node": 260,
      "chosen": [
        130444,
        48056
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 135528580,
      "reject": "uncoverable_lift"
    },
    {
      "node": 261,
      "chosen": [
        130444,
        48048
      ],
      "remaining_lifts": 140,
      "spent_deficit": 0,
      "pivot_lift_mask": 2183268352,
      "branches": [
        57255,
        57254,
        57207,
        57206,
        57191,
        57190,
        57143,
        57142,
        55206,
        55158,
        55142
      ]
    },
    {
      "node": 262,
      "chosen": [
        130444,
        48048,
        57255
      ],
      "remaining_lifts": 121,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 263,
      "chosen": [
        130444,
        48048,
        57254
      ],
      "remaining_lifts": 114,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 264,
      "chosen": [
        130444,
        48048,
        57207
      ],
      "remaining_lifts": 122,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150236161,
      "reject": "uncoverable_lift"
    },
    {
      "node": 265,
      "chosen": [
        130444,
        48048,
        57206
      ],
      "remaining_lifts": 120,
      "spent_deficit": 0,
      "pivot_lift_mask": 2149581121,
      "reject": "uncoverable_lift"
    },
    {
      "node": 266,
      "chosen": [
        130444,
        48048,
        57191
      ],
      "remaining_lifts": 118,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 267,
      "chosen": [
        130444,
        48048,
        57190
      ],
      "remaining_lifts": 112,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 268,
      "chosen": [
        130444,
        48048,
        57143
      ],
      "remaining_lifts": 127,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 269,
      "chosen": [
        130444,
        48048,
        57142
      ],
      "remaining_lifts": 123,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 270,
      "chosen": [
        130444,
        48048,
        55206
      ],
      "remaining_lifts": 115,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 271,
      "chosen": [
        130444,
        48048,
        55158
      ],
      "remaining_lifts": 119,
      "spent_deficit": 0,
      "pivot_lift_mask": 2149581121,
      "reject": "uncoverable_lift"
    },
    {
      "node": 272,
      "chosen": [
        130444,
        48048,
        55142
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 273,
      "chosen": [
        130444,
        47992
      ],
      "remaining_lifts": 135,
      "spent_deficit": 0,
      "pivot_lift_mask": 135528580,
      "reject": "uncoverable_lift"
    },
    {
      "node": 274,
      "chosen": [
        130444,
        47984
      ],
      "remaining_lifts": 138,
      "spent_deficit": 0,
      "pivot_lift_mask": 2183268352,
      "branches": [
        57271,
        57270,
        57255,
        57254,
        57191,
        57190,
        57143,
        57142,
        55222,
        55206,
        55142
      ]
    },
    {
      "node": 275,
      "chosen": [
        130444,
        47984,
        57271
      ],
      "remaining_lifts": 125,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 276,
      "chosen": [
        130444,
        47984,
        57270
      ],
      "remaining_lifts": 121,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 277,
      "chosen": [
        130444,
        47984,
        57255
      ],
      "remaining_lifts": 119,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 278,
      "chosen": [
        130444,
        47984,
        57254
      ],
      "remaining_lifts": 112,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 279,
      "chosen": [
        130444,
        47984,
        57191
      ],
      "remaining_lifts": 116,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150236161,
      "reject": "uncoverable_lift"
    },
    {
      "node": 280,
      "chosen": [
        130444,
        47984,
        57190
      ],
      "remaining_lifts": 110,
      "spent_deficit": 0,
      "pivot_lift_mask": 84410433,
      "branches": [
        66240,
        66112,
        704,
        640,
        576
      ]
    },
    {
      "node": 281,
      "chosen": [
        130444,
        47984,
        57190,
        66240
      ],
      "remaining_lifts": 98,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 282,
      "chosen": [
        130444,
        47984,
        57190,
        66112
      ],
      "remaining_lifts": 98,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 283,
      "chosen": [
        130444,
        47984,
        57190,
        704
      ],
      "remaining_lifts": 86,
      "spent_deficit": 0,
      "pivot_lift_mask": 537198880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 284,
      "chosen": [
        130444,
        47984,
        57190,
        640
      ],
      "remaining_lifts": 88,
      "spent_deficit": 0,
      "pivot_lift_mask": 4631044096,
      "reject": "uncoverable_lift"
    },
    {
      "node": 285,
      "chosen": [
        130444,
        47984,
        57190,
        576
      ],
      "remaining_lifts": 78,
      "spent_deficit": 0,
      "pivot_lift_mask": 537198880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 286,
      "chosen": [
        130444,
        47984,
        57143
      ],
      "remaining_lifts": 125,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 287,
      "chosen": [
        130444,
        47984,
        57142
      ],
      "remaining_lifts": 121,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 288,
      "chosen": [
        130444,
        47984,
        55222
      ],
      "remaining_lifts": 120,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 289,
      "chosen": [
        130444,
        47984,
        55206
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 290,
      "chosen": [
        130444,
        47984,
        55142
      ],
      "remaining_lifts": 111,
      "spent_deficit": 0,
      "pivot_lift_mask": 78118913,
      "reject": "uncoverable_lift"
    },
    {
      "node": 291,
      "chosen": [
        130444,
        47024
      ],
      "remaining_lifts": 135,
      "spent_deficit": 0,
      "pivot_lift_mask": 2720008192,
      "reject": "uncoverable_lift"
    },
    {
      "node": 292,
      "chosen": [
        130444,
        46960
      ],
      "remaining_lifts": 132,
      "spent_deficit": 0,
      "pivot_lift_mask": 2720008192,
      "reject": "uncoverable_lift"
    },
    {
      "node": 293,
      "chosen": [
        130444,
        46512
      ],
      "remaining_lifts": 149,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150238208,
      "reject": "uncoverable_lift"
    },
    {
      "node": 294,
      "chosen": [
        130444,
        46448
      ],
      "remaining_lifts": 148,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150238208,
      "reject": "uncoverable_lift"
    },
    {
      "node": 295,
      "chosen": [
        130444,
        46000
      ],
      "remaining_lifts": 135,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "branches": [
        55206,
        55158,
        55142,
        54966,
        54950,
        54902,
        54886
      ]
    },
    {
      "node": 296,
      "chosen": [
        130444,
        46000,
        55206
      ],
      "remaining_lifts": 110,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 297,
      "chosen": [
        130444,
        46000,
        55158
      ],
      "remaining_lifts": 114,
      "spent_deficit": 0,
      "pivot_lift_mask": 2149581121,
      "reject": "uncoverable_lift"
    },
    {
      "node": 298,
      "chosen": [
        130444,
        46000,
        55142
      ],
      "remaining_lifts": 108,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 299,
      "chosen": [
        130444,
        46000,
        54966
      ],
      "remaining_lifts": 117,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 300,
      "chosen": [
        130444,
        46000,
        54950
      ],
      "remaining_lifts": 106,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 301,
      "chosen": [
        130444,
        46000,
        54902
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299178064,
      "reject": "uncoverable_lift"
    },
    {
      "node": 302,
      "chosen": [
        130444,
        46000,
        54886
      ],
      "remaining_lifts": 103,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299178064,
      "reject": "uncoverable_lift"
    },
    {
      "node": 303,
      "chosen": [
        130444,
        45936
      ],
      "remaining_lifts": 131,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "branches": [
        55222,
        55206,
        55142,
        54966,
        54950,
        54886
      ]
    },
    {
      "node": 304,
      "chosen": [
        130444,
        45936,
        55222
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 305,
      "chosen": [
        130444,
        45936,
        55206
      ],
      "remaining_lifts": 106,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 306,
      "chosen": [
        130444,
        45936,
        55142
      ],
      "remaining_lifts": 104,
      "spent_deficit": 0,
      "pivot_lift_mask": 4311760976,
      "branches": [
        35393,
        34881
      ]
    },
    {
      "node": 307,
      "chosen": [
        130444,
        45936,
        55142,
        35393
      ],
      "remaining_lifts": 89,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 308,
      "chosen": [
        130444,
        45936,
        55142,
        34881
      ],
      "remaining_lifts": 94,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 309,
      "chosen": [
        130444,
        45936,
        54966
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 310,
      "chosen": [
        130444,
        45936,
        54950
      ],
      "remaining_lifts": 102,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295501832,
      "reject": "uncoverable_lift"
    },
    {
      "node": 311,
      "chosen": [
        130444,
        45936,
        54886
      ],
      "remaining_lifts": 99,
      "spent_deficit": 0,
      "pivot_lift_mask": 2183268352,
      "reject": "uncoverable_lift"
    },
    {
      "node": 312,
      "chosen": [
        130444,
        45488
      ],
      "remaining_lifts": 145,
      "spent_deficit": 0,
      "pivot_lift_mask": 2148141072,
      "branches": [
        40818,
        40802,
        39778
      ]
    },
    {
      "node": 313,
      "chosen": [
        130444,
        45488,
        40818
      ],
      "remaining_lifts": 117,
      "spent_deficit": 0,
      "pivot_lift_mask": 2720008192,
      "reject": "uncoverable_lift"
    },
    {
      "node": 314,
      "chosen": [
        130444,
        45488,
        40802
      ],
      "remaining_lifts": 119,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 315,
      "chosen": [
        130444,
        45488,
        39778
      ],
      "remaining_lifts": 133,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 316,
      "chosen": [
        130444,
        45424
      ],
      "remaining_lifts": 143,
      "spent_deficit": 0,
      "pivot_lift_mask": 2148141072,
      "branches": [
        40882,
        40866,
        39842
      ]
    },
    {
      "node": 317,
      "chosen": [
        130444,
        45424,
        40882
      ],
      "remaining_lifts": 120,
      "spent_deficit": 0,
      "pivot_lift_mask": 4295502336,
      "reject": "uncoverable_lift"
    },
    {
      "node": 318,
      "chosen": [
        130444,
        45424,
        40866
      ],
      "remaining_lifts": 120,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 319,
      "chosen": [
        130444,
        45424,
        39842
      ],
      "remaining_lifts": 134,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 320,
      "chosen": [
        130444,
        43960
      ],
      "remaining_lifts": 135,
      "spent_deficit": 0,
      "pivot_lift_mask": 286262276,
      "reject": "uncoverable_lift"
    },
    {
      "node": 321,
      "chosen": [
        130444,
        43952
      ],
      "remaining_lifts": 135,
      "spent_deficit": 0,
      "pivot_lift_mask": 286262276,
      "branches": [
        11101,
        10909,
        10845,
        10653,
        10589,
        10397,
        10333
      ]
    },
    {
      "node": 322,
      "chosen": [
        130444,
        43952,
        11101
      ],
      "remaining_lifts": 114,
      "spent_deficit": 0,
      "pivot_lift_mask": 135528580,
      "reject": "uncoverable_lift"
    },
    {
      "node": 323,
      "chosen": [
        130444,
        43952,
        10909
      ],
      "remaining_lifts": 117,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 324,
      "chosen": [
        130444,
        43952,
        10845
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312809488,
      "reject": "uncoverable_lift"
    },
    {
      "node": 325,
      "chosen": [
        130444,
        43952,
        10653
      ],
      "remaining_lifts": 110,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 326,
      "chosen": [
        130444,
        43952,
        10589
      ],
      "remaining_lifts": 108,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563935744,
      "reject": "uncoverable_lift"
    },
    {
      "node": 327,
      "chosen": [
        130444,
        43952,
        10397
      ],
      "remaining_lifts": 106,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 328,
      "chosen": [
        130444,
        43952,
        10333
      ],
      "remaining_lifts": 103,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563935744,
      "reject": "uncoverable_lift"
    },
    {
      "node": 329,
      "chosen": [
        130444,
        43944
      ],
      "remaining_lifts": 149,
      "spent_deficit": 0,
      "pivot_lift_mask": 268567172,
      "reject": "uncoverable_lift"
    },
    {
      "node": 330,
      "chosen": [
        130444,
        43936
      ],
      "remaining_lifts": 145,
      "spent_deficit": 0,
      "pivot_lift_mask": 269484564,
      "branches": [
        15225,
        14713,
        14705
      ]
    },
    {
      "node": 331,
      "chosen": [
        130444,
        43936,
        15225
      ],
      "remaining_lifts": 117,
      "spent_deficit": 0,
      "pivot_lift_mask": 2315388928,
      "reject": "uncoverable_lift"
    },
    {
      "node": 332,
      "chosen": [
        130444,
        43936,
        14713
      ],
      "remaining_lifts": 119,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563935744,
      "reject": "uncoverable_lift"
    },
    {
      "node": 333,
      "chosen": [
        130444,
        43936,
        14705
      ],
      "remaining_lifts": 133,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563935744,
      "reject": "uncoverable_lift"
    },
    {
      "node": 334,
      "chosen": [
        130444,
        43896
      ],
      "remaining_lifts": 132,
      "spent_deficit": 0,
      "pivot_lift_mask": 286262276,
      "reject": "uncoverable_lift"
    },
    {
      "node": 335,
      "chosen": [
        130444,
        43888
      ],
      "remaining_lifts": 131,
      "spent_deficit": 0,
      "pivot_lift_mask": 286262276,
      "branches": [
        11165,
        10909,
        10653,
        10589,
        10397,
        10333
      ]
    },
    {
      "node": 336,
      "chosen": [
        130444,
        43888,
        11165
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 337,
      "chosen": [
        130444,
        43888,
        10909
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 338,
      "chosen": [
        130444,
        43888,
        10653
      ],
      "remaining_lifts": 106,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 339,
      "chosen": [
        130444,
        43888,
        10589
      ],
      "remaining_lifts": 104,
      "spent_deficit": 0,
      "pivot_lift_mask": 5704261632,
      "branches": [
        1607,
        1606
      ]
    },
    {
      "node": 340,
      "chosen": [
        130444,
        43888,
        10589,
        1607
      ],
      "remaining_lifts": 74,
      "spent_deficit": 0,
      "pivot_lift_mask": 5386600448,
      "reject": "uncoverable_lift"
    },
    {
      "node": 341,
      "chosen": [
        130444,
        43888,
        10589,
        1606
      ],
      "remaining_lifts": 74,
      "spent_deficit": 0,
      "pivot_lift_mask": 5386600448,
      "reject": "uncoverable_lift"
    },
    {
      "node": 342,
      "chosen": [
        130444,
        43888,
        10397
      ],
      "remaining_lifts": 102,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 343,
      "chosen": [
        130444,
        43888,
        10333
      ],
      "remaining_lifts": 99,
      "spent_deficit": 0,
      "pivot_lift_mask": 276955268,
      "reject": "uncoverable_lift"
    },
    {
      "node": 344,
      "chosen": [
        130444,
        43880
      ],
      "remaining_lifts": 148,
      "spent_deficit": 0,
      "pivot_lift_mask": 268567172,
      "reject": "uncoverable_lift"
    },
    {
      "node": 345,
      "chosen": [
        130444,
        43872
      ],
      "remaining_lifts": 143,
      "spent_deficit": 0,
      "pivot_lift_mask": 269484564,
      "branches": [
        15289,
        14777,
        14769
      ]
    },
    {
      "node": 346,
      "chosen": [
        130444,
        43872,
        15289
      ],
      "remaining_lifts": 120,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 347,
      "chosen": [
        130444,
        43872,
        14777
      ],
      "remaining_lifts": 120,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 348,
      "chosen": [
        130444,
        43872,
        14769
      ],
      "remaining_lifts": 134,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 349,
      "chosen": [
        130444,
        41953
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 2147614741,
      "reject": "uncoverable_lift"
    },
    {
      "node": 350,
      "chosen": [
        130444,
        41952
      ],
      "remaining_lifts": 144,
      "spent_deficit": 0,
      "pivot_lift_mask": 138414608,
      "branches": [
        24763,
        24761,
        24699,
        24697
      ]
    },
    {
      "node": 351,
      "chosen": [
        130444,
        41952,
        24763
      ],
      "remaining_lifts": 121,
      "spent_deficit": 0,
      "pivot_lift_mask": 4564451856,
      "reject": "uncoverable_lift"
    },
    {
      "node": 352,
      "chosen": [
        130444,
        41952,
        24761
      ],
      "remaining_lifts": 122,
      "spent_deficit": 0,
      "pivot_lift_mask": 4564451856,
      "reject": "uncoverable_lift"
    },
    {
      "node": 353,
      "chosen": [
        130444,
        41952,
        24699
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 4564451856,
      "reject": "uncoverable_lift"
    },
    {
      "node": 354,
      "chosen": [
        130444,
        41952,
        24697
      ],
      "remaining_lifts": 116,
      "spent_deficit": 0,
      "pivot_lift_mask": 4564451856,
      "reject": "uncoverable_lift"
    },
    {
      "node": 355,
      "chosen": [
        130444,
        41905
      ],
      "remaining_lifts": 135,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163658,
      "reject": "uncoverable_lift"
    },
    {
      "node": 356,
      "chosen": [
        130444,
        41904
      ],
      "remaining_lifts": 130,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "branches": [
        55206,
        55158,
        55142,
        54966,
        54950,
        54902,
        54886
      ]
    },
    {
      "node": 357,
      "chosen": [
        130444,
        41904,
        55206
      ],
      "remaining_lifts": 105,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 358,
      "chosen": [
        130444,
        41904,
        55158
      ],
      "remaining_lifts": 109,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 359,
      "chosen": [
        130444,
        41904,
        55142
      ],
      "remaining_lifts": 103,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 360,
      "chosen": [
        130444,
        41904,
        54966
      ],
      "remaining_lifts": 112,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 361,
      "chosen": [
        130444,
        41904,
        54950
      ],
      "remaining_lifts": 101,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 362,
      "chosen": [
        130444,
        41904,
        54902
      ],
      "remaining_lifts": 108,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 363,
      "chosen": [
        130444,
        41904,
        54886
      ],
      "remaining_lifts": 98,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 364,
      "chosen": [
        130444,
        41889
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 2147614741,
      "reject": "uncoverable_lift"
    },
    {
      "node": 365,
      "chosen": [
        130444,
        41888
      ],
      "remaining_lifts": 144,
      "spent_deficit": 0,
      "pivot_lift_mask": 138414608,
      "branches": [
        24699,
        24697
      ]
    },
    {
      "node": 366,
      "chosen": [
        130444,
        41888,
        24699
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 4564451856,
      "reject": "uncoverable_lift"
    },
    {
      "node": 367,
      "chosen": [
        130444,
        41888,
        24697
      ],
      "remaining_lifts": 116,
      "spent_deficit": 0,
      "pivot_lift_mask": 4564451856,
      "reject": "uncoverable_lift"
    },
    {
      "node": 368,
      "chosen": [
        130444,
        41841
      ],
      "remaining_lifts": 128,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163658,
      "reject": "uncoverable_lift"
    },
    {
      "node": 369,
      "chosen": [
        130444,
        41840
      ],
      "remaining_lifts": 124,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "branches": [
        55222,
        55206,
        55142,
        54966,
        54950,
        54886
      ]
    },
    {
      "node": 370,
      "chosen": [
        130444,
        41840,
        55222
      ],
      "remaining_lifts": 106,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 371,
      "chosen": [
        130444,
        41840,
        55206
      ],
      "remaining_lifts": 99,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 372,
      "chosen": [
        130444,
        41840,
        55142
      ],
      "remaining_lifts": 97,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 373,
      "chosen": [
        130444,
        41840,
        54966
      ],
      "remaining_lifts": 106,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 374,
      "chosen": [
        130444,
        41840,
        54950
      ],
      "remaining_lifts": 95,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 375,
      "chosen": [
        130444,
        41840,
        54886
      ],
      "remaining_lifts": 92,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 376,
      "chosen": [
        130444,
        41825
      ],
      "remaining_lifts": 148,
      "spent_deficit": 0,
      "pivot_lift_mask": 2147614741,
      "reject": "uncoverable_lift"
    },
    {
      "node": 377,
      "chosen": [
        130444,
        41824
      ],
      "remaining_lifts": 140,
      "spent_deficit": 0,
      "pivot_lift_mask": 138414608,
      "branches": [
        24763,
        24761
      ]
    },
    {
      "node": 378,
      "chosen": [
        130444,
        41824,
        24763
      ],
      "remaining_lifts": 117,
      "spent_deficit": 0,
      "pivot_lift_mask": 4564451856,
      "reject": "uncoverable_lift"
    },
    {
      "node": 379,
      "chosen": [
        130444,
        41824,
        24761
      ],
      "remaining_lifts": 118,
      "spent_deficit": 0,
      "pivot_lift_mask": 4564451856,
      "reject": "uncoverable_lift"
    },
    {
      "node": 380,
      "chosen": [
        130444,
        41457
      ],
      "remaining_lifts": 142,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163658,
      "reject": "uncoverable_lift"
    },
    {
      "node": 381,
      "chosen": [
        130444,
        41456
      ],
      "remaining_lifts": 144,
      "spent_deficit": 0,
      "pivot_lift_mask": 285736977,
      "branches": [
        34434,
        34370,
        1666,
        1602
      ]
    },
    {
      "node": 382,
      "chosen": [
        130444,
        41456,
        34434
      ],
      "remaining_lifts": 122,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 383,
      "chosen": [
        130444,
        41456,
        34370
      ],
      "remaining_lifts": 116,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 384,
      "chosen": [
        130444,
        41456,
        1666
      ],
      "remaining_lifts": 121,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 385,
      "chosen": [
        130444,
        41456,
        1602
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 386,
      "chosen": [
        130444,
        41441
      ],
      "remaining_lifts": 156,
      "spent_deficit": 0,
      "pivot_lift_mask": 2147614741,
      "reject": "uncoverable_lift"
    },
    {
      "node": 387,
      "chosen": [
        130444,
        41440
      ],
      "remaining_lifts": 154,
      "spent_deficit": 0,
      "pivot_lift_mask": 285736977,
      "branches": [
        34434,
        34370,
        1666,
        1602
      ]
    },
    {
      "node": 388,
      "chosen": [
        130444,
        41440,
        34434
      ],
      "remaining_lifts": 132,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 389,
      "chosen": [
        130444,
        41440,
        34370
      ],
      "remaining_lifts": 126,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 390,
      "chosen": [
        130444,
        41440,
        1666
      ],
      "remaining_lifts": 131,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 391,
      "chosen": [
        130444,
        41440,
        1602
      ],
      "remaining_lifts": 123,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 392,
      "chosen": [
        130444,
        41393
      ],
      "remaining_lifts": 143,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163658,
      "reject": "uncoverable_lift"
    },
    {
      "node": 393,
      "chosen": [
        130444,
        41392
      ],
      "remaining_lifts": 144,
      "spent_deficit": 0,
      "pivot_lift_mask": 285736977,
      "branches": [
        34370,
        1602
      ]
    },
    {
      "node": 394,
      "chosen": [
        130444,
        41392,
        34370
      ],
      "remaining_lifts": 116,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 395,
      "chosen": [
        130444,
        41392,
        1602
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 396,
      "chosen": [
        130444,
        41377
      ],
      "remaining_lifts": 156,
      "spent_deficit": 0,
      "pivot_lift_mask": 2147614741,
      "reject": "uncoverable_lift"
    },
    {
      "node": 397,
      "chosen": [
        130444,
        41376
      ],
      "remaining_lifts": 154,
      "spent_deficit": 0,
      "pivot_lift_mask": 285736977,
      "branches": [
        34370,
        1602
      ]
    },
    {
      "node": 398,
      "chosen": [
        130444,
        41376,
        34370
      ],
      "remaining_lifts": 126,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 399,
      "chosen": [
        130444,
        41376,
        1602
      ],
      "remaining_lifts": 123,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 400,
      "chosen": [
        130444,
        41329
      ],
      "remaining_lifts": 138,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163658,
      "reject": "uncoverable_lift"
    },
    {
      "node": 401,
      "chosen": [
        130444,
        41328
      ],
      "remaining_lifts": 140,
      "spent_deficit": 0,
      "pivot_lift_mask": 285736977,
      "branches": [
        34434,
        1666
      ]
    },
    {
      "node": 402,
      "chosen": [
        130444,
        41328,
        34434
      ],
      "remaining_lifts": 118,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 403,
      "chosen": [
        130444,
        41328,
        1666
      ],
      "remaining_lifts": 117,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563927568,
      "reject": "uncoverable_lift"
    },
    {
      "node": 404,
      "chosen": [
        130444,
        41313
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 2147614741,
      "reject": "uncoverable_lift"
    },
    {
      "node": 405,
      "chosen": [
        130444,
        41312
      ],
      "remaining_lifts": 150,
      "spent_deficit": 0,
      "pivot_lift_mask": 285736977,
      "branches": [
        34434,
        1666
      ]
    },
    {
      "node": 406,
      "chosen": [
        130444,
        41312,
        34434
      ],
      "remaining_lifts": 128,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 407,
      "chosen": [
        130444,
        41312,
        1666
      ],
      "remaining_lifts": 127,
      "spent_deficit": 0,
      "pivot_lift_mask": 4311826496,
      "reject": "uncoverable_lift"
    },
    {
      "node": 408,
      "chosen": [
        130440
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623521952,
      "branches": [
        97951,
        97950,
        97935,
        89759,
        89758,
        89743,
        89247,
        89246,
        87199
      ]
    },
    {
      "node": 409,
      "chosen": [
        130440,
        97951
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 9160622112,
      "reject": "uncoverable_lift"
    },
    {
      "node": 410,
      "chosen": [
        130440,
        97950
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 9160622112,
      "reject": "uncoverable_lift"
    },
    {
      "node": 411,
      "chosen": [
        130440,
        97935
      ],
      "remaining_lifts": 160,
      "spent_deficit": 0,
      "pivot_lift_mask": 9160622112,
      "reject": "uncoverable_lift"
    },
    {
      "node": 412,
      "chosen": [
        130440,
        89759
      ],
      "remaining_lifts": 162,
      "spent_deficit": 0,
      "pivot_lift_mask": 9160622112,
      "reject": "uncoverable_lift"
    },
    {
      "node": 413,
      "chosen": [
        130440,
        89758
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 9160622112,
      "reject": "uncoverable_lift"
    },
    {
      "node": 414,
      "chosen": [
        130440,
        89743
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 9160622112,
      "reject": "uncoverable_lift"
    },
    {
      "node": 415,
      "chosen": [
        130440,
        89247
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 416,
      "chosen": [
        130440,
        89246
      ],
      "remaining_lifts": 160,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 417,
      "chosen": [
        130440,
        87199
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 418,
      "chosen": [
        130438
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 572524552,
      "branches": [
        55218,
        55154,
        54962,
        54898
      ]
    },
    {
      "node": 419,
      "chosen": [
        130438,
        55218
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 69206344,
      "reject": "uncoverable_lift"
    },
    {
      "node": 420,
      "chosen": [
        130438,
        55154
      ],
      "remaining_lifts": 151,
      "spent_deficit": 0,
      "pivot_lift_mask": 69206344,
      "reject": "uncoverable_lift"
    },
    {
      "node": 421,
      "chosen": [
        130438,
        54962
      ],
      "remaining_lifts": 158,
      "spent_deficit": 0,
      "pivot_lift_mask": 536936776,
      "reject": "uncoverable_lift"
    },
    {
      "node": 422,
      "chosen": [
        130438,
        54898
      ],
      "remaining_lifts": 153,
      "spent_deficit": 0,
      "pivot_lift_mask": 536936776,
      "reject": "uncoverable_lift"
    },
    {
      "node": 423,
      "chosen": [
        130367
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "branches": [
        73630,
        73628,
        73614,
        73612
      ]
    },
    {
      "node": 424,
      "chosen": [
        130367,
        73630
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324512,
      "reject": "uncoverable_lift"
    },
    {
      "node": 425,
      "chosen": [
        130367,
        73628
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324512,
      "reject": "uncoverable_lift"
    },
    {
      "node": 426,
      "chosen": [
        130367,
        73614
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 427,
      "chosen": [
        130367,
        73612
      ],
      "remaining_lifts": 160,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150236161,
      "branches": [
        124770,
        124768,
        116642,
        116640,
        116578,
        116576,
        108450,
        108448,
        108386,
        108384,
        100258,
        100256,
        100194,
        100192,
        51122,
        51106,
        51058,
        51042,
        34738,
        34722,
        34674,
        34658
      ]
    },
    {
      "node": 428,
      "chosen": [
        130367,
        73612,
        124770
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 429,
      "chosen": [
        130367,
        73612,
        124768
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 538970184,
      "reject": "uncoverable_lift"
    },
    {
      "node": 430,
      "chosen": [
        130367,
        73612,
        116642
      ],
      "remaining_lifts": 131,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 431,
      "chosen": [
        130367,
        73612,
        116640
      ],
      "remaining_lifts": 134,
      "spent_deficit": 0,
      "pivot_lift_mask": 538970184,
      "reject": "uncoverable_lift"
    },
    {
      "node": 432,
      "chosen": [
        130367,
        73612,
        116578
      ],
      "remaining_lifts": 133,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 433,
      "chosen": [
        130367,
        73612,
        116576
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 538970184,
      "reject": "uncoverable_lift"
    },
    {
      "node": 434,
      "chosen": [
        130367,
        73612,
        108450
      ],
      "remaining_lifts": 141,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 435,
      "chosen": [
        130367,
        73612,
        108448
      ],
      "remaining_lifts": 134,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 436,
      "chosen": [
        130367,
        73612,
        108386
      ],
      "remaining_lifts": 142,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 437,
      "chosen": [
        130367,
        73612,
        108384
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 10737422593,
      "reject": "uncoverable_lift"
    },
    {
      "node": 438,
      "chosen": [
        130367,
        73612,
        100258
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 439,
      "chosen": [
        130367,
        73612,
        100256
      ],
      "remaining_lifts": 135,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 440,
      "chosen": [
        130367,
        73612,
        100194
      ],
      "remaining_lifts": 138,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 441,
      "chosen": [
        130367,
        73612,
        100192
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 10737422593,
      "reject": "uncoverable_lift"
    },
    {
      "node": 442,
      "chosen": [
        130367,
        73612,
        51122
      ],
      "remaining_lifts": 132,
      "spent_deficit": 0,
      "pivot_lift_mask": 4362608648,
      "reject": "uncoverable_lift"
    },
    {
      "node": 443,
      "chosen": [
        130367,
        73612,
        51106
      ],
      "remaining_lifts": 129,
      "spent_deficit": 0,
      "pivot_lift_mask": 4362608648,
      "reject": "uncoverable_lift"
    },
    {
      "node": 444,
      "chosen": [
        130367,
        73612,
        51058
      ],
      "remaining_lifts": 127,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 445,
      "chosen": [
        130367,
        73612,
        51042
      ],
      "remaining_lifts": 125,
      "spent_deficit": 0,
      "pivot_lift_mask": 269090833,
      "reject": "uncoverable_lift"
    },
    {
      "node": 446,
      "chosen": [
        130367,
        73612,
        34738
      ],
      "remaining_lifts": 130,
      "spent_deficit": 0,
      "pivot_lift_mask": 4631044096,
      "reject": "uncoverable_lift"
    },
    {
      "node": 447,
      "chosen": [
        130367,
        73612,
        34722
      ],
      "remaining_lifts": 131,
      "spent_deficit": 0,
      "pivot_lift_mask": 4631044096,
      "reject": "uncoverable_lift"
    },
    {
      "node": 448,
      "chosen": [
        130367,
        73612,
        34674
      ],
      "remaining_lifts": 123,
      "spent_deficit": 0,
      "pivot_lift_mask": 2688550976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 449,
      "chosen": [
        130367,
        73612,
        34658
      ],
      "remaining_lifts": 126,
      "spent_deficit": 0,
      "pivot_lift_mask": 4563935744,
      "reject": "uncoverable_lift"
    },
    {
      "node": 450,
      "chosen": [
        130366
      ],
      "remaining_lifts": 195,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 451,
      "chosen": [
        130365
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 452,
      "chosen": [
        130364
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 453,
      "chosen": [
        130359
      ],
      "remaining_lifts": 197,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "branches": [
        81822,
        81820,
        81806,
        81804,
        81309,
        81308,
        81293,
        81292,
        73630,
        73628,
        73614,
        73612
      ]
    },
    {
      "node": 454,
      "chosen": [
        130359,
        81822
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324512,
      "reject": "uncoverable_lift"
    },
    {
      "node": 455,
      "chosen": [
        130359,
        81820
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324512,
      "reject": "uncoverable_lift"
    },
    {
      "node": 456,
      "chosen": [
        130359,
        81806
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 457,
      "chosen": [
        130359,
        81804
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 168034434,
      "reject": "uncoverable_lift"
    },
    {
      "node": 458,
      "chosen": [
        130359,
        81309
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 459,
      "chosen": [
        130359,
        81308
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 460,
      "chosen": [
        130359,
        81293
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127067936,
      "reject": "uncoverable_lift"
    },
    {
      "node": 461,
      "chosen": [
        130359,
        81292
      ],
      "remaining_lifts": 160,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127067936,
      "reject": "uncoverable_lift"
    },
    {
      "node": 462,
      "chosen": [
        130359,
        73630
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 463,
      "chosen": [
        130359,
        73628
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 464,
      "chosen": [
        130359,
        73614
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 465,
      "chosen": [
        130359,
        73612
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 466,
      "chosen": [
        130358
      ],
      "remaining_lifts": 197,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "branches": [
        81309,
        81293
      ]
    },
    {
      "node": 467,
      "chosen": [
        130358,
        81309
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 468,
      "chosen": [
        130358,
        81293
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127067936,
      "reject": "uncoverable_lift"
    },
    {
      "node": 469,
      "chosen": [
        130350
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 470,
      "chosen": [
        130348
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 471,
      "chosen": [
        130318
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 472,
      "chosen": [
        130316
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 473,
      "chosen": [
        130222
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 328992,
      "branches": [
        75853
      ]
    },
    {
      "node": 474,
      "chosen": [
        130222,
        75853
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324481,
      "reject": "uncoverable_lift"
    },
    {
      "node": 475,
      "chosen": [
        130220
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590198048,
      "reject": "uncoverable_lift"
    },
    {
      "node": 476,
      "chosen": [
        130216
      ],
      "remaining_lifts": 199,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590202112,
      "branches": [
        100489,
        100481,
        98441,
        98433,
        65673,
        65672,
        65665,
        65664
      ]
    },
    {
      "node": 477,
      "chosen": [
        130216,
        100489
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 478,
      "chosen": [
        130216,
        100481
      ],
      "remaining_lifts": 193,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590197892,
      "reject": "uncoverable_lift"
    },
    {
      "node": 479,
      "chosen": [
        130216,
        98441
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 285212693,
      "reject": "uncoverable_lift"
    },
    {
      "node": 480,
      "chosen": [
        130216,
        98433
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590197892,
      "reject": "uncoverable_lift"
    },
    {
      "node": 481,
      "chosen": [
        130216,
        65673
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324481,
      "reject": "uncoverable_lift"
    },
    {
      "node": 482,
      "chosen": [
        130216,
        65672
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324481,
      "reject": "uncoverable_lift"
    },
    {
      "node": 483,
      "chosen": [
        130216,
        65665
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590197892,
      "reject": "uncoverable_lift"
    },
    {
      "node": 484,
      "chosen": [
        130216,
        65664
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590197892,
      "reject": "uncoverable_lift"
    },
    {
      "node": 485,
      "chosen": [
        130214
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 328992,
      "branches": [
        80013,
        80012,
        79949,
        79948,
        75917,
        75853
      ]
    },
    {
      "node": 486,
      "chosen": [
        130214,
        80013
      ],
      "remaining_lifts": 153,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324481,
      "reject": "uncoverable_lift"
    },
    {
      "node": 487,
      "chosen": [
        130214,
        80012
      ],
      "remaining_lifts": 156,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623652992,
      "branches": [
        114616,
        113594,
        113592
      ]
    },
    {
      "node": 488,
      "chosen": [
        130214,
        80012,
        114616
      ],
      "remaining_lifts": 116,
      "spent_deficit": 0,
      "pivot_lift_mask": 168034434,
      "reject": "uncoverable_lift"
    },
    {
      "node": 489,
      "chosen": [
        130214,
        80012,
        113594
      ],
      "remaining_lifts": 141,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871767044,
      "reject": "uncoverable_lift"
    },
    {
      "node": 490,
      "chosen": [
        130214,
        80012,
        113592
      ],
      "remaining_lifts": 121,
      "spent_deficit": 0,
      "pivot_lift_mask": 10773200896,
      "reject": "uncoverable_lift"
    },
    {
      "node": 491,
      "chosen": [
        130214,
        79949
      ],
      "remaining_lifts": 158,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324481,
      "reject": "uncoverable_lift"
    },
    {
      "node": 492,
      "chosen": [
        130214,
        79948
      ],
      "remaining_lifts": 163,
      "spent_deficit": 0,
      "pivot_lift_mask": 8589939969,
      "branches": [
        66176
      ]
    },
    {
      "node": 493,
      "chosen": [
        130214,
        79948,
        66176
      ],
      "remaining_lifts": 149,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590202112,
      "reject": "uncoverable_lift"
    },
    {
      "node": 494,
      "chosen": [
        130214,
        75917
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 495,
      "chosen": [
        130214,
        75853
      ],
      "remaining_lifts": 159,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 496,
      "chosen": [
        130190
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 497,
      "chosen": [
        130188
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623652992,
      "branches": [
        114618,
        113594,
        81850,
        81848,
        80826,
        80824
      ]
    },
    {
      "node": 498,
      "chosen": [
        130188,
        114618
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871767044,
      "reject": "uncoverable_lift"
    },
    {
      "node": 499,
      "chosen": [
        130188,
        113594
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871767044,
      "reject": "uncoverable_lift"
    },
    {
      "node": 500,
      "chosen": [
        130188,
        81850
      ],
      "remaining_lifts": 162,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 501,
      "chosen": [
        130188,
        81848
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 502,
      "chosen": [
        130188,
        80826
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 503,
      "chosen": [
        130188,
        80824
      ],
      "remaining_lifts": 151,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 504,
      "chosen": [
        130184
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623751328,
      "branches": [
        89503,
        89502,
        89439,
        89438,
        89423,
        89375,
        89374,
        89247,
        89246,
        89183,
        89182,
        89167,
        89119,
        89118,
        87199,
        87135,
        87119
      ]
    },
    {
      "node": 505,
      "chosen": [
        130184,
        89503
      ],
      "remaining_lifts": 171,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 506,
      "chosen": [
        130184,
        89502
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 507,
      "chosen": [
        130184,
        89439
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 508,
      "chosen": [
        130184,
        89438
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625618976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 509,
      "chosen": [
        130184,
        89423
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625618976,
      "branches": [
        114622,
        114614,
        81854,
        81852,
        81846,
        81844
      ]
    },
    {
      "node": 510,
      "chosen": [
        130184,
        89423,
        114622
      ],
      "remaining_lifts": 149,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 511,
      "chosen": [
        130184,
        89423,
        114614
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 512,
      "chosen": [
        130184,
        89423,
        81854
      ],
      "remaining_lifts": 156,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 513,
      "chosen": [
        130184,
        89423,
        81852
      ],
      "remaining_lifts": 149,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 514,
      "chosen": [
        130184,
        89423,
        81846
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 515,
      "chosen": [
        130184,
        89423,
        81844
      ],
      "remaining_lifts": 160,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 516,
      "chosen": [
        130184,
        89375
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 517,
      "chosen": [
        130184,
        89374
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625618976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 518,
      "chosen": [
        130184,
        89247
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 519,
      "chosen": [
        130184,
        89246
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 520,
      "chosen": [
        130184,
        89183
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 521,
      "chosen": [
        130184,
        89182
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 522,
      "chosen": [
        130184,
        89167
      ],
      "remaining_lifts": 158,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625618976,
      "branches": [
        114622,
        114614,
        81854,
        81852,
        81846,
        81844
      ]
    },
    {
      "node": 523,
      "chosen": [
        130184,
        89167,
        114622
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 524,
      "chosen": [
        130184,
        89167,
        114614
      ],
      "remaining_lifts": 140,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 525,
      "chosen": [
        130184,
        89167,
        81854
      ],
      "remaining_lifts": 144,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 526,
      "chosen": [
        130184,
        89167,
        81852
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 527,
      "chosen": [
        130184,
        89167,
        81846
      ],
      "remaining_lifts": 149,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 528,
      "chosen": [
        130184,
        89167,
        81844
      ],
      "remaining_lifts": 148,
      "spent_deficit": 0,
      "pivot_lift_mask": 10905321472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 529,
      "chosen": [
        130184,
        89119
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 530,
      "chosen": [
        130184,
        89118
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 531,
      "chosen": [
        130184,
        87199
      ],
      "remaining_lifts": 171,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 532,
      "chosen": [
        130184,
        87135
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 533,
      "chosen": [
        130184,
        87119
      ],
      "remaining_lifts": 163,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 534,
      "chosen": [
        130182
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 572524552,
      "branches": [
        55218,
        55154,
        54962,
        54898
      ]
    },
    {
      "node": 535,
      "chosen": [
        130182,
        55218
      ],
      "remaining_lifts": 157,
      "spent_deficit": 0,
      "pivot_lift_mask": 10773200896,
      "reject": "uncoverable_lift"
    },
    {
      "node": 536,
      "chosen": [
        130182,
        55154
      ],
      "remaining_lifts": 153,
      "spent_deficit": 0,
      "pivot_lift_mask": 10773200896,
      "reject": "uncoverable_lift"
    },
    {
      "node": 537,
      "chosen": [
        130182,
        54962
      ],
      "remaining_lifts": 160,
      "spent_deficit": 0,
      "pivot_lift_mask": 69206344,
      "reject": "uncoverable_lift"
    },
    {
      "node": 538,
      "chosen": [
        130182,
        54898
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 69206344,
      "reject": "uncoverable_lift"
    },
    {
      "node": 539,
      "chosen": [
        129469
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "branches": [
        106372,
        106368,
        106308,
        106304
      ]
    },
    {
      "node": 540,
      "chosen": [
        129469,
        106372
      ],
      "remaining_lifts": 154,
      "spent_deficit": 0,
      "pivot_lift_mask": 11309940736,
      "branches": [
        120033,
        119969,
        119921,
        119905
      ],
      "higher_rejections": [
        {
          "outside_columns": [
            129469,
            106372,
            119969
          ],
          "common_core_face_mask": 98370,
          "outside_count": 3
        }
      ]
    },
    {
      "node": 541,
      "chosen": [
        129469,
        106372,
        120033
      ],
      "remaining_lifts": 146,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 542,
      "chosen": [
        129469,
        106372,
        119921
      ],
      "remaining_lifts": 148,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 543,
      "chosen": [
        129469,
        106372,
        119905
      ],
      "remaining_lifts": 146,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 544,
      "chosen": [
        129469,
        106368
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625618976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 545,
      "chosen": [
        129469,
        106308
      ],
      "remaining_lifts": 162,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 546,
      "chosen": [
        129469,
        106304
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 547,
      "chosen": [
        129468
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 548,
      "chosen": [
        129465
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "branches": [
        106372,
        106368,
        106308,
        106304
      ]
    },
    {
      "node": 549,
      "chosen": [
        129465,
        106372
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623521952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 550,
      "chosen": [
        129465,
        106368
      ],
      "remaining_lifts": 156,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623521952,
      "branches": [
        119951,
        97950,
        97935,
        89246,
        89231,
        87183
      ]
    },
    {
      "node": 551,
      "chosen": [
        129465,
        106368,
        119951
      ],
      "remaining_lifts": 127,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600453152,
      "reject": "uncoverable_lift"
    },
    {
      "node": 552,
      "chosen": [
        129465,
        106368,
        97950
      ],
      "remaining_lifts": 148,
      "spent_deficit": 0,
      "pivot_lift_mask": 9160622112,
      "reject": "uncoverable_lift"
    },
    {
      "node": 553,
      "chosen": [
        129465,
        106368,
        97935
      ],
      "remaining_lifts": 140,
      "spent_deficit": 0,
      "pivot_lift_mask": 9160622112,
      "reject": "uncoverable_lift"
    },
    {
      "node": 554,
      "chosen": [
        129465,
        106368,
        89246
      ],
      "remaining_lifts": 140,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 555,
      "chosen": [
        129465,
        106368,
        89231
      ],
      "remaining_lifts": 116,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 556,
      "chosen": [
        129465,
        106368,
        87183
      ],
      "remaining_lifts": 123,
      "spent_deficit": 0,
      "pivot_lift_mask": 11309940736,
      "reject": "uncoverable_lift"
    },
    {
      "node": 557,
      "chosen": [
        129465,
        106308
      ],
      "remaining_lifts": 163,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 558,
      "chosen": [
        129465,
        106304
      ],
      "remaining_lifts": 162,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 559,
      "chosen": [
        129464
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 560,
      "chosen": [
        128910
      ],
      "remaining_lifts": 195,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "branches": [
        96349,
        96348,
        96333,
        96332
      ]
    },
    {
      "node": 561,
      "chosen": [
        128910,
        96349
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 9261289472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 562,
      "chosen": [
        128910,
        96348
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 9261289472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 563,
      "chosen": [
        128910,
        96333
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 9261289472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 564,
      "chosen": [
        128910,
        96332
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 9261289472,
      "reject": "uncoverable_lift"
    },
    {
      "node": 565,
      "chosen": [
        128902
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 572524552,
      "reject": "uncoverable_lift"
    },
    {
      "node": 566,
      "chosen": [
        128654
      ],
      "remaining_lifts": 201,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420609,
      "branches": [
        81742,
        81740,
        81228,
        80972,
        77646,
        73550,
        73548
      ]
    },
    {
      "node": 567,
      "chosen": [
        128654,
        81742
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 568,
      "chosen": [
        128654,
        81740
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 569,
      "chosen": [
        128654,
        81228
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 570,
      "chosen": [
        128654,
        80972
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 571,
      "chosen": [
        128654,
        77646
      ],
      "remaining_lifts": 191,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600453152,
      "reject": "uncoverable_lift"
    },
    {
      "node": 572,
      "chosen": [
        128654,
        73550
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600453152,
      "reject": "uncoverable_lift"
    },
    {
      "node": 573,
      "chosen": [
        128654,
        73548
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600584192,
      "reject": "uncoverable_lift"
    },
    {
      "node": 574,
      "chosen": [
        128646
      ],
      "remaining_lifts": 196,
      "spent_deficit": 0,
      "pivot_lift_mask": 572524552,
      "reject": "uncoverable_lift"
    },
    {
      "node": 575,
      "chosen": [
        128398
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600584192,
      "branches": [
        77726
      ]
    },
    {
      "node": 576,
      "chosen": [
        128398,
        77726
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 577,
      "chosen": [
        128396
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600584192,
      "branches": [
        77726
      ]
    },
    {
      "node": 578,
      "chosen": [
        128396,
        77726
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 579,
      "chosen": [
        128392
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600584192,
      "branches": [
        77726
      ]
    },
    {
      "node": 580,
      "chosen": [
        128392,
        77726
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 581,
      "chosen": [
        128390
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600584192,
      "branches": [
        77726,
        77213
      ]
    },
    {
      "node": 582,
      "chosen": [
        128390,
        77726
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623652992,
      "reject": "uncoverable_lift"
    },
    {
      "node": 583,
      "chosen": [
        128390,
        77213
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 584,
      "chosen": [
        128142
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600453152,
      "branches": [
        77726
      ]
    },
    {
      "node": 585,
      "chosen": [
        128142,
        77726
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 586,
      "chosen": [
        128140
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600453152,
      "branches": [
        77726
      ]
    },
    {
      "node": 587,
      "chosen": [
        128140,
        77726
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757837952,
      "reject": "uncoverable_lift"
    },
    {
      "node": 588,
      "chosen": [
        128136
      ],
      "remaining_lifts": 196,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "branches": [
        81756,
        81740,
        80732,
        80716,
        73564,
        73548,
        72540,
        72524
      ]
    },
    {
      "node": 589,
      "chosen": [
        128136,
        81756
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623652992,
      "reject": "uncoverable_lift"
    },
    {
      "node": 590,
      "chosen": [
        128136,
        81740
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623652992,
      "reject": "uncoverable_lift"
    },
    {
      "node": 591,
      "chosen": [
        128136,
        80732
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623652992,
      "reject": "uncoverable_lift"
    },
    {
      "node": 592,
      "chosen": [
        128136,
        80716
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623652992,
      "reject": "uncoverable_lift"
    },
    {
      "node": 593,
      "chosen": [
        128136,
        73564
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 594,
      "chosen": [
        128136,
        73548
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 595,
      "chosen": [
        128136,
        72540
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 596,
      "chosen": [
        128136,
        72524
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 597,
      "chosen": [
        128134
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 572524552,
      "branches": [
        55154
      ]
    },
    {
      "node": 598,
      "chosen": [
        128134,
        55154
      ],
      "remaining_lifts": 157,
      "spent_deficit": 0,
      "pivot_lift_mask": 10773200896,
      "reject": "uncoverable_lift"
    },
    {
      "node": 599,
      "chosen": [
        126380
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 600,
      "chosen": [
        126376
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 601,
      "chosen": [
        126348
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623652992,
      "branches": [
        96190
      ]
    },
    {
      "node": 602,
      "chosen": [
        126348,
        96190
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 603,
      "chosen": [
        126344
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623652992,
      "branches": [
        96190
      ]
    },
    {
      "node": 604,
      "chosen": [
        126344,
        96190
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 605,
      "chosen": [
        126252
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 606,
      "chosen": [
        126124
      ],
      "remaining_lifts": 198,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590198048,
      "reject": "uncoverable_lift"
    },
    {
      "node": 607,
      "chosen": [
        126120
      ],
      "remaining_lifts": 204,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590202112,
      "branches": [
        100489,
        100481,
        98441,
        98433,
        65673,
        65665
      ]
    },
    {
      "node": 608,
      "chosen": [
        126120,
        100489
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 609,
      "chosen": [
        126120,
        100481
      ],
      "remaining_lifts": 198,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590197892,
      "reject": "uncoverable_lift"
    },
    {
      "node": 610,
      "chosen": [
        126120,
        98441
      ],
      "remaining_lifts": 195,
      "spent_deficit": 0,
      "pivot_lift_mask": 285212693,
      "reject": "uncoverable_lift"
    },
    {
      "node": 611,
      "chosen": [
        126120,
        98433
      ],
      "remaining_lifts": 197,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590197892,
      "reject": "uncoverable_lift"
    },
    {
      "node": 612,
      "chosen": [
        126120,
        65673
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324481,
      "reject": "uncoverable_lift"
    },
    {
      "node": 613,
      "chosen": [
        126120,
        65665
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590197892,
      "reject": "uncoverable_lift"
    },
    {
      "node": 614,
      "chosen": [
        126092
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 8623521952,
      "branches": [
        96190
      ]
    },
    {
      "node": 615,
      "chosen": [
        126092,
        96190
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 616,
      "chosen": [
        126088
      ],
      "remaining_lifts": 196,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "branches": [
        130943,
        130942,
        130935,
        130934,
        130431,
        130430,
        130423,
        130422
      ]
    },
    {
      "node": 617,
      "chosen": [
        126088,
        130943
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 618,
      "chosen": [
        126088,
        130942
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 619,
      "chosen": [
        126088,
        130935
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 620,
      "chosen": [
        126088,
        130934
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 621,
      "chosen": [
        126088,
        130431
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 622,
      "chosen": [
        126088,
        130430
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 623,
      "chosen": [
        126088,
        130423
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 624,
      "chosen": [
        126088,
        130422
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 625,
      "chosen": [
        124834
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 2147614741,
      "branches": [
        106952,
        106840,
        106824
      ]
    },
    {
      "node": 626,
      "chosen": [
        124834,
        106952
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 627,
      "chosen": [
        124834,
        106840
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 628,
      "chosen": [
        124834,
        106824
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 629,
      "chosen": [
        124832
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "branches": [
        130431
      ]
    },
    {
      "node": 630,
      "chosen": [
        124832,
        130431
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 538970184,
      "reject": "uncoverable_lift"
    },
    {
      "node": 631,
      "chosen": [
        124578
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 84410433,
      "branches": [
        33478,
        33350,
        1606,
        582
      ]
    },
    {
      "node": 632,
      "chosen": [
        124578,
        33478
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163720,
      "reject": "uncoverable_lift"
    },
    {
      "node": 633,
      "chosen": [
        124578,
        33350
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163720,
      "reject": "uncoverable_lift"
    },
    {
      "node": 634,
      "chosen": [
        124578,
        1606
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163720,
      "reject": "uncoverable_lift"
    },
    {
      "node": 635,
      "chosen": [
        124578,
        582
      ],
      "remaining_lifts": 163,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312268880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 636,
      "chosen": [
        124576
      ],
      "remaining_lifts": 198,
      "spent_deficit": 0,
      "pivot_lift_mask": 84410433,
      "branches": [
        49862,
        49734,
        33478,
        33350,
        17990,
        16966,
        1606,
        582
      ]
    },
    {
      "node": 637,
      "chosen": [
        124576,
        49862
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 538968392,
      "reject": "uncoverable_lift"
    },
    {
      "node": 638,
      "chosen": [
        124576,
        49734
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 538968392,
      "reject": "uncoverable_lift"
    },
    {
      "node": 639,
      "chosen": [
        124576,
        33478
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 538968392,
      "reject": "uncoverable_lift"
    },
    {
      "node": 640,
      "chosen": [
        124576,
        33350
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 538968392,
      "reject": "uncoverable_lift"
    },
    {
      "node": 641,
      "chosen": [
        124576,
        17990
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163658,
      "branches": [
        24767,
        24763,
        24703,
        24699
      ]
    },
    {
      "node": 642,
      "chosen": [
        124576,
        17990,
        24767
      ],
      "remaining_lifts": 143,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 643,
      "chosen": [
        124576,
        17990,
        24763
      ],
      "remaining_lifts": 144,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 644,
      "chosen": [
        124576,
        17990,
        24703
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 645,
      "chosen": [
        124576,
        17990,
        24699
      ],
      "remaining_lifts": 136,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 646,
      "chosen": [
        124576,
        16966
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163658,
      "reject": "uncoverable_lift"
    },
    {
      "node": 647,
      "chosen": [
        124576,
        1606
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 541130824,
      "reject": "uncoverable_lift"
    },
    {
      "node": 648,
      "chosen": [
        124576,
        582
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312268880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 649,
      "chosen": [
        124332
      ],
      "remaining_lifts": 199,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590198048,
      "reject": "uncoverable_lift"
    },
    {
      "node": 650,
      "chosen": [
        124328
      ],
      "remaining_lifts": 197,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "branches": [
        130943,
        130935,
        130431,
        130423
      ]
    },
    {
      "node": 651,
      "chosen": [
        124328,
        130943
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 652,
      "chosen": [
        124328,
        130935
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 653,
      "chosen": [
        124328,
        130431
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "branches": [
        73630,
        73628,
        73614,
        73612
      ]
    },
    {
      "node": 654,
      "chosen": [
        124328,
        130431,
        73630
      ],
      "remaining_lifts": 159,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 655,
      "chosen": [
        124328,
        130431,
        73628
      ],
      "remaining_lifts": 150,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 656,
      "chosen": [
        124328,
        130431,
        73614
      ],
      "remaining_lifts": 150,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598454404,
      "reject": "uncoverable_lift"
    },
    {
      "node": 657,
      "chosen": [
        124328,
        130431,
        73612
      ],
      "remaining_lifts": 143,
      "spent_deficit": 0,
      "pivot_lift_mask": 268566549,
      "reject": "uncoverable_lift"
    },
    {
      "node": 658,
      "chosen": [
        124328,
        130423
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 659,
      "chosen": [
        124322
      ],
      "remaining_lifts": 198,
      "spent_deficit": 0,
      "pivot_lift_mask": 2148141072,
      "branches": [
        40818,
        39794,
        39778
      ]
    },
    {
      "node": 660,
      "chosen": [
        124322,
        40818
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 661,
      "chosen": [
        124322,
        39794
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 662,
      "chosen": [
        124322,
        39778
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163720,
      "reject": "uncoverable_lift"
    },
    {
      "node": 663,
      "chosen": [
        124320
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "branches": [
        130943,
        130431
      ]
    },
    {
      "node": 664,
      "chosen": [
        124320,
        130943
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150107200,
      "reject": "uncoverable_lift"
    },
    {
      "node": 665,
      "chosen": [
        124320,
        130431
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150238208,
      "reject": "uncoverable_lift"
    },
    {
      "node": 666,
      "chosen": [
        124300
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "branches": [
        130943,
        130935,
        130431,
        130423
      ]
    },
    {
      "node": 667,
      "chosen": [
        124300,
        130943
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 668,
      "chosen": [
        124300,
        130935
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 669,
      "chosen": [
        124300,
        130431
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "branches": [
        73630
      ]
    },
    {
      "node": 670,
      "chosen": [
        124300,
        130431,
        73630
      ],
      "remaining_lifts": 154,
      "spent_deficit": 0,
      "pivot_lift_mask": 8600420640,
      "reject": "uncoverable_lift"
    },
    {
      "node": 671,
      "chosen": [
        124300,
        130423
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 672,
      "chosen": [
        124296
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "branches": [
        130943,
        130935,
        130431,
        130423
      ]
    },
    {
      "node": 673,
      "chosen": [
        124296,
        130943
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 674,
      "chosen": [
        124296,
        130935
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 675,
      "chosen": [
        124296,
        130431
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 2281834512,
      "reject": "uncoverable_lift"
    },
    {
      "node": 676,
      "chosen": [
        124296,
        130423
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 677,
      "chosen": [
        124093
      ],
      "remaining_lifts": 209,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074069538,
      "branches": [
        14495,
        14493,
        14431,
        14429,
        10399,
        10397,
        10335,
        10333,
        6303,
        6301,
        6239,
        6237
      ]
    },
    {
      "node": 678,
      "chosen": [
        124093,
        14495
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 139461122,
      "reject": "uncoverable_lift"
    },
    {
      "node": 679,
      "chosen": [
        124093,
        14493
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324356,
      "reject": "uncoverable_lift"
    },
    {
      "node": 680,
      "chosen": [
        124093,
        14431
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 139461122,
      "reject": "uncoverable_lift"
    },
    {
      "node": 681,
      "chosen": [
        124093,
        14429
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324356,
      "reject": "uncoverable_lift"
    },
    {
      "node": 682,
      "chosen": [
        124093,
        10399
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 139461122,
      "reject": "uncoverable_lift"
    },
    {
      "node": 683,
      "chosen": [
        124093,
        10397
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324356,
      "reject": "uncoverable_lift"
    },
    {
      "node": 684,
      "chosen": [
        124093,
        10335
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 139461122,
      "reject": "uncoverable_lift"
    },
    {
      "node": 685,
      "chosen": [
        124093,
        10333
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324356,
      "reject": "uncoverable_lift"
    },
    {
      "node": 686,
      "chosen": [
        124093,
        6303
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 168034434,
      "reject": "uncoverable_lift"
    },
    {
      "node": 687,
      "chosen": [
        124093,
        6301
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324356,
      "reject": "uncoverable_lift"
    },
    {
      "node": 688,
      "chosen": [
        124093,
        6239
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 168034434,
      "reject": "uncoverable_lift"
    },
    {
      "node": 689,
      "chosen": [
        124093,
        6237
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324356,
      "reject": "uncoverable_lift"
    },
    {
      "node": 690,
      "chosen": [
        124089
      ],
      "remaining_lifts": 208,
      "spent_deficit": 0,
      "pivot_lift_mask": 139722754,
      "branches": [
        8657,
        8601,
        8593,
        8537,
        8529,
        8401,
        8345,
        8337,
        8281,
        8273
      ]
    },
    {
      "node": 691,
      "chosen": [
        124089,
        8657
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074791042,
      "reject": "uncoverable_lift"
    },
    {
      "node": 692,
      "chosen": [
        124089,
        8601
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075119104,
      "reject": "uncoverable_lift"
    },
    {
      "node": 693,
      "chosen": [
        124089,
        8593
      ],
      "remaining_lifts": 191,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074791042,
      "reject": "uncoverable_lift"
    },
    {
      "node": 694,
      "chosen": [
        124089,
        8537
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075119104,
      "reject": "uncoverable_lift"
    },
    {
      "node": 695,
      "chosen": [
        124089,
        8529
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074791042,
      "reject": "uncoverable_lift"
    },
    {
      "node": 696,
      "chosen": [
        124089,
        8401
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075053696,
      "reject": "uncoverable_lift"
    },
    {
      "node": 697,
      "chosen": [
        124089,
        8345
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590201860,
      "branches": [
        99468,
        99464,
        99460,
        99456,
        85133
      ],
      "higher_rejections": [
        {
          "outside_columns": [
            124089,
            8345,
            99468
          ],
          "common_core_face_mask": 2880,
          "outside_count": 3
        },
        {
          "outside_columns": [
            124089,
            8345,
            99464
          ],
          "common_core_face_mask": 4166,
          "outside_count": 3
        },
        {
          "outside_columns": [
            124089,
            8345,
            99460
          ],
          "common_core_face_mask": 2880,
          "outside_count": 3
        },
        {
          "outside_columns": [
            124089,
            8345,
            99456
          ],
          "common_core_face_mask": 4166,
          "outside_count": 3
        }
      ]
    },
    {
      "node": 698,
      "chosen": [
        124089,
        8345,
        85133
      ],
      "remaining_lifts": 145,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 699,
      "chosen": [
        124089,
        8337
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075053696,
      "reject": "uncoverable_lift"
    },
    {
      "node": 700,
      "chosen": [
        124089,
        8281
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590201860,
      "branches": [
        99468,
        99464,
        99460,
        99456,
        85133
      ]
    },
    {
      "node": 701,
      "chosen": [
        124089,
        8281,
        99468
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 702,
      "chosen": [
        124089,
        8281,
        99464
      ],
      "remaining_lifts": 158,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 703,
      "chosen": [
        124089,
        8281,
        99460
      ],
      "remaining_lifts": 153,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 704,
      "chosen": [
        124089,
        8281,
        99456
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 705,
      "chosen": [
        124089,
        8281,
        85133
      ],
      "remaining_lifts": 139,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 706,
      "chosen": [
        124089,
        8273
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075053696,
      "reject": "uncoverable_lift"
    },
    {
      "node": 707,
      "chosen": [
        124083
      ],
      "remaining_lifts": 204,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127072000,
      "branches": [
        122286,
        122254,
        122246,
        122158,
        122126,
        122030,
        121998,
        121990,
        120238,
        120206,
        120110,
        120078,
        89487,
        89486,
        89359,
        89358,
        89231,
        89230,
        85135,
        85133,
        84111,
        84109
      ]
    },
    {
      "node": 708,
      "chosen": [
        124083,
        122286
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150238208,
      "reject": "uncoverable_lift"
    },
    {
      "node": 709,
      "chosen": [
        124083,
        122254
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 710,
      "chosen": [
        124083,
        122246
      ],
      "remaining_lifts": 169,
      "spent_deficit": 0,
      "pivot_lift_mask": 2720008192,
      "reject": "uncoverable_lift"
    },
    {
      "node": 711,
      "chosen": [
        124083,
        122158
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625618976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 712,
      "chosen": [
        124083,
        122126
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625618976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 713,
      "chosen": [
        124083,
        122030
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 2149581121,
      "branches": [
        34370
      ]
    },
    {
      "node": 714,
      "chosen": [
        124083,
        122030,
        34370
      ],
      "remaining_lifts": 149,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299227146,
      "reject": "uncoverable_lift"
    },
    {
      "node": 715,
      "chosen": [
        124083,
        121998
      ],
      "remaining_lifts": 169,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 716,
      "chosen": [
        124083,
        121990
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 2720008192,
      "reject": "uncoverable_lift"
    },
    {
      "node": 717,
      "chosen": [
        124083,
        120238
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150238208,
      "reject": "uncoverable_lift"
    },
    {
      "node": 718,
      "chosen": [
        124083,
        120206
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 2720008192,
      "reject": "uncoverable_lift"
    },
    {
      "node": 719,
      "chosen": [
        124083,
        120110
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150238208,
      "reject": "uncoverable_lift"
    },
    {
      "node": 720,
      "chosen": [
        124083,
        120078
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 2720008192,
      "reject": "uncoverable_lift"
    },
    {
      "node": 721,
      "chosen": [
        124083,
        89487
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074070560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 722,
      "chosen": [
        124083,
        89486
      ],
      "remaining_lifts": 171,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 723,
      "chosen": [
        124083,
        89359
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074070560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 724,
      "chosen": [
        124083,
        89358
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 725,
      "chosen": [
        124083,
        89231
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 572524552,
      "reject": "uncoverable_lift"
    },
    {
      "node": 726,
      "chosen": [
        124083,
        89230
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 727,
      "chosen": [
        124083,
        85135
      ],
      "remaining_lifts": 171,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 728,
      "chosen": [
        124083,
        85133
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 729,
      "chosen": [
        124083,
        84111
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 536936776,
      "reject": "uncoverable_lift"
    },
    {
      "node": 730,
      "chosen": [
        124083,
        84109
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 536936776,
      "reject": "uncoverable_lift"
    },
    {
      "node": 731,
      "chosen": [
        124081
      ],
      "remaining_lifts": 206,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590201860,
      "branches": [
        100489,
        100481,
        99468,
        99464,
        99460,
        98441,
        98440,
        85133,
        84109,
        65673,
        65672,
        65665,
        65664
      ]
    },
    {
      "node": 732,
      "chosen": [
        124081,
        100489
      ],
      "remaining_lifts": 196,
      "spent_deficit": 0,
      "pivot_lift_mask": 139722754,
      "reject": "uncoverable_lift"
    },
    {
      "node": 733,
      "chosen": [
        124081,
        100481
      ],
      "remaining_lifts": 200,
      "spent_deficit": 0,
      "pivot_lift_mask": 139722754,
      "reject": "uncoverable_lift"
    },
    {
      "node": 734,
      "chosen": [
        124081,
        99468
      ],
      "remaining_lifts": 193,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 735,
      "chosen": [
        124081,
        99464
      ],
      "remaining_lifts": 196,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 736,
      "chosen": [
        124081,
        99460
      ],
      "remaining_lifts": 191,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 737,
      "chosen": [
        124081,
        98441
      ],
      "remaining_lifts": 197,
      "spent_deficit": 0,
      "pivot_lift_mask": 139722754,
      "reject": "uncoverable_lift"
    },
    {
      "node": 738,
      "chosen": [
        124081,
        98440
      ],
      "remaining_lifts": 193,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 739,
      "chosen": [
        124081,
        85133
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 740,
      "chosen": [
        124081,
        84109
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 84410433,
      "reject": "uncoverable_lift"
    },
    {
      "node": 741,
      "chosen": [
        124081,
        65673
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 139722754,
      "reject": "uncoverable_lift"
    },
    {
      "node": 742,
      "chosen": [
        124081,
        65672
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075118082,
      "reject": "uncoverable_lift"
    },
    {
      "node": 743,
      "chosen": [
        124081,
        65665
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 139722754,
      "reject": "uncoverable_lift"
    },
    {
      "node": 744,
      "chosen": [
        124081,
        65664
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075118082,
      "reject": "uncoverable_lift"
    },
    {
      "node": 745,
      "chosen": [
        124077
      ],
      "remaining_lifts": 203,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "branches": [
        130943,
        130942,
        130935,
        130934,
        130431,
        130430,
        130423,
        130422
      ]
    },
    {
      "node": 746,
      "chosen": [
        124077,
        130943
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 747,
      "chosen": [
        124077,
        130942
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 748,
      "chosen": [
        124077,
        130935
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 749,
      "chosen": [
        124077,
        130934
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 750,
      "chosen": [
        124077,
        130431
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "branches": [
        73630,
        73628,
        73614,
        73612
      ]
    },
    {
      "node": 751,
      "chosen": [
        124077,
        130431,
        73630
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 752,
      "chosen": [
        124077,
        130431,
        73628
      ],
      "remaining_lifts": 156,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 753,
      "chosen": [
        124077,
        130431,
        73614
      ],
      "remaining_lifts": 156,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 754,
      "chosen": [
        124077,
        130431,
        73612
      ],
      "remaining_lifts": 149,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 755,
      "chosen": [
        124077,
        130430
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 756,
      "chosen": [
        124077,
        130423
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 757,
      "chosen": [
        124077,
        130422
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 758,
      "chosen": [
        124076
      ],
      "remaining_lifts": 202,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590198048,
      "reject": "uncoverable_lift"
    },
    {
      "node": 759,
      "chosen": [
        124073
      ],
      "remaining_lifts": 206,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "branches": [
        130943,
        130942,
        130935,
        130934,
        130431,
        130430,
        130423,
        130422
      ]
    },
    {
      "node": 760,
      "chosen": [
        124073,
        130943
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 761,
      "chosen": [
        124073,
        130942
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 762,
      "chosen": [
        124073,
        130935
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 763,
      "chosen": [
        124073,
        130934
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 764,
      "chosen": [
        124073,
        130431
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127067936,
      "branches": [
        85071,
        85069,
        84047,
        84045
      ]
    },
    {
      "node": 765,
      "chosen": [
        124073,
        130431,
        85071
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 766,
      "chosen": [
        124073,
        130431,
        85069
      ],
      "remaining_lifts": 160,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 767,
      "chosen": [
        124073,
        130431,
        84047
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 768,
      "chosen": [
        124073,
        130431,
        84045
      ],
      "remaining_lifts": 157,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 769,
      "chosen": [
        124073,
        130430
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 770,
      "chosen": [
        124073,
        130423
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 771,
      "chosen": [
        124073,
        130422
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 772,
      "chosen": [
        124072
      ],
      "remaining_lifts": 204,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590202112,
      "branches": [
        100489,
        100481,
        98441,
        98433,
        65673,
        65665
      ]
    },
    {
      "node": 773,
      "chosen": [
        124072,
        100489
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 774,
      "chosen": [
        124072,
        100481
      ],
      "remaining_lifts": 198,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590197892,
      "reject": "uncoverable_lift"
    },
    {
      "node": 775,
      "chosen": [
        124072,
        98441
      ],
      "remaining_lifts": 195,
      "spent_deficit": 0,
      "pivot_lift_mask": 285212693,
      "reject": "uncoverable_lift"
    },
    {
      "node": 776,
      "chosen": [
        124072,
        98433
      ],
      "remaining_lifts": 197,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590197892,
      "reject": "uncoverable_lift"
    },
    {
      "node": 777,
      "chosen": [
        124072,
        65673
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 285212693,
      "reject": "uncoverable_lift"
    },
    {
      "node": 778,
      "chosen": [
        124072,
        65665
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590197892,
      "reject": "uncoverable_lift"
    },
    {
      "node": 779,
      "chosen": [
        124067
      ],
      "remaining_lifts": 199,
      "spent_deficit": 0,
      "pivot_lift_mask": 11309940736,
      "branches": [
        130943,
        130942,
        130431,
        130430,
        130429,
        130428,
        130425,
        130424
      ]
    },
    {
      "node": 780,
      "chosen": [
        124067,
        130943
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 2150107200,
      "reject": "uncoverable_lift"
    },
    {
      "node": 781,
      "chosen": [
        124067,
        130942
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 782,
      "chosen": [
        124067,
        130431
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "branches": [
        73630,
        73628,
        73614,
        73612
      ]
    },
    {
      "node": 783,
      "chosen": [
        124067,
        130431,
        73630
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 784,
      "chosen": [
        124067,
        130431,
        73628
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 785,
      "chosen": [
        124067,
        130431,
        73614
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 786,
      "chosen": [
        124067,
        130431,
        73612
      ],
      "remaining_lifts": 145,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 787,
      "chosen": [
        124067,
        130430
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 788,
      "chosen": [
        124067,
        130429
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 789,
      "chosen": [
        124067,
        130428
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 790,
      "chosen": [
        124067,
        130425
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 791,
      "chosen": [
        124067,
        130424
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 792,
      "chosen": [
        124066
      ],
      "remaining_lifts": 198,
      "spent_deficit": 0,
      "pivot_lift_mask": 11309940736,
      "branches": [
        130943,
        130942,
        130431,
        130430,
        130429,
        130428,
        130425,
        130424,
        119903
      ]
    },
    {
      "node": 793,
      "chosen": [
        124066,
        130943
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 794,
      "chosen": [
        124066,
        130942
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 795,
      "chosen": [
        124066,
        130431
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 796,
      "chosen": [
        124066,
        130430
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 797,
      "chosen": [
        124066,
        130429
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 798,
      "chosen": [
        124066,
        130428
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 799,
      "chosen": [
        124066,
        130425
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 800,
      "chosen": [
        124066,
        130424
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 10871640068,
      "reject": "uncoverable_lift"
    },
    {
      "node": 801,
      "chosen": [
        124066,
        119903
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127067936,
      "reject": "uncoverable_lift"
    },
    {
      "node": 802,
      "chosen": [
        124065
      ],
      "remaining_lifts": 203,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590201860,
      "branches": [
        100489,
        99468,
        99464,
        98441,
        98440,
        65673,
        65672
      ]
    },
    {
      "node": 803,
      "chosen": [
        124065,
        100489
      ],
      "remaining_lifts": 193,
      "spent_deficit": 0,
      "pivot_lift_mask": 139722754,
      "reject": "uncoverable_lift"
    },
    {
      "node": 804,
      "chosen": [
        124065,
        99468
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127067936,
      "reject": "uncoverable_lift"
    },
    {
      "node": 805,
      "chosen": [
        124065,
        99464
      ],
      "remaining_lifts": 193,
      "spent_deficit": 0,
      "pivot_lift_mask": 285736977,
      "reject": "uncoverable_lift"
    },
    {
      "node": 806,
      "chosen": [
        124065,
        98441
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 139722754,
      "reject": "uncoverable_lift"
    },
    {
      "node": 807,
      "chosen": [
        124065,
        98440
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 139722754,
      "reject": "uncoverable_lift"
    },
    {
      "node": 808,
      "chosen": [
        124065,
        65673
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 139722754,
      "reject": "uncoverable_lift"
    },
    {
      "node": 809,
      "chosen": [
        124065,
        65672
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075118082,
      "reject": "uncoverable_lift"
    },
    {
      "node": 810,
      "chosen": [
        124064
      ],
      "remaining_lifts": 200,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590202112,
      "branches": [
        100489,
        98441,
        65673
      ]
    },
    {
      "node": 811,
      "chosen": [
        124064,
        100489
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324229,
      "reject": "uncoverable_lift"
    },
    {
      "node": 812,
      "chosen": [
        124064,
        98441
      ],
      "remaining_lifts": 191,
      "spent_deficit": 0,
      "pivot_lift_mask": 285736977,
      "reject": "uncoverable_lift"
    },
    {
      "node": 813,
      "chosen": [
        124064,
        65673
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 285736977,
      "reject": "uncoverable_lift"
    },
    {
      "node": 814,
      "chosen": [
        124061
      ],
      "remaining_lifts": 206,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590202112,
      "branches": [
        122246,
        121990,
        120198,
        99466,
        99462,
        99458
      ]
    },
    {
      "node": 815,
      "chosen": [
        124061,
        122246
      ],
      "remaining_lifts": 171,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 816,
      "chosen": [
        124061,
        121990
      ],
      "remaining_lifts": 169,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 817,
      "chosen": [
        124061,
        120198
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 818,
      "chosen": [
        124061,
        99466
      ],
      "remaining_lifts": 201,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 819,
      "chosen": [
        124061,
        99462
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 820,
      "chosen": [
        124061,
        99458
      ],
      "remaining_lifts": 195,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 821,
      "chosen": [
        124057
      ],
      "remaining_lifts": 208,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "branches": [
        130431,
        130430,
        130414,
        130382,
        130158,
        130126,
        128334,
        128078,
        97663,
        97662,
        97631,
        97630,
        97615,
        97614,
        97375,
        97374,
        97359,
        97358,
        95614
      ]
    },
    {
      "node": 822,
      "chosen": [
        124057,
        130431
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127072000,
      "branches": [
        116130,
        116128,
        85135,
        84111
      ],
      "higher_rejections": [
        {
          "outside_columns": [
            124057,
            130431,
            116130
          ],
          "common_core_face_mask": 115712,
          "outside_count": 3
        },
        {
          "outside_columns": [
            124057,
            130431,
            116128
          ],
          "common_core_face_mask": 115712,
          "outside_count": 3
        }
      ]
    },
    {
      "node": 823,
      "chosen": [
        124057,
        130431,
        85135
      ],
      "remaining_lifts": 153,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 824,
      "chosen": [
        124057,
        130431,
        84111
      ],
      "remaining_lifts": 154,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 825,
      "chosen": [
        124057,
        130430
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 826,
      "chosen": [
        124057,
        130414
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 827,
      "chosen": [
        124057,
        130382
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 828,
      "chosen": [
        124057,
        130158
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 829,
      "chosen": [
        124057,
        130126
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 830,
      "chosen": [
        124057,
        128334
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 831,
      "chosen": [
        124057,
        128078
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 832,
      "chosen": [
        124057,
        97663
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 833,
      "chosen": [
        124057,
        97662
      ],
      "remaining_lifts": 197,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 834,
      "chosen": [
        124057,
        97631
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 835,
      "chosen": [
        124057,
        97630
      ],
      "remaining_lifts": 195,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 836,
      "chosen": [
        124057,
        97615
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 837,
      "chosen": [
        124057,
        97614
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 838,
      "chosen": [
        124057,
        97375
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 839,
      "chosen": [
        124057,
        97374
      ],
      "remaining_lifts": 197,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 840,
      "chosen": [
        124057,
        97359
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 841,
      "chosen": [
        124057,
        97358
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 842,
      "chosen": [
        124057,
        95614
      ],
      "remaining_lifts": 198,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 843,
      "chosen": [
        124045
      ],
      "remaining_lifts": 197,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "branches": [
        130431,
        130430,
        97663,
        97662,
        95614
      ]
    },
    {
      "node": 844,
      "chosen": [
        124045,
        130431
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "branches": [
        73630,
        73628,
        73614,
        73612
      ]
    },
    {
      "node": 845,
      "chosen": [
        124045,
        130431,
        73630
      ],
      "remaining_lifts": 159,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 846,
      "chosen": [
        124045,
        130431,
        73628
      ],
      "remaining_lifts": 150,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 847,
      "chosen": [
        124045,
        130431,
        73614
      ],
      "remaining_lifts": 150,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 848,
      "chosen": [
        124045,
        130431,
        73612
      ],
      "remaining_lifts": 143,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 849,
      "chosen": [
        124045,
        130430
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 850,
      "chosen": [
        124045,
        97663
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 851,
      "chosen": [
        124045,
        97662
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 852,
      "chosen": [
        124045,
        95614
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 853,
      "chosen": [
        124044
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "branches": [
        130431,
        130430,
        97663,
        97662,
        95614
      ]
    },
    {
      "node": 854,
      "chosen": [
        124044,
        130431
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 855,
      "chosen": [
        124044,
        130430
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 856,
      "chosen": [
        124044,
        97663
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 857,
      "chosen": [
        124044,
        97662
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 858,
      "chosen": [
        124044,
        95614
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "reject": "uncoverable_lift"
    },
    {
      "node": 859,
      "chosen": [
        124041
      ],
      "remaining_lifts": 204,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "branches": [
        130943,
        130942,
        130935,
        130934,
        130431,
        130430,
        130423,
        130422
      ]
    },
    {
      "node": 860,
      "chosen": [
        124041,
        130943
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 861,
      "chosen": [
        124041,
        130942
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 862,
      "chosen": [
        124041,
        130935
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 863,
      "chosen": [
        124041,
        130934
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 864,
      "chosen": [
        124041,
        130431
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127067936,
      "branches": [
        85071,
        84047
      ]
    },
    {
      "node": 865,
      "chosen": [
        124041,
        130431,
        85071
      ],
      "remaining_lifts": 153,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 866,
      "chosen": [
        124041,
        130431,
        84047
      ],
      "remaining_lifts": 153,
      "spent_deficit": 0,
      "pivot_lift_mask": 9128902944,
      "reject": "uncoverable_lift"
    },
    {
      "node": 867,
      "chosen": [
        124041,
        130430
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 868,
      "chosen": [
        124041,
        130423
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 869,
      "chosen": [
        124041,
        130422
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 870,
      "chosen": [
        124040
      ],
      "remaining_lifts": 200,
      "spent_deficit": 0,
      "pivot_lift_mask": 11442061312,
      "branches": [
        130943,
        130942,
        130935,
        130934,
        130431,
        130430,
        130423,
        130422
      ]
    },
    {
      "node": 871,
      "chosen": [
        124040,
        130943
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 872,
      "chosen": [
        124040,
        130942
      ],
      "remaining_lifts": 182,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 873,
      "chosen": [
        124040,
        130935
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 874,
      "chosen": [
        124040,
        130934
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 9294839808,
      "reject": "uncoverable_lift"
    },
    {
      "node": 875,
      "chosen": [
        124040,
        130431
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 876,
      "chosen": [
        124040,
        130430
      ],
      "remaining_lifts": 181,
      "spent_deficit": 0,
      "pivot_lift_mask": 8625750016,
      "reject": "uncoverable_lift"
    },
    {
      "node": 877,
      "chosen": [
        124040,
        130423
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 10739646465,
      "reject": "uncoverable_lift"
    },
    {
      "node": 878,
      "chosen": [
        124040,
        130422
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 8757969024,
      "reject": "uncoverable_lift"
    },
    {
      "node": 879,
      "chosen": [
        123069
      ],
      "remaining_lifts": 202,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074069538,
      "branches": [
        6303,
        6301,
        6239,
        6237
      ]
    },
    {
      "node": 880,
      "chosen": [
        123069,
        6303
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 269484676,
      "reject": "uncoverable_lift"
    },
    {
      "node": 881,
      "chosen": [
        123069,
        6301
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324356,
      "reject": "uncoverable_lift"
    },
    {
      "node": 882,
      "chosen": [
        123069,
        6239
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 269484676,
      "reject": "uncoverable_lift"
    },
    {
      "node": 883,
      "chosen": [
        123069,
        6237
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324356,
      "reject": "uncoverable_lift"
    },
    {
      "node": 884,
      "chosen": [
        123065
      ],
      "remaining_lifts": 199,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590201860,
      "branches": [
        99468,
        99464,
        99460,
        99456,
        85133,
        84109
      ]
    },
    {
      "node": 885,
      "chosen": [
        123065,
        99468
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 886,
      "chosen": [
        123065,
        99464
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 887,
      "chosen": [
        123065,
        99460
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 888,
      "chosen": [
        123065,
        99456
      ],
      "remaining_lifts": 186,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 889,
      "chosen": [
        123065,
        85133
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "reject": "uncoverable_lift"
    },
    {
      "node": 890,
      "chosen": [
        123065,
        84109
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "reject": "uncoverable_lift"
    },
    {
      "node": 891,
      "chosen": [
        123059
      ],
      "remaining_lifts": 202,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163728,
      "branches": [
        5043,
        4979,
        4915,
        4787,
        4723,
        4659,
        947,
        945,
        883,
        881,
        819,
        755,
        753,
        691,
        689,
        627,
        625,
        563,
        497,
        433,
        369
      ]
    },
    {
      "node": 892,
      "chosen": [
        123059,
        5043
      ],
      "remaining_lifts": 185,
      "spent_deficit": 0,
      "pivot_lift_mask": 4362141768,
      "reject": "uncoverable_lift"
    },
    {
      "node": 893,
      "chosen": [
        123059,
        4979
      ],
      "remaining_lifts": 171,
      "spent_deficit": 0,
      "pivot_lift_mask": 4362141768,
      "reject": "uncoverable_lift"
    },
    {
      "node": 894,
      "chosen": [
        123059,
        4915
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 4362141768,
      "reject": "uncoverable_lift"
    },
    {
      "node": 895,
      "chosen": [
        123059,
        4787
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299243584,
      "branches": [
        33344,
        32832,
        576,
        64
      ]
    },
    {
      "node": 896,
      "chosen": [
        123059,
        4787,
        33344
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 897,
      "chosen": [
        123059,
        4787,
        32832
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 898,
      "chosen": [
        123059,
        4787,
        576
      ],
      "remaining_lifts": 148,
      "spent_deficit": 0,
      "pivot_lift_mask": 4362608648,
      "branches": [
        24415,
        24414,
        24399,
        24398
      ]
    },
    {
      "node": 899,
      "chosen": [
        123059,
        4787,
        576,
        24415
      ],
      "remaining_lifts": 140,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 900,
      "chosen": [
        123059,
        4787,
        576,
        24414
      ],
      "remaining_lifts": 141,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 901,
      "chosen": [
        123059,
        4787,
        576,
        24399
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 902,
      "chosen": [
        123059,
        4787,
        576,
        24398
      ],
      "remaining_lifts": 136,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 903,
      "chosen": [
        123059,
        4787,
        64
      ],
      "remaining_lifts": 155,
      "spent_deficit": 0,
      "pivot_lift_mask": 4647813120,
      "reject": "uncoverable_lift"
    },
    {
      "node": 904,
      "chosen": [
        123059,
        4723
      ],
      "remaining_lifts": 164,
      "spent_deficit": 0,
      "pivot_lift_mask": 4311826496,
      "branches": [
        34881
      ]
    },
    {
      "node": 905,
      "chosen": [
        123059,
        4723,
        34881
      ],
      "remaining_lifts": 154,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 906,
      "chosen": [
        123059,
        4659
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 4311826496,
      "branches": [
        35393,
        34881
      ]
    },
    {
      "node": 907,
      "chosen": [
        123059,
        4659,
        35393
      ],
      "remaining_lifts": 161,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 908,
      "chosen": [
        123059,
        4659,
        34881
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 909,
      "chosen": [
        123059,
        947
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 4378918976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 910,
      "chosen": [
        123059,
        945
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 4378918976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 911,
      "chosen": [
        123059,
        883
      ],
      "remaining_lifts": 162,
      "spent_deficit": 0,
      "pivot_lift_mask": 4378918976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 912,
      "chosen": [
        123059,
        881
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 4378918976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 913,
      "chosen": [
        123059,
        819
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 4378918976,
      "reject": "uncoverable_lift"
    },
    {
      "node": 914,
      "chosen": [
        123059,
        755
      ],
      "remaining_lifts": 158,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312875008,
      "reject": "uncoverable_lift"
    },
    {
      "node": 915,
      "chosen": [
        123059,
        753
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312875008,
      "reject": "uncoverable_lift"
    },
    {
      "node": 916,
      "chosen": [
        123059,
        691
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312875008,
      "reject": "uncoverable_lift"
    },
    {
      "node": 917,
      "chosen": [
        123059,
        689
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312875008,
      "reject": "uncoverable_lift"
    },
    {
      "node": 918,
      "chosen": [
        123059,
        627
      ],
      "remaining_lifts": 150,
      "spent_deficit": 0,
      "pivot_lift_mask": 536936776,
      "branches": [
        130662,
        130630,
        130150,
        130118,
        122534,
        122502,
        122470,
        122438,
        122022,
        121990,
        121958,
        121926
      ]
    },
    {
      "node": 919,
      "chosen": [
        123059,
        627,
        130662
      ],
      "remaining_lifts": 128,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 920,
      "chosen": [
        123059,
        627,
        130630
      ],
      "remaining_lifts": 132,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 921,
      "chosen": [
        123059,
        627,
        130150
      ],
      "remaining_lifts": 127,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 922,
      "chosen": [
        123059,
        627,
        130118
      ],
      "remaining_lifts": 127,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 923,
      "chosen": [
        123059,
        627,
        122534
      ],
      "remaining_lifts": 115,
      "spent_deficit": 0,
      "pivot_lift_mask": 1140916264,
      "reject": "uncoverable_lift"
    },
    {
      "node": 924,
      "chosen": [
        123059,
        627,
        122502
      ],
      "remaining_lifts": 116,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127072000,
      "reject": "uncoverable_lift"
    },
    {
      "node": 925,
      "chosen": [
        123059,
        627,
        122470
      ],
      "remaining_lifts": 119,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 926,
      "chosen": [
        123059,
        627,
        122438
      ],
      "remaining_lifts": 121,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 927,
      "chosen": [
        123059,
        627,
        122022
      ],
      "remaining_lifts": 117,
      "spent_deficit": 0,
      "pivot_lift_mask": 1140916264,
      "reject": "uncoverable_lift"
    },
    {
      "node": 928,
      "chosen": [
        123059,
        627,
        121990
      ],
      "remaining_lifts": 113,
      "spent_deficit": 0,
      "pivot_lift_mask": 2720008192,
      "reject": "uncoverable_lift"
    },
    {
      "node": 929,
      "chosen": [
        123059,
        627,
        121958
      ],
      "remaining_lifts": 122,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 930,
      "chosen": [
        123059,
        627,
        121926
      ],
      "remaining_lifts": 120,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 931,
      "chosen": [
        123059,
        625
      ],
      "remaining_lifts": 162,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299227208,
      "reject": "uncoverable_lift"
    },
    {
      "node": 932,
      "chosen": [
        123059,
        563
      ],
      "remaining_lifts": 162,
      "spent_deficit": 0,
      "pivot_lift_mask": 5704261632,
      "branches": [
        8030,
        8028,
        8014,
        8012,
        6990,
        6988
      ]
    },
    {
      "node": 933,
      "chosen": [
        123059,
        563,
        8030
      ],
      "remaining_lifts": 150,
      "spent_deficit": 0,
      "pivot_lift_mask": 5368717826,
      "reject": "uncoverable_lift"
    },
    {
      "node": 934,
      "chosen": [
        123059,
        563,
        8028
      ],
      "remaining_lifts": 148,
      "spent_deficit": 0,
      "pivot_lift_mask": 5435826184,
      "reject": "uncoverable_lift"
    },
    {
      "node": 935,
      "chosen": [
        123059,
        563,
        8014
      ],
      "remaining_lifts": 148,
      "spent_deficit": 0,
      "pivot_lift_mask": 9127072000,
      "reject": "uncoverable_lift"
    },
    {
      "node": 936,
      "chosen": [
        123059,
        563,
        8012
      ],
      "remaining_lifts": 148,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 937,
      "chosen": [
        123059,
        563,
        6990
      ],
      "remaining_lifts": 152,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 938,
      "chosen": [
        123059,
        563,
        6988
      ],
      "remaining_lifts": 150,
      "spent_deficit": 0,
      "pivot_lift_mask": 5637153280,
      "reject": "uncoverable_lift"
    },
    {
      "node": 939,
      "chosen": [
        123059,
        497
      ],
      "remaining_lifts": 184,
      "spent_deficit": 0,
      "pivot_lift_mask": 4300226576,
      "reject": "uncoverable_lift"
    },
    {
      "node": 940,
      "chosen": [
        123059,
        433
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 4300226576,
      "reject": "uncoverable_lift"
    },
    {
      "node": 941,
      "chosen": [
        123059,
        369
      ],
      "remaining_lifts": 180,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163720,
      "reject": "uncoverable_lift"
    },
    {
      "node": 942,
      "chosen": [
        123057
      ],
      "remaining_lifts": 202,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590201860,
      "branches": [
        99468,
        99464,
        99460,
        85133,
        84109
      ]
    },
    {
      "node": 943,
      "chosen": [
        123057,
        99468
      ],
      "remaining_lifts": 189,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 944,
      "chosen": [
        123057,
        99464
      ],
      "remaining_lifts": 192,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 945,
      "chosen": [
        123057,
        99460
      ],
      "remaining_lifts": 187,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 946,
      "chosen": [
        123057,
        85133
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 11274293504,
      "reject": "uncoverable_lift"
    },
    {
      "node": 947,
      "chosen": [
        123057,
        84109
      ],
      "remaining_lifts": 171,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "reject": "uncoverable_lift"
    },
    {
      "node": 948,
      "chosen": [
        123053
      ],
      "remaining_lifts": 201,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074069538,
      "branches": [
        6303,
        6301,
        6239,
        6237
      ]
    },
    {
      "node": 949,
      "chosen": [
        123053,
        6303
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 168034434,
      "reject": "uncoverable_lift"
    },
    {
      "node": 950,
      "chosen": [
        123053,
        6301
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324356,
      "reject": "uncoverable_lift"
    },
    {
      "node": 951,
      "chosen": [
        123053,
        6239
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 168034434,
      "reject": "uncoverable_lift"
    },
    {
      "node": 952,
      "chosen": [
        123053,
        6237
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 8598324356,
      "reject": "uncoverable_lift"
    },
    {
      "node": 953,
      "chosen": [
        123049
      ],
      "remaining_lifts": 203,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590201860,
      "branches": [
        99468,
        99464,
        99460,
        99456
      ]
    },
    {
      "node": 954,
      "chosen": [
        123049,
        99468
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 955,
      "chosen": [
        123049,
        99464
      ],
      "remaining_lifts": 193,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 956,
      "chosen": [
        123049,
        99460
      ],
      "remaining_lifts": 188,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 957,
      "chosen": [
        123049,
        99456
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 958,
      "chosen": [
        123043
      ],
      "remaining_lifts": 202,
      "spent_deficit": 0,
      "pivot_lift_mask": 139461122,
      "branches": [
        9081,
        9073,
        9049,
        9041,
        8945,
        8913,
        8825,
        8817,
        8793,
        8785
      ]
    },
    {
      "node": 959,
      "chosen": [
        123043,
        9081
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312268880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 960,
      "chosen": [
        123043,
        9073
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299163720,
      "reject": "uncoverable_lift"
    },
    {
      "node": 961,
      "chosen": [
        123043,
        9049
      ],
      "remaining_lifts": 169,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312268880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 962,
      "chosen": [
        123043,
        9041
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 4299164176,
      "reject": "uncoverable_lift"
    },
    {
      "node": 963,
      "chosen": [
        123043,
        8945
      ],
      "remaining_lifts": 173,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312809488,
      "reject": "uncoverable_lift"
    },
    {
      "node": 964,
      "chosen": [
        123043,
        8913
      ],
      "remaining_lifts": 178,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312809488,
      "reject": "uncoverable_lift"
    },
    {
      "node": 965,
      "chosen": [
        123043,
        8825
      ],
      "remaining_lifts": 167,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312268880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 966,
      "chosen": [
        123043,
        8817
      ],
      "remaining_lifts": 165,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 967,
      "chosen": [
        123043,
        8793
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312268880,
      "reject": "uncoverable_lift"
    },
    {
      "node": 968,
      "chosen": [
        123043,
        8785
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 969,
      "chosen": [
        123041
      ],
      "remaining_lifts": 204,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590201860,
      "branches": [
        99468,
        99464
      ]
    },
    {
      "node": 970,
      "chosen": [
        123041,
        99468
      ],
      "remaining_lifts": 191,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 971,
      "chosen": [
        123041,
        99464
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 11276386560,
      "reject": "uncoverable_lift"
    },
    {
      "node": 972,
      "chosen": [
        123037
      ],
      "remaining_lifts": 198,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074069538,
      "branches": [
        6239
      ]
    },
    {
      "node": 973,
      "chosen": [
        123037,
        6239
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 974,
      "chosen": [
        123033
      ],
      "remaining_lifts": 198,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075118082,
      "branches": [
        84047,
        22623,
        18527,
        18511,
        6239,
        2169,
        2161
      ]
    },
    {
      "node": 975,
      "chosen": [
        123033,
        84047
      ],
      "remaining_lifts": 169,
      "spent_deficit": 0,
      "pivot_lift_mask": 8590202112,
      "reject": "uncoverable_lift"
    },
    {
      "node": 976,
      "chosen": [
        123033,
        22623
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "reject": "uncoverable_lift"
    },
    {
      "node": 977,
      "chosen": [
        123033,
        18527
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 978,
      "chosen": [
        123033,
        18511
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "reject": "uncoverable_lift"
    },
    {
      "node": 979,
      "chosen": [
        123033,
        6239
      ],
      "remaining_lifts": 170,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 980,
      "chosen": [
        123033,
        2169
      ],
      "remaining_lifts": 176,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075119104,
      "reject": "uncoverable_lift"
    },
    {
      "node": 981,
      "chosen": [
        123033,
        2161
      ],
      "remaining_lifts": 177,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075119104,
      "reject": "uncoverable_lift"
    },
    {
      "node": 982,
      "chosen": [
        123021
      ],
      "remaining_lifts": 194,
      "spent_deficit": 0,
      "pivot_lift_mask": 1074069538,
      "branches": [
        6239
      ]
    },
    {
      "node": 983,
      "chosen": [
        123021,
        6239
      ],
      "remaining_lifts": 166,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 984,
      "chosen": [
        123017
      ],
      "remaining_lifts": 200,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075119104,
      "branches": [
        84047,
        65728,
        65600,
        22623,
        18527,
        18511,
        10449,
        10321,
        6239,
        192,
        64
      ]
    },
    {
      "node": 985,
      "chosen": [
        123017,
        84047
      ],
      "remaining_lifts": 171,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "branches": [
        11097
      ]
    },
    {
      "node": 986,
      "chosen": [
        123017,
        84047,
        11097
      ],
      "remaining_lifts": 140,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 987,
      "chosen": [
        123017,
        65728
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075118082,
      "reject": "uncoverable_lift"
    },
    {
      "node": 988,
      "chosen": [
        123017,
        65600
      ],
      "remaining_lifts": 190,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075118082,
      "reject": "uncoverable_lift"
    },
    {
      "node": 989,
      "chosen": [
        123017,
        22623
      ],
      "remaining_lifts": 174,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "reject": "uncoverable_lift"
    },
    {
      "node": 990,
      "chosen": [
        123017,
        18527
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 991,
      "chosen": [
        123017,
        18511
      ],
      "remaining_lifts": 168,
      "spent_deficit": 0,
      "pivot_lift_mask": 1350567040,
      "branches": [
        11097
      ]
    },
    {
      "node": 992,
      "chosen": [
        123017,
        18511,
        11097
      ],
      "remaining_lifts": 137,
      "spent_deficit": 0,
      "pivot_lift_mask": 8724283524,
      "reject": "uncoverable_lift"
    },
    {
      "node": 993,
      "chosen": [
        123017,
        10449
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075053696,
      "reject": "uncoverable_lift"
    },
    {
      "node": 994,
      "chosen": [
        123017,
        10321
      ],
      "remaining_lifts": 179,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 995,
      "chosen": [
        123017,
        6239
      ],
      "remaining_lifts": 172,
      "spent_deficit": 0,
      "pivot_lift_mask": 5721030656,
      "reject": "uncoverable_lift"
    },
    {
      "node": 996,
      "chosen": [
        123017,
        192
      ],
      "remaining_lifts": 183,
      "spent_deficit": 0,
      "pivot_lift_mask": 4312875008,
      "reject": "uncoverable_lift"
    },
    {
      "node": 997,
      "chosen": [
        123017,
        64
      ],
      "remaining_lifts": 175,
      "spent_deficit": 0,
      "pivot_lift_mask": 1075118082,
      "reject": "uncoverable_lift"
    }
  ]
}


==> anc/terminal/data/trace_86.json <==
{
  "critical_index": 86,
  "source_class": 122,
  "source_sha256": "d9a6a36c7249538c5d6b011961d76d1588e5ff1665b366fb496d935143aec7de",
  "weight_sum": 2999998,
  "maximum_load": 1000001,
  "deficit_budget": 10,
  "positive_load_candidates_only": true,
  "capacity_2W_greater_than_5L": true,
  "near_candidate_count": 112,
  "single_No7_candidate_count": 6,
  "candidate_lists_equal_discovery": true,
  "candidates": [
    10333,
    54439,
    57971,
    73100,
    76632,
    120738
  ],
  "candidate_deficits": [
    2,
    2,
    2,
    2,
    2,
    2
  ],
  "mandatory_lift_count": 226,
  "independent_nodes": 1,
  "pruned": {
    "uncoverable_lift": 1
  },
  "column_permutation_pruning_used": false,
  "global_complement_pruning_used": false,
  "fully_exhausted": true,
  "solution_count": 0,
  "solutions": [],
  "excluded_by_independent_No7_six_cover": true,
  "seconds": 0.22118544578552246,
  "full_branch_trace": [
    {
      "node": 1,
      "chosen": [],
      "remaining_lifts": 226,
      "spent_deficit": 0,
      "pivot_lift_mask": 10737549317,
      "reject": "uncoverable_lift"
    }
  ]
}


==> anc/terminal/data/weights_0.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 0,
  "class": 0,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      1,
      9,
      11,
      15
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      6,
      13,
      15
    ],
    [
      0,
      2,
      9,
      13,
      15
    ],
    [
      0,
      3,
      4,
      8,
      14
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      8,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      3,
      9,
      13,
      14
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      8,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      14
    ],
    [
      0,
      4,
      11,
      14,
      16
    ],
    [
      0,
      5,
      6,
      15,
      16
    ],
    [
      0,
      5,
      11,
      15,
      16
    ],
    [
      0,
      6,
      8,
      13,
      16
    ],
    [
      0,
      6,
      13,
      15,
      16
    ],
    [
      0,
      8,
      13,
      14,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      10,
      11,
      14
    ],
    [
      0,
      9,
      11,
      14,
      15
    ],
    [
      0,
      9,
      13,
      14,
      15
    ],
    [
      0,
      11,
      14,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      9,
      16
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      14,
      16
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      9,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      13,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      13,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      9,
      16
    ],
    [
      1,
      4,
      8,
      14,
      16
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      8,
      9,
      11,
      12
    ],
    [
      1,
      8,
      9,
      11,
      15
    ],
    [
      1,
      8,
      9,
      12,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      13,
      15
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      14
    ],
    [
      2,
      4,
      10,
      13,
      15
    ],
    [
      2,
      4,
      11,
      14,
      16
    ],
    [
      2,
      6,
      10,
      13,
      15
    ],
    [
      2,
      7,
      11,
      14,
      16
    ],
    [
      3,
      4,
      7,
      8,
      15
    ],
    [
      3,
      4,
      7,
      12,
      15
    ],
    [
      3,
      4,
      10,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      5,
      10,
      15,
      16
    ],
    [
      3,
      5,
      11,
      15,
      16
    ],
    [
      3,
      7,
      8,
      11,
      15
    ],
    [
      3,
      7,
      11,
      15,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      10,
      12,
      15,
      16
    ],
    [
      4,
      5,
      7,
      9,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      7,
      8,
      9,
      15
    ],
    [
      4,
      7,
      9,
      13,
      15
    ],
    [
      4,
      7,
      12,
      13,
      15
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      12,
      13,
      15
    ],
    [
      5,
      6,
      10,
      15,
      16
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      6,
      8,
      10,
      13,
      16
    ],
    [
      6,
      10,
      13,
      15,
      16
    ],
    [
      7,
      8,
      9,
      11,
      15
    ],
    [
      7,
      9,
      11,
      14,
      15
    ],
    [
      7,
      9,
      13,
      14,
      15
    ],
    [
      7,
      11,
      14,
      15,
      16
    ],
    [
      8,
      9,
      10,
      11,
      12
    ],
    [
      8,
      9,
      10,
      12,
      16
    ],
    [
      8,
      10,
      11,
      12,
      13
    ],
    [
      8,
      10,
      12,
      13,
      16
    ],
    [
      10,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    10,
    20,
    0,
    14,
    3,
    0,
    0,
    11,
    5,
    0,
    5,
    35,
    0,
    0,
    11,
    0,
    0,
    0,
    17,
    7,
    0,
    0,
    0,
    0,
    0,
    18,
    0,
    0,
    0,
    0,
    0,
    0,
    16,
    0,
    0,
    0,
    0,
    5,
    22,
    0,
    0,
    2,
    13,
    0,
    0,
    0,
    25,
    21,
    0,
    0,
    13,
    0,
    0,
    0,
    0,
    0,
    16,
    0,
    0,
    0,
    0,
    7,
    29,
    0,
    0,
    0,
    0,
    41,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    24,
    0,
    0,
    29,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    1,
    0,
    0,
    16,
    27,
    13,
    0,
    0,
    12,
    0,
    0,
    7,
    0,
    8,
    0,
    0,
    0,
    6,
    13,
    9,
    11,
    47,
    15,
    0,
    0
  ],
  "weight_sum": 611,
  "maximum_transversal_load": 201,
  "strictly_exceeds_six": true,
  "integer_gap": 16,
  "compression_divisor": 5000,
  "float_optimum_diagnostic": 6.133333333333333,
  "unique_transversal_patterns": 32105,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_1.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 1,
  "class": 1,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      1,
      9,
      11,
      15
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      6,
      13,
      15
    ],
    [
      0,
      2,
      9,
      13,
      15
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      3,
      9,
      13,
      14
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      14
    ],
    [
      0,
      4,
      11,
      14,
      16
    ],
    [
      0,
      5,
      6,
      15,
      16
    ],
    [
      0,
      5,
      11,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      10,
      11,
      14
    ],
    [
      0,
      9,
      11,
      14,
      15
    ],
    [
      0,
      9,
      13,
      14,
      15
    ],
    [
      0,
      11,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      9,
      16
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      14,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      9,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      13,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      13,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      9,
      16
    ],
    [
      1,
      4,
      8,
      14,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      8,
      9,
      11,
      12
    ],
    [
      1,
      8,
      9,
      11,
      15
    ],
    [
      1,
      8,
      9,
      12,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      13,
      15
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      14
    ],
    [
      2,
      4,
      10,
      13,
      15
    ],
    [
      2,
      4,
      11,
      14,
      16
    ],
    [
      2,
      6,
      10,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      14
    ],
    [
      2,
      7,
      11,
      14,
      16
    ],
    [
      3,
      4,
      7,
      8,
      15
    ],
    [
      3,
      4,
      7,
      12,
      15
    ],
    [
      3,
      4,
      10,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      5,
      10,
      15,
      16
    ],
    [
      3,
      5,
      11,
      15,
      16
    ],
    [
      3,
      7,
      8,
      11,
      15
    ],
    [
      3,
      7,
      11,
      15,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      10,
      12,
      15,
      16
    ],
    [
      4,
      5,
      7,
      9,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      7,
      8,
      9,
      15
    ],
    [
      4,
      7,
      9,
      13,
      15
    ],
    [
      4,
      7,
      12,
      13,
      15
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      12,
      13,
      15
    ],
    [
      5,
      6,
      10,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      14
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      6,
      8,
      10,
      13,
      16
    ],
    [
      6,
      10,
      13,
      15,
      16
    ],
    [
      7,
      8,
      9,
      11,
      15
    ],
    [
      7,
      9,
      10,
      11,
      14
    ],
    [
      7,
      9,
      11,
      14,
      15
    ],
    [
      7,
      9,
      13,
      14,
      15
    ],
    [
      7,
      11,
      14,
      15,
      16
    ],
    [
      8,
      9,
      10,
      11,
      12
    ],
    [
      8,
      9,
      10,
      12,
      16
    ],
    [
      8,
      10,
      11,
      12,
      13
    ],
    [
      8,
      10,
      12,
      13,
      16
    ],
    [
      10,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    2,
    0,
    1,
    1,
    0,
    0,
    8,
    1,
    0,
    4,
    0,
    0,
    0,
    0,
    5,
    4,
    4,
    0,
    0,
    6,
    0,
    2,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    0,
    7,
    0,
    2,
    1,
    7,
    2,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    9,
    0,
    0,
    3,
    2,
    4,
    0,
    0,
    3,
    4,
    0,
    0,
    0,
    6,
    1,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    4,
    6,
    0,
    0,
    0,
    3,
    0,
    2,
    0,
    1,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    7,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    3,
    4,
    10,
    1
  ],
  "weight_sum": 152,
  "maximum_transversal_load": 50,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.211229946524064,
  "unique_transversal_patterns": 33311,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_10.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 10,
  "class": 14,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      7,
      8,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      7,
      8,
      15,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      7,
      8,
      13,
      15
    ],
    [
      4,
      7,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      10,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      9,
      10,
      11,
      15
    ],
    [
      7,
      8,
      10,
      13,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ]
  ],
  "weights": [
    4,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    2,
    0,
    0,
    0,
    2,
    0,
    0,
    3,
    0,
    0,
    1,
    0,
    1,
    0,
    5,
    0,
    0,
    0,
    2,
    0,
    2,
    3,
    0,
    3,
    0,
    0,
    9,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    4,
    4,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    4,
    0,
    2,
    3,
    7,
    4,
    1,
    4,
    0,
    0,
    3,
    0,
    0,
    4,
    1,
    4,
    3,
    1,
    0,
    1,
    1,
    0,
    1,
    4,
    0,
    5,
    0,
    0,
    2,
    1,
    0,
    4,
    2,
    1,
    5,
    2,
    0,
    0,
    3,
    0,
    3,
    0,
    5,
    0,
    1,
    0,
    1,
    3,
    0,
    1,
    0
  ],
  "weight_sum": 158,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.323296861273063,
  "unique_transversal_patterns": 38232,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_100.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 100,
  "class": 136,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      11
    ],
    [
      3,
      13
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      10,
      14
    ],
    [
      0,
      1,
      5,
      10,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      10,
      14
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      7,
      14
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      13
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      11,
      12
    ],
    [
      0,
      3,
      4,
      11,
      15
    ],
    [
      0,
      3,
      7,
      12,
      14
    ],
    [
      0,
      3,
      9,
      11,
      12
    ],
    [
      0,
      3,
      9,
      12,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      5,
      10,
      12,
      14
    ],
    [
      0,
      6,
      13,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      10,
      12,
      14
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      11,
      12
    ],
    [
      1,
      2,
      4,
      11,
      14
    ],
    [
      1,
      2,
      6,
      7,
      11
    ],
    [
      1,
      2,
      6,
      11,
      12
    ],
    [
      1,
      2,
      6,
      12,
      13
    ],
    [
      1,
      2,
      7,
      11,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      11,
      12
    ],
    [
      1,
      3,
      4,
      11,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      8,
      10,
      15
    ],
    [
      1,
      3,
      8,
      10,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      9,
      11,
      12
    ],
    [
      1,
      3,
      9,
      11,
      15
    ],
    [
      1,
      3,
      9,
      12,
      16
    ],
    [
      1,
      4,
      8,
      14,
      15
    ],
    [
      1,
      4,
      11,
      14,
      15
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      9,
      15
    ],
    [
      1,
      5,
      7,
      14,
      15
    ],
    [
      1,
      5,
      10,
      14,
      15
    ],
    [
      1,
      6,
      7,
      9,
      11
    ],
    [
      1,
      6,
      9,
      11,
      12
    ],
    [
      1,
      6,
      9,
      12,
      16
    ],
    [
      1,
      6,
      12,
      13,
      16
    ],
    [
      1,
      7,
      9,
      11,
      15
    ],
    [
      1,
      7,
      11,
      14,
      15
    ],
    [
      1,
      8,
      10,
      14,
      15
    ],
    [
      1,
      8,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      6,
      7,
      10
    ],
    [
      2,
      3,
      6,
      10,
      15
    ],
    [
      2,
      3,
      7,
      10,
      16
    ],
    [
      2,
      3,
      7,
      14,
      16
    ],
    [
      2,
      3,
      9,
      14,
      16
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      11,
      14,
      16
    ],
    [
      2,
      5,
      10,
      12,
      15
    ],
    [
      2,
      5,
      12,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      10,
      12,
      15
    ],
    [
      2,
      6,
      12,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      6,
      7,
      8,
      10
    ],
    [
      3,
      6,
      8,
      10,
      15
    ],
    [
      3,
      7,
      8,
      10,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      14,
      16
    ],
    [
      3,
      9,
      12,
      14,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      8,
      14,
      15
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      11,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      8,
      9,
      10,
      14
    ],
    [
      6,
      8,
      10,
      14,
      15
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      14
    ],
    [
      6,
      9,
      12,
      14,
      16
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      7,
      8,
      12,
      13,
      16
    ],
    [
      7,
      9,
      11,
      13,
      15
    ]
  ],
  "weights": [
    2,
    3,
    0,
    2,
    2,
    3,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    2,
    0,
    1,
    3,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    6,
    1,
    0,
    3,
    1,
    0,
    0,
    3,
    6,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    6,
    5,
    0,
    0,
    0,
    6,
    0,
    3,
    0,
    0,
    0,
    0,
    2,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    1,
    2,
    3,
    0,
    0,
    2,
    0,
    4,
    4,
    0,
    0,
    8,
    0,
    1,
    2,
    0,
    0,
    2,
    4,
    0,
    0,
    5,
    0,
    2,
    5,
    1,
    2,
    1,
    0,
    0,
    0,
    0,
    4,
    0,
    8,
    3,
    5,
    0,
    1,
    1,
    0,
    0,
    0,
    2
  ],
  "weight_sum": 153,
  "maximum_transversal_load": 50,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.317757009345794,
  "unique_transversal_patterns": 37052,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_101.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 101,
  "class": 137,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      12
    ],
    [
      1,
      14
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      11
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      13
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      13
    ],
    [
      0,
      1,
      5,
      10,
      13
    ],
    [
      0,
      1,
      5,
      10,
      16
    ],
    [
      0,
      1,
      6,
      14,
      16
    ],
    [
      0,
      1,
      8,
      10,
      13
    ],
    [
      0,
      1,
      8,
      10,
      16
    ],
    [
      0,
      1,
      8,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      13
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      14,
      15
    ],
    [
      0,
      2,
      8,
      9,
      13
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      9,
      14,
      15
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      11,
      12
    ],
    [
      0,
      3,
      4,
      11,
      15
    ],
    [
      0,
      3,
      7,
      12,
      13
    ],
    [
      0,
      3,
      9,
      11,
      12
    ],
    [
      0,
      3,
      9,
      11,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      5,
      7,
      12,
      13
    ],
    [
      0,
      5,
      10,
      12,
      13
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      11,
      14,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      10,
      12,
      13
    ],
    [
      0,
      9,
      11,
      14,
      15
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      11,
      12
    ],
    [
      1,
      2,
      4,
      11,
      13
    ],
    [
      1,
      2,
      6,
      7,
      11
    ],
    [
      1,
      2,
      6,
      11,
      12
    ],
    [
      1,
      2,
      6,
      12,
      14
    ],
    [
      1,
      2,
      7,
      11,
      13
    ],
    [
      1,
      2,
      8,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      11,
      12
    ],
    [
      1,
      3,
      4,
      11,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      8,
      10,
      15
    ],
    [
      1,
      3,
      8,
      10,
      16
    ],
    [
      1,
      3,
      9,
      11,
      12
    ],
    [
      1,
      3,
      9,
      11,
      15
    ],
    [
      1,
      3,
      9,
      12,
      16
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      11,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      9,
      15
    ],
    [
      1,
      5,
      7,
      13,
      15
    ],
    [
      1,
      5,
      10,
      13,
      15
    ],
    [
      1,
      6,
      7,
      9,
      11
    ],
    [
      1,
      6,
      9,
      11,
      12
    ],
    [
      1,
      6,
      9,
      12,
      16
    ],
    [
      1,
      6,
      12,
      14,
      16
    ],
    [
      1,
      7,
      9,
      11,
      15
    ],
    [
      1,
      7,
      11,
      13,
      15
    ],
    [
      1,
      8,
      10,
      13,
      15
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      6,
      7,
      10
    ],
    [
      2,
      3,
      6,
      10,
      15
    ],
    [
      2,
      3,
      7,
      10,
      16
    ],
    [
      2,
      3,
      7,
      13,
      16
    ],
    [
      2,
      3,
      9,
      13,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      8,
      9,
      13
    ],
    [
      2,
      4,
      9,
      13,
      16
    ],
    [
      2,
      4,
      11,
      13,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      12,
      14
    ],
    [
      2,
      5,
      9,
      14,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      13,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      6,
      7,
      8,
      10
    ],
    [
      3,
      6,
      8,
      10,
      15
    ],
    [
      3,
      7,
      8,
      10,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      6,
      8,
      9,
      13
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      6,
      9,
      13,
      16
    ],
    [
      5,
      7,
      8,
      9,
      14
    ],
    [
      5,
      7,
      8,
      12,
      14
    ],
    [
      5,
      7,
      9,
      14,
      15
    ],
    [
      6,
      8,
      9,
      10,
      13
    ],
    [
      6,
      8,
      10,
      13,
      15
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      13
    ],
    [
      6,
      9,
      12,
      13,
      16
    ],
    [
      7,
      8,
      9,
      11,
      14
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      11,
      14,
      16
    ],
    [
      7,
      9,
      11,
      14,
      15
    ]
  ],
  "weights": [
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    3,
    0,
    0,
    0,
    0,
    10,
    0,
    15,
    0,
    7,
    0,
    4,
    0,
    0,
    0,
    14,
    1,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    26,
    5,
    0,
    0,
    0,
    0,
    0,
    8,
    0,
    2,
    10,
    0,
    0,
    0,
    0,
    10,
    0,
    0,
    2,
    0,
    12,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    8,
    3,
    0,
    11,
    0,
    7,
    0,
    0,
    0,
    0,
    4,
    1,
    0,
    3,
    3,
    0,
    14,
    9,
    1,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    3,
    3,
    0,
    4,
    0,
    0,
    3,
    0,
    3,
    0,
    0,
    0,
    7,
    0,
    10,
    0,
    0,
    7,
    5,
    2,
    15,
    0,
    7,
    0,
    14
  ],
  "weight_sum": 309,
  "maximum_transversal_load": 101,
  "strictly_exceeds_six": true,
  "integer_gap": 12,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.200000000000001,
  "unique_transversal_patterns": 40119,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_102.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 102,
  "class": 138,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      12
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      11
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      10,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      10,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      13
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      13
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      11,
      12
    ],
    [
      0,
      3,
      4,
      11,
      15
    ],
    [
      0,
      3,
      7,
      12,
      13
    ],
    [
      0,
      3,
      9,
      11,
      12
    ],
    [
      0,
      3,
      9,
      11,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      9,
      11,
      15
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      11,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      10,
      12,
      13
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      11,
      12
    ],
    [
      1,
      2,
      6,
      7,
      11
    ],
    [
      1,
      2,
      6,
      11,
      12
    ],
    [
      1,
      2,
      6,
      12,
      15
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      11,
      12
    ],
    [
      1,
      3,
      4,
      11,
      14
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      8,
      10,
      14
    ],
    [
      1,
      3,
      8,
      10,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      9,
      11,
      12
    ],
    [
      1,
      3,
      9,
      11,
      14
    ],
    [
      1,
      3,
      9,
      12,
      16
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      9,
      14
    ],
    [
      1,
      6,
      7,
      9,
      11
    ],
    [
      1,
      6,
      9,
      11,
      12
    ],
    [
      1,
      6,
      9,
      12,
      16
    ],
    [
      1,
      6,
      12,
      15,
      16
    ],
    [
      1,
      7,
      9,
      11,
      14
    ],
    [
      1,
      8,
      12,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      6,
      7,
      10
    ],
    [
      2,
      3,
      6,
      10,
      15
    ],
    [
      2,
      3,
      7,
      10,
      16
    ],
    [
      2,
      3,
      7,
      13,
      16
    ],
    [
      2,
      3,
      9,
      13,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      8,
      9,
      13
    ],
    [
      2,
      4,
      9,
      13,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      12,
      15
    ],
    [
      2,
      5,
      10,
      12,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      10,
      12,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      11,
      14,
      15
    ],
    [
      3,
      5,
      9,
      14,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      10
    ],
    [
      3,
      6,
      8,
      10,
      14
    ],
    [
      3,
      6,
      10,
      14,
      15
    ],
    [
      3,
      7,
      8,
      10,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      11,
      14,
      15
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      6,
      8,
      9,
      13
    ],
    [
      4,
      6,
      8,
      13,
      14
    ],
    [
      4,
      6,
      9,
      13,
      16
    ],
    [
      5,
      7,
      8,
      9,
      15
    ],
    [
      5,
      7,
      8,
      12,
      15
    ],
    [
      5,
      7,
      9,
      14,
      15
    ],
    [
      6,
      8,
      9,
      10,
      13
    ],
    [
      6,
      8,
      10,
      13,
      14
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      13
    ],
    [
      6,
      9,
      12,
      13,
      16
    ],
    [
      7,
      8,
      9,
      11,
      15
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      11,
      15,
      16
    ],
    [
      7,
      8,
      12,
      15,
      16
    ],
    [
      7,
      9,
      11,
      14,
      15
    ]
  ],
  "weights": [
    5,
    0,
    0,
    3,
    1,
    2,
    0,
    3,
    10,
    0,
    0,
    0,
    9,
    0,
    0,
    7,
    14,
    0,
    2,
    0,
    5,
    0,
    0,
    0,
    2,
    0,
    11,
    0,
    2,
    5,
    0,
    3,
    1,
    3,
    0,
    0,
    14,
    3,
    9,
    0,
    0,
    11,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    18,
    0,
    0,
    0,
    8,
    7,
    0,
    0,
    0,
    12,
    0,
    0,
    0,
    0,
    13,
    0,
    0,
    8,
    5,
    0,
    0,
    0,
    11,
    0,
    0,
    7,
    0,
    0,
    0,
    7,
    0,
    2,
    0,
    0,
    0,
    0,
    3,
    0,
    7,
    0,
    3,
    0,
    14,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    3,
    0,
    23,
    2,
    2,
    0,
    0,
    5,
    2,
    2,
    13
  ],
  "weight_sum": 310,
  "maximum_transversal_load": 103,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.166666666666669,
  "unique_transversal_patterns": 36576,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_103.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 103,
  "class": 139,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      12,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      10,
      11,
      12
    ],
    [
      0,
      8,
      10,
      12,
      15
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      13,
      15,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      14
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      10,
      13,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      1,
      8,
      12,
      13,
      15
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      4,
      5,
      9,
      12
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      9,
      12,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      12,
      14
    ],
    [
      2,
      5,
      9,
      12,
      13
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      6,
      11,
      12,
      13
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      9,
      12,
      13,
      14
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      7,
      8,
      14
    ],
    [
      3,
      4,
      7,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      13
    ],
    [
      3,
      7,
      8,
      11,
      14
    ],
    [
      3,
      7,
      11,
      14,
      15
    ],
    [
      3,
      7,
      12,
      14,
      15
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      5,
      7,
      9,
      12
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      6,
      13,
      15,
      16
    ],
    [
      4,
      7,
      8,
      9,
      14
    ],
    [
      4,
      7,
      9,
      12,
      14
    ],
    [
      5,
      6,
      10,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      7,
      9,
      12,
      13
    ],
    [
      5,
      11,
      14,
      15,
      16
    ],
    [
      6,
      8,
      10,
      11,
      12
    ],
    [
      6,
      8,
      10,
      12,
      15
    ],
    [
      6,
      8,
      11,
      12,
      13
    ],
    [
      6,
      8,
      12,
      13,
      15
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      7,
      9,
      10,
      13,
      16
    ],
    [
      7,
      11,
      14,
      15,
      16
    ]
  ],
  "weights": [
    8,
    1,
    0,
    4,
    10,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    6,
    0,
    3,
    0,
    13,
    0,
    5,
    0,
    0,
    0,
    7,
    0,
    2,
    10,
    6,
    15,
    0,
    0,
    3,
    0,
    0,
    2,
    0,
    6,
    5,
    8,
    3,
    2,
    2,
    0,
    3,
    0,
    0,
    6,
    0,
    5,
    2,
    6,
    11,
    0,
    0,
    0,
    1,
    1,
    7,
    10,
    2,
    0,
    0,
    2,
    0,
    6,
    0,
    0,
    5,
    6,
    0,
    0,
    18,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    1,
    8,
    0,
    8,
    3,
    0,
    4,
    0,
    5,
    1,
    0,
    5,
    0,
    0,
    0,
    0,
    3,
    0,
    15,
    13,
    7,
    0,
    0,
    0,
    0,
    0,
    4,
    1,
    3,
    5,
    0,
    7,
    0
  ],
  "weight_sum": 320,
  "maximum_transversal_load": 103,
  "strictly_exceeds_six": true,
  "integer_gap": 22,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.333333333333331,
  "unique_transversal_patterns": 38037,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_104.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 104,
  "class": 143,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      16
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      8,
      16
    ],
    [
      9,
      14
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      16
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      10
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      5,
      14,
      15
    ],
    [
      0,
      1,
      8,
      10,
      11
    ],
    [
      0,
      1,
      8,
      11,
      15
    ],
    [
      0,
      1,
      8,
      14,
      15
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      13
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      10,
      13
    ],
    [
      0,
      2,
      8,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      16
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      9,
      10
    ],
    [
      0,
      3,
      4,
      9,
      16
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      6,
      13,
      16
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      13,
      16
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      15
    ],
    [
      0,
      4,
      5,
      15,
      16
    ],
    [
      0,
      4,
      9,
      10,
      11
    ],
    [
      0,
      4,
      9,
      11,
      15
    ],
    [
      0,
      4,
      9,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      14,
      15,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      9,
      11,
      15
    ],
    [
      0,
      8,
      9,
      13,
      15
    ],
    [
      0,
      8,
      13,
      14,
      15
    ],
    [
      0,
      9,
      13,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      16
    ],
    [
      1,
      2,
      6,
      7,
      9
    ],
    [
      1,
      2,
      6,
      9,
      14
    ],
    [
      1,
      2,
      8,
      10,
      16
    ],
    [
      1,
      2,
      10,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      9,
      14
    ],
    [
      1,
      3,
      4,
      9,
      16
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      14
    ],
    [
      1,
      5,
      7,
      9,
      12
    ],
    [
      1,
      5,
      9,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      8,
      10,
      11,
      16
    ],
    [
      1,
      9,
      12,
      13,
      16
    ],
    [
      1,
      10,
      11,
      12,
      16
    ],
    [
      1,
      11,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      10,
      13
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      7,
      12,
      15
    ],
    [
      2,
      3,
      10,
      12,
      15
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      15
    ],
    [
      2,
      4,
      5,
      15,
      16
    ],
    [
      2,
      4,
      8,
      13,
      14
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      15,
      16
    ],
    [
      2,
      4,
      11,
      13,
      14
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      15,
      16
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      6,
      11,
      13,
      14
    ],
    [
      2,
      10,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      9,
      10,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      16
    ],
    [
      3,
      6,
      11,
      13,
      16
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      6,
      7,
      8
    ],
    [
      4,
      5,
      6,
      8,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      8,
      12,
      13,
      14
    ],
    [
      4,
      9,
      10,
      11,
      14
    ],
    [
      4,
      10,
      11,
      12,
      14
    ],
    [
      4,
      11,
      12,
      13,
      14
    ],
    [
      5,
      6,
      8,
      10,
      16
    ],
    [
      5,
      6,
      9,
      10,
      14
    ],
    [
      5,
      6,
      10,
      14,
      16
    ],
    [
      5,
      7,
      8,
      9,
      12
    ],
    [
      5,
      8,
      9,
      10,
      13
    ],
    [
      5,
      8,
      9,
      12,
      13
    ],
    [
      5,
      10,
      14,
      15,
      16
    ],
    [
      6,
      8,
      10,
      11,
      16
    ],
    [
      6,
      9,
      10,
      11,
      14
    ],
    [
      7,
      8,
      9,
      12,
      15
    ],
    [
      8,
      9,
      12,
      13,
      15
    ],
    [
      8,
      12,
      13,
      14,
      15
    ],
    [
      9,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    6,
    1,
    0,
    0,
    4,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    3,
    1,
    11,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    8,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    2,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    8,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    10,
    0,
    11,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    1,
    1,
    0,
    4,
    0,
    0,
    5,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    6,
    0,
    0,
    5,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    5,
    0,
    4,
    0,
    3,
    4,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    8,
    0,
    0,
    0,
    3,
    2,
    0,
    0
  ],
  "weight_sum": 163,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 14,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.4,
  "unique_transversal_patterns": 41051,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_105.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 105,
  "class": 144,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      16
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      8,
      16
    ],
    [
      9,
      14
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      16
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      10
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      5,
      14,
      15
    ],
    [
      0,
      1,
      8,
      10,
      11
    ],
    [
      0,
      1,
      8,
      11,
      15
    ],
    [
      0,
      1,
      8,
      14,
      15
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      13
    ],
    [
      0,
      2,
      8,
      10,
      13
    ],
    [
      0,
      2,
      8,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      16
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      9,
      10
    ],
    [
      0,
      3,
      4,
      9,
      16
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      6,
      13,
      16
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      13,
      16
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      15
    ],
    [
      0,
      4,
      5,
      15,
      16
    ],
    [
      0,
      4,
      9,
      10,
      11
    ],
    [
      0,
      4,
      9,
      11,
      15
    ],
    [
      0,
      4,
      9,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      14,
      15,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      9,
      11,
      15
    ],
    [
      0,
      8,
      9,
      13,
      15
    ],
    [
      0,
      8,
      13,
      14,
      15
    ],
    [
      0,
      9,
      13,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      16
    ],
    [
      1,
      2,
      8,
      10,
      16
    ],
    [
      1,
      2,
      10,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      9,
      14
    ],
    [
      1,
      3,
      4,
      9,
      16
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      7,
      9,
      12
    ],
    [
      1,
      5,
      9,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      8,
      10,
      11,
      16
    ],
    [
      1,
      9,
      12,
      13,
      16
    ],
    [
      1,
      10,
      11,
      12,
      16
    ],
    [
      1,
      11,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      10,
      13
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      7,
      12,
      15
    ],
    [
      2,
      3,
      10,
      12,
      15
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      15
    ],
    [
      2,
      4,
      5,
      15,
      16
    ],
    [
      2,
      4,
      8,
      13,
      14
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      15,
      16
    ],
    [
      2,
      4,
      11,
      13,
      14
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      15,
      16
    ],
    [
      2,
      10,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      14
    ],
    [
      3,
      4,
      9,
      10,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      16
    ],
    [
      3,
      6,
      11,
      13,
      16
    ],
    [
      3,
      7,
      8,
      12,
      15
    ],
    [
      3,
      8,
      12,
      14,
      15
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      6,
      7,
      8
    ],
    [
      4,
      5,
      6,
      8,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      8,
      12,
      13,
      14
    ],
    [
      4,
      9,
      10,
      11,
      14
    ],
    [
      4,
      10,
      11,
      12,
      14
    ],
    [
      4,
      11,
      12,
      13,
      14
    ],
    [
      5,
      6,
      8,
      10,
      16
    ],
    [
      5,
      6,
      10,
      14,
      16
    ],
    [
      5,
      7,
      8,
      9,
      12
    ],
    [
      5,
      8,
      9,
      10,
      13
    ],
    [
      5,
      8,
      9,
      12,
      13
    ],
    [
      5,
      10,
      14,
      15,
      16
    ],
    [
      6,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      9,
      12,
      15
    ],
    [
      8,
      9,
      12,
      13,
      15
    ],
    [
      8,
      12,
      13,
      14,
      15
    ],
    [
      9,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    107521,
    0,
    50898,
    0,
    87343,
    0,
    0,
    0,
    0,
    94428,
    0,
    0,
    2040,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    95449,
    74364,
    0,
    67109,
    96129,
    0,
    0,
    0,
    0,
    0,
    57530,
    0,
    0,
    0,
    0,
    2607,
    47158,
    0,
    0,
    0,
    0,
    217423,
    0,
    0,
    0,
    0,
    19101,
    35085,
    20461,
    12696,
    0,
    81732,
    0,
    0,
    0,
    0,
    115627,
    142323,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    43190,
    0,
    0,
    0,
    0,
    0,
    95675,
    41660,
    38939,
    5611,
    0,
    0,
    0,
    91594,
    0,
    62971,
    0,
    0,
    0,
    0,
    0,
    0,
    62971,
    296605,
    0,
    0,
    0,
    13716,
    0,
    0,
    98056,
    0,
    0,
    0,
    0,
    0,
    0,
    52259,
    0,
    0,
    0,
    77311,
    0,
    0,
    150825,
    0,
    0,
    0,
    0,
    0,
    11279,
    98056,
    0,
    0,
    0,
    0,
    193618,
    0,
    77708,
    0,
    43190,
    17741,
    0,
    0
  ],
  "weight_sum": 2999999,
  "maximum_transversal_load": 1000002,
  "strictly_exceeds_six": false,
  "integer_gap": -14,
  "compression_divisor": 1,
  "float_optimum_diagnostic": 6.000000000000002,
  "unique_transversal_patterns": 35838,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_106.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 106,
  "class": 148,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      16
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      16
    ],
    [
      9,
      14
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      16
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      5,
      14,
      15
    ],
    [
      0,
      1,
      8,
      11,
      15
    ],
    [
      0,
      1,
      8,
      14,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      13
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      10,
      13
    ],
    [
      0,
      2,
      8,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      16
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      9,
      10
    ],
    [
      0,
      3,
      4,
      9,
      16
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      6,
      13,
      16
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      13,
      16
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      15
    ],
    [
      0,
      4,
      5,
      15,
      16
    ],
    [
      0,
      4,
      9,
      10,
      11
    ],
    [
      0,
      4,
      9,
      11,
      15
    ],
    [
      0,
      4,
      9,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      14,
      15,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      9,
      11,
      15
    ],
    [
      0,
      8,
      9,
      13,
      15
    ],
    [
      0,
      8,
      13,
      14,
      15
    ],
    [
      0,
      9,
      13,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      16
    ],
    [
      1,
      2,
      6,
      7,
      9
    ],
    [
      1,
      2,
      6,
      9,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      9,
      14
    ],
    [
      1,
      3,
      4,
      9,
      16
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      14
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      11,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      10,
      13
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      12,
      15
    ],
    [
      2,
      3,
      10,
      12,
      15
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      15
    ],
    [
      2,
      4,
      5,
      15,
      16
    ],
    [
      2,
      4,
      8,
      13,
      14
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      15,
      16
    ],
    [
      2,
      4,
      11,
      13,
      14
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      15,
      16
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      6,
      11,
      13,
      14
    ],
    [
      2,
      10,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      7,
      8,
      14
    ],
    [
      3,
      4,
      7,
      12,
      14
    ],
    [
      3,
      4,
      9,
      10,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      16
    ],
    [
      3,
      6,
      11,
      13,
      16
    ],
    [
      3,
      7,
      8,
      14,
      15
    ],
    [
      3,
      7,
      12,
      14,
      15
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      6,
      7,
      8
    ],
    [
      4,
      5,
      6,
      8,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      7,
      8,
      13,
      14
    ],
    [
      4,
      7,
      12,
      13,
      14
    ],
    [
      4,
      9,
      10,
      11,
      14
    ],
    [
      4,
      10,
      11,
      12,
      14
    ],
    [
      4,
      11,
      12,
      13,
      14
    ],
    [
      5,
      6,
      8,
      10,
      16
    ],
    [
      5,
      6,
      9,
      10,
      14
    ],
    [
      5,
      6,
      10,
      14,
      16
    ],
    [
      5,
      10,
      14,
      15,
      16
    ],
    [
      6,
      9,
      10,
      11,
      14
    ],
    [
      7,
      8,
      9,
      13,
      15
    ],
    [
      7,
      8,
      13,
      14,
      15
    ],
    [
      10,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    3,
    1,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    5,
    4,
    0,
    0,
    4,
    0,
    5,
    0,
    0,
    0,
    1,
    3,
    0,
    2,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    1,
    4,
    0,
    3,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    4,
    3,
    0,
    0,
    0,
    0,
    2,
    4,
    1,
    2,
    2,
    0,
    0,
    0,
    0,
    1,
    4,
    4,
    0,
    0,
    0,
    2,
    0,
    2,
    4,
    0,
    0,
    9,
    6,
    2,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    3,
    0,
    2,
    0,
    4,
    0,
    3,
    1,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    4,
    0,
    0,
    0,
    8,
    0,
    0,
    1,
    1,
    0,
    8,
    0,
    0,
    4,
    0,
    0,
    0,
    4,
    8,
    0,
    4
  ],
  "weight_sum": 158,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 10,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.362750406063892,
  "unique_transversal_patterns": 39895,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_107.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 107,
  "class": 152,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      12
    ],
    [
      1,
      14
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      11
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      13
    ],
    [
      0,
      1,
      5,
      10,
      13
    ],
    [
      0,
      1,
      5,
      10,
      16
    ],
    [
      0,
      1,
      6,
      14,
      16
    ],
    [
      0,
      1,
      8,
      10,
      13
    ],
    [
      0,
      1,
      8,
      10,
      14
    ],
    [
      0,
      1,
      10,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      13
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      14,
      15
    ],
    [
      0,
      2,
      8,
      9,
      13
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      9,
      14,
      15
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      9,
      12
    ],
    [
      0,
      3,
      4,
      9,
      15
    ],
    [
      0,
      3,
      7,
      12,
      13
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      10,
      12
    ],
    [
      0,
      4,
      5,
      10,
      16
    ],
    [
      0,
      4,
      9,
      10,
      12
    ],
    [
      0,
      4,
      9,
      10,
      14
    ],
    [
      0,
      4,
      9,
      14,
      15
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      5,
      7,
      12,
      13
    ],
    [
      0,
      5,
      10,
      12,
      13
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      9,
      10,
      12,
      13
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      11,
      12
    ],
    [
      1,
      2,
      4,
      11,
      13
    ],
    [
      1,
      2,
      6,
      11,
      12
    ],
    [
      1,
      2,
      6,
      12,
      14
    ],
    [
      1,
      2,
      8,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      8,
      10,
      14
    ],
    [
      1,
      3,
      8,
      10,
      15
    ],
    [
      1,
      3,
      8,
      12,
      14
    ],
    [
      1,
      3,
      9,
      12,
      16
    ],
    [
      1,
      3,
      10,
      14,
      16
    ],
    [
      1,
      3,
      12,
      14,
      16
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      11,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      9,
      15
    ],
    [
      1,
      5,
      7,
      13,
      15
    ],
    [
      1,
      5,
      10,
      13,
      15
    ],
    [
      1,
      6,
      7,
      9,
      11
    ],
    [
      1,
      6,
      9,
      11,
      12
    ],
    [
      1,
      6,
      9,
      12,
      16
    ],
    [
      1,
      6,
      12,
      14,
      16
    ],
    [
      1,
      7,
      9,
      11,
      15
    ],
    [
      1,
      7,
      11,
      13,
      15
    ],
    [
      1,
      8,
      10,
      13,
      15
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      6,
      7,
      10
    ],
    [
      2,
      3,
      6,
      10,
      15
    ],
    [
      2,
      3,
      7,
      10,
      16
    ],
    [
      2,
      3,
      7,
      13,
      16
    ],
    [
      2,
      3,
      9,
      13,
      16
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      8,
      13,
      16
    ],
    [
      2,
      4,
      11,
      13,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      9,
      16
    ],
    [
      2,
      5,
      8,
      12,
      14
    ],
    [
      2,
      5,
      9,
      14,
      15
    ],
    [
      2,
      5,
      10,
      12,
      15
    ],
    [
      2,
      5,
      12,
      14,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      10,
      12,
      15
    ],
    [
      2,
      6,
      12,
      14,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      13,
      16
    ],
    [
      2,
      8,
      9,
      13,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      6,
      7,
      8,
      10
    ],
    [
      3,
      6,
      8,
      10,
      15
    ],
    [
      3,
      7,
      8,
      10,
      14
    ],
    [
      3,
      7,
      8,
      12,
      14
    ],
    [
      3,
      7,
      10,
      14,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      7,
      8
    ],
    [
      4,
      5,
      6,
      8,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      14
    ],
    [
      4,
      9,
      11,
      14,
      15
    ],
    [
      4,
      10,
      11,
      14,
      16
    ],
    [
      5,
      6,
      7,
      8,
      9
    ],
    [
      5,
      6,
      8,
      9,
      16
    ],
    [
      5,
      7,
      8,
      9,
      14
    ],
    [
      5,
      7,
      8,
      12,
      14
    ],
    [
      5,
      7,
      9,
      14,
      15
    ],
    [
      5,
      10,
      12,
      13,
      15
    ],
    [
      6,
      8,
      9,
      10,
      13
    ],
    [
      6,
      8,
      9,
      13,
      16
    ],
    [
      6,
      8,
      10,
      13,
      15
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      13
    ],
    [
      6,
      9,
      12,
      13,
      16
    ],
    [
      6,
      10,
      12,
      13,
      15
    ],
    [
      7,
      9,
      11,
      14,
      15
    ],
    [
      7,
      10,
      11,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    3,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    2,
    0,
    0,
    0,
    0,
    2,
    0,
    2,
    2,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    2,
    0,
    2,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    1,
    0,
    0,
    3,
    0,
    0,
    2,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    2,
    2,
    0,
    0,
    2,
    0,
    1,
    0,
    0,
    0,
    1,
    3,
    0,
    0
  ],
  "weight_sum": 64,
  "maximum_transversal_load": 21,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 50000,
  "float_optimum_diagnostic": 6.399999999999999,
  "unique_transversal_patterns": 41997,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_108.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 108,
  "class": 153,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      12
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      11
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      13
    ],
    [
      0,
      1,
      5,
      10,
      13
    ],
    [
      0,
      1,
      5,
      10,
      16
    ],
    [
      0,
      1,
      6,
      14,
      16
    ],
    [
      0,
      1,
      8,
      10,
      13
    ],
    [
      0,
      1,
      8,
      10,
      16
    ],
    [
      0,
      1,
      8,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      13,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      8,
      13,
      15
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      9,
      12
    ],
    [
      0,
      3,
      4,
      9,
      14
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      10,
      12
    ],
    [
      0,
      4,
      5,
      10,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      9,
      10,
      12
    ],
    [
      0,
      4,
      9,
      10,
      16
    ],
    [
      0,
      4,
      9,
      14,
      16
    ],
    [
      0,
      5,
      7,
      12,
      13
    ],
    [
      0,
      5,
      10,
      12,
      13
    ],
    [
      0,
      7,
      12,
      13,
      15
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      10,
      16
    ],
    [
      0,
      8,
      9,
      14,
      16
    ],
    [
      0,
      8,
      10,
      13,
      15
    ],
    [
      0,
      9,
      10,
      12,
      15
    ],
    [
      0,
      10,
      12,
      13,
      15
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      11,
      12
    ],
    [
      1,
      2,
      4,
      11,
      13
    ],
    [
      1,
      2,
      8,
      12,
      14
    ],
    [
      1,
      2,
      11,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      10,
      13
    ],
    [
      1,
      3,
      8,
      10,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      12,
      15,
      16
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      7,
      9,
      13
    ],
    [
      1,
      6,
      7,
      9,
      11
    ],
    [
      1,
      6,
      9,
      11,
      15
    ],
    [
      1,
      6,
      11,
      14,
      15
    ],
    [
      1,
      6,
      14,
      15,
      16
    ],
    [
      1,
      7,
      9,
      11,
      13
    ],
    [
      1,
      8,
      12,
      14,
      16
    ],
    [
      1,
      11,
      12,
      14,
      15
    ],
    [
      1,
      12,
      14,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      15,
      16
    ],
    [
      2,
      3,
      6,
      7,
      10
    ],
    [
      2,
      3,
      6,
      10,
      14
    ],
    [
      2,
      3,
      7,
      10,
      16
    ],
    [
      2,
      3,
      7,
      15,
      16
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      8,
      15
    ],
    [
      2,
      4,
      5,
      15,
      16
    ],
    [
      2,
      4,
      8,
      13,
      15
    ],
    [
      2,
      4,
      11,
      13,
      16
    ],
    [
      2,
      4,
      13,
      15,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      12,
      14
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      13,
      16
    ],
    [
      2,
      7,
      13,
      15,
      16
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      6,
      13,
      14
    ],
    [
      3,
      4,
      9,
      13,
      14
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      6,
      7,
      8,
      10
    ],
    [
      3,
      6,
      8,
      10,
      13
    ],
    [
      3,
      6,
      10,
      13,
      14
    ],
    [
      3,
      7,
      8,
      10,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      8,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      16
    ],
    [
      4,
      9,
      11,
      13,
      16
    ],
    [
      4,
      9,
      13,
      14,
      16
    ],
    [
      5,
      6,
      7,
      8,
      9
    ],
    [
      5,
      6,
      8,
      9,
      15
    ],
    [
      5,
      7,
      8,
      9,
      14
    ],
    [
      5,
      7,
      8,
      12,
      14
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      6,
      8,
      10,
      13,
      15
    ],
    [
      6,
      10,
      11,
      14,
      15
    ],
    [
      6,
      10,
      13,
      14,
      15
    ],
    [
      7,
      8,
      9,
      14,
      16
    ],
    [
      7,
      8,
      12,
      14,
      16
    ],
    [
      7,
      9,
      11,
      13,
      16
    ],
    [
      7,
      9,
      13,
      14,
      16
    ],
    [
      9,
      10,
      11,
      12,
      15
    ],
    [
      10,
      11,
      12,
      14,
      15
    ],
    [
      10,
      12,
      13,
      14,
      15
    ]
  ],
  "weights": [
    0,
    6,
    0,
    2,
    0,
    0,
    0,
    1,
    0,
    1,
    2,
    0,
    1,
    2,
    6,
    0,
    3,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    3,
    0,
    3,
    5,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    5,
    0,
    1,
    0,
    0,
    0,
    3,
    6,
    0,
    2,
    9,
    0,
    2,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    2,
    0,
    3,
    0,
    9,
    0,
    0,
    0,
    6,
    0,
    3,
    2,
    4,
    0,
    0,
    1,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    5,
    0,
    0,
    4,
    0,
    0,
    5,
    0,
    0,
    2,
    0,
    0,
    4,
    1,
    4,
    5,
    4,
    0,
    2,
    1,
    1,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 155,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.399999999999998,
  "unique_transversal_patterns": 41413,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_109.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 109,
  "class": 154,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      12
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      11
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      13
    ],
    [
      0,
      1,
      5,
      10,
      13
    ],
    [
      0,
      1,
      5,
      10,
      16
    ],
    [
      0,
      1,
      6,
      14,
      16
    ],
    [
      0,
      1,
      8,
      10,
      13
    ],
    [
      0,
      1,
      8,
      10,
      16
    ],
    [
      0,
      1,
      8,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      8,
      13,
      15
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      9,
      12
    ],
    [
      0,
      3,
      4,
      9,
      14
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      10,
      12
    ],
    [
      0,
      4,
      5,
      10,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      9,
      10,
      12
    ],
    [
      0,
      4,
      9,
      10,
      16
    ],
    [
      0,
      4,
      9,
      14,
      16
    ],
    [
      0,
      5,
      7,
      12,
      13
    ],
    [
      0,
      5,
      10,
      12,
      13
    ],
    [
      0,
      7,
      12,
      13,
      15
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      10,
      16
    ],
    [
      0,
      8,
      9,
      14,
      16
    ],
    [
      0,
      8,
      10,
      13,
      15
    ],
    [
      0,
      9,
      10,
      12,
      15
    ],
    [
      0,
      10,
      12,
      13,
      15
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      11,
      12
    ],
    [
      1,
      2,
      4,
      11,
      13
    ],
    [
      1,
      2,
      6,
      11,
      12
    ],
    [
      1,
      2,
      6,
      12,
      14
    ],
    [
      1,
      2,
      8,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      10,
      13
    ],
    [
      1,
      3,
      8,
      10,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      9,
      12,
      15
    ],
    [
      1,
      3,
      12,
      15,
      16
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      7,
      9,
      13
    ],
    [
      1,
      6,
      7,
      9,
      11
    ],
    [
      1,
      6,
      9,
      11,
      12
    ],
    [
      1,
      6,
      9,
      12,
      15
    ],
    [
      1,
      7,
      9,
      11,
      13
    ],
    [
      1,
      8,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      15,
      16
    ],
    [
      2,
      3,
      6,
      7,
      10
    ],
    [
      2,
      3,
      6,
      10,
      14
    ],
    [
      2,
      3,
      7,
      10,
      16
    ],
    [
      2,
      3,
      7,
      15,
      16
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      8,
      15
    ],
    [
      2,
      4,
      8,
      13,
      15
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      12,
      14
    ],
    [
      2,
      5,
      10,
      12,
      14
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      6,
      13,
      14
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      6,
      7,
      8,
      10
    ],
    [
      3,
      6,
      8,
      10,
      13
    ],
    [
      3,
      6,
      10,
      13,
      14
    ],
    [
      3,
      7,
      8,
      10,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      7,
      8
    ],
    [
      4,
      5,
      6,
      8,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      16
    ],
    [
      5,
      6,
      7,
      8,
      9
    ],
    [
      5,
      6,
      8,
      9,
      15
    ],
    [
      5,
      7,
      8,
      9,
      14
    ],
    [
      5,
      7,
      8,
      12,
      14
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      10,
      15
    ],
    [
      6,
      8,
      10,
      13,
      15
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      15
    ],
    [
      7,
      8,
      12,
      14,
      16
    ]
  ],
  "weights": [
    2,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    3,
    7,
    0,
    0,
    0,
    6,
    0,
    3,
    0,
    0,
    3,
    0,
    11,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    4,
    3,
    2,
    4,
    2,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    2,
    1,
    4,
    2,
    6,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    2,
    1,
    0,
    4,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    9,
    0,
    0,
    4,
    4,
    0,
    8,
    0,
    0,
    3
  ],
  "weight_sum": 159,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.400000000000013,
  "unique_transversal_patterns": 37284,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_11.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 11,
  "class": 17,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      9,
      13
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      8,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      10,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      8,
      9,
      10,
      13
    ],
    [
      5,
      8,
      10,
      12,
      13
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      15
    ],
    [
      8,
      10,
      12,
      13,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    2,
    1,
    0,
    2,
    0,
    0,
    4,
    0,
    0,
    2,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    3,
    3,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    1,
    0,
    2,
    2,
    1,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    2,
    0,
    1,
    1,
    2,
    0,
    0,
    0,
    0,
    0,
    1,
    2,
    0,
    0,
    2,
    2,
    1,
    0
  ],
  "weight_sum": 68,
  "maximum_transversal_load": 22,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 50000,
  "float_optimum_diagnostic": 6.399999999999997,
  "unique_transversal_patterns": 37023,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_110.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 110,
  "class": 155,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      12
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      11
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      13
    ],
    [
      0,
      1,
      5,
      10,
      13
    ],
    [
      0,
      1,
      5,
      10,
      16
    ],
    [
      0,
      1,
      6,
      14,
      16
    ],
    [
      0,
      1,
      8,
      10,
      13
    ],
    [
      0,
      1,
      8,
      10,
      16
    ],
    [
      0,
      1,
      8,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      13,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      8,
      13,
      15
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      9,
      12
    ],
    [
      0,
      3,
      4,
      9,
      14
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      10,
      12
    ],
    [
      0,
      4,
      5,
      10,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      9,
      10,
      12
    ],
    [
      0,
      4,
      9,
      10,
      16
    ],
    [
      0,
      4,
      9,
      14,
      16
    ],
    [
      0,
      5,
      7,
      12,
      13
    ],
    [
      0,
      5,
      10,
      12,
      13
    ],
    [
      0,
      7,
      12,
      13,
      15
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      10,
      16
    ],
    [
      0,
      8,
      9,
      14,
      16
    ],
    [
      0,
      8,
      10,
      13,
      15
    ],
    [
      0,
      9,
      10,
      12,
      15
    ],
    [
      0,
      10,
      12,
      13,
      15
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      11,
      12
    ],
    [
      1,
      2,
      4,
      11,
      13
    ],
    [
      1,
      2,
      6,
      11,
      12
    ],
    [
      1,
      2,
      6,
      12,
      14
    ],
    [
      1,
      2,
      8,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      10,
      13
    ],
    [
      1,
      3,
      8,
      10,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      12,
      15,
      16
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      7,
      9,
      13
    ],
    [
      1,
      6,
      7,
      9,
      11
    ],
    [
      1,
      7,
      9,
      11,
      13
    ],
    [
      1,
      8,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      15,
      16
    ],
    [
      2,
      3,
      6,
      7,
      10
    ],
    [
      2,
      3,
      6,
      10,
      14
    ],
    [
      2,
      3,
      7,
      10,
      16
    ],
    [
      2,
      3,
      7,
      15,
      16
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      8,
      15
    ],
    [
      2,
      4,
      5,
      15,
      16
    ],
    [
      2,
      4,
      8,
      13,
      15
    ],
    [
      2,
      4,
      11,
      13,
      16
    ],
    [
      2,
      4,
      13,
      15,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      12,
      14
    ],
    [
      2,
      5,
      10,
      12,
      14
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      13,
      16
    ],
    [
      2,
      7,
      13,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      6,
      13,
      14
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      6,
      7,
      8,
      10
    ],
    [
      3,
      6,
      8,
      10,
      13
    ],
    [
      3,
      6,
      10,
      13,
      14
    ],
    [
      3,
      7,
      8,
      10,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      7,
      8
    ],
    [
      4,
      5,
      6,
      8,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      16
    ],
    [
      5,
      6,
      7,
      8,
      9
    ],
    [
      5,
      6,
      8,
      9,
      15
    ],
    [
      5,
      7,
      8,
      9,
      14
    ],
    [
      5,
      7,
      8,
      12,
      14
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      6,
      8,
      10,
      13,
      15
    ],
    [
      7,
      8,
      12,
      14,
      16
    ]
  ],
  "weights": [
    5,
    4,
    0,
    0,
    0,
    3,
    0,
    0,
    1,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    1,
    4,
    0,
    6,
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    9,
    5,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    0,
    1,
    2,
    0,
    0,
    0,
    0,
    1,
    2,
    0,
    0,
    6,
    0,
    0,
    0,
    6,
    0,
    0,
    5,
    9,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    3,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    3,
    9,
    0,
    0,
    6,
    0,
    0,
    12,
    1,
    0,
    3,
    5,
    0,
    0,
    0,
    0,
    4,
    2,
    0,
    1,
    3,
    0,
    3,
    1,
    6,
    0,
    0,
    0,
    4,
    0,
    0,
    3,
    0,
    3,
    0,
    3
  ],
  "weight_sum": 162,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 12,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.400000000000001,
  "unique_transversal_patterns": 37814,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_111.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 111,
  "class": 186,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      12
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      11
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      15
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      8,
      13
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      11,
      12
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      13
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      10,
      13
    ],
    [
      0,
      1,
      8,
      10,
      13
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      13
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      14,
      15
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      12
    ],
    [
      0,
      3,
      4,
      7,
      14
    ],
    [
      0,
      3,
      4,
      11,
      12
    ],
    [
      0,
      3,
      4,
      11,
      14
    ],
    [
      0,
      3,
      6,
      12,
      13
    ],
    [
      0,
      3,
      9,
      11,
      12
    ],
    [
      0,
      3,
      9,
      11,
      14
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      12
    ],
    [
      0,
      4,
      5,
      7,
      16
    ],
    [
      0,
      4,
      7,
      14,
      16
    ],
    [
      0,
      4,
      11,
      14,
      16
    ],
    [
      0,
      5,
      6,
      7,
      15
    ],
    [
      0,
      5,
      6,
      12,
      13
    ],
    [
      0,
      5,
      7,
      15,
      16
    ],
    [
      0,
      5,
      10,
      12,
      13
    ],
    [
      0,
      7,
      14,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      11,
      14,
      16
    ],
    [
      0,
      8,
      14,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      10,
      12,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      11,
      13
    ],
    [
      1,
      2,
      6,
      11,
      13
    ],
    [
      1,
      2,
      6,
      11,
      15
    ],
    [
      1,
      3,
      4,
      7,
      8
    ],
    [
      1,
      3,
      4,
      7,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      11,
      12
    ],
    [
      1,
      3,
      4,
      11,
      14
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      7,
      8,
      10
    ],
    [
      1,
      3,
      7,
      10,
      14
    ],
    [
      1,
      3,
      8,
      10,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      9,
      11,
      12
    ],
    [
      1,
      3,
      9,
      11,
      14
    ],
    [
      1,
      3,
      9,
      12,
      16
    ],
    [
      1,
      4,
      7,
      8,
      13
    ],
    [
      1,
      4,
      7,
      13,
      14
    ],
    [
      1,
      4,
      11,
      13,
      14
    ],
    [
      1,
      5,
      6,
      9,
      14
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      6,
      13,
      14
    ],
    [
      1,
      5,
      9,
      15,
      16
    ],
    [
      1,
      5,
      10,
      13,
      14
    ],
    [
      1,
      6,
      9,
      11,
      14
    ],
    [
      1,
      6,
      9,
      11,
      15
    ],
    [
      1,
      6,
      11,
      13,
      14
    ],
    [
      1,
      7,
      8,
      10,
      13
    ],
    [
      1,
      7,
      10,
      13,
      14
    ],
    [
      1,
      8,
      12,
      15,
      16
    ],
    [
      1,
      9,
      11,
      12,
      15
    ],
    [
      1,
      9,
      12,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      6,
      7,
      10
    ],
    [
      2,
      3,
      6,
      10,
      16
    ],
    [
      2,
      3,
      6,
      13,
      16
    ],
    [
      2,
      3,
      7,
      10,
      14
    ],
    [
      2,
      3,
      9,
      13,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      8,
      9,
      13
    ],
    [
      2,
      4,
      9,
      13,
      16
    ],
    [
      2,
      4,
      11,
      13,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      12,
      14
    ],
    [
      2,
      5,
      10,
      12,
      14
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      7,
      11,
      15
    ],
    [
      2,
      6,
      10,
      11,
      16
    ],
    [
      2,
      6,
      11,
      13,
      16
    ],
    [
      2,
      7,
      10,
      11,
      12
    ],
    [
      2,
      7,
      10,
      12,
      14
    ],
    [
      2,
      7,
      11,
      12,
      15
    ],
    [
      2,
      7,
      12,
      14,
      15
    ],
    [
      2,
      8,
      12,
      14,
      15
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      12
    ],
    [
      3,
      6,
      7,
      8,
      10
    ],
    [
      3,
      6,
      8,
      10,
      16
    ],
    [
      3,
      6,
      8,
      12,
      16
    ],
    [
      3,
      6,
      12,
      13,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      8,
      12
    ],
    [
      4,
      5,
      7,
      9,
      16
    ],
    [
      4,
      7,
      8,
      9,
      13
    ],
    [
      4,
      7,
      9,
      13,
      16
    ],
    [
      4,
      7,
      13,
      14,
      16
    ],
    [
      4,
      11,
      13,
      14,
      16
    ],
    [
      5,
      6,
      7,
      9,
      15
    ],
    [
      5,
      6,
      8,
      9,
      14
    ],
    [
      5,
      6,
      8,
      12,
      14
    ],
    [
      5,
      6,
      12,
      13,
      14
    ],
    [
      5,
      7,
      9,
      15,
      16
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      6,
      7,
      9,
      11,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      8,
      10,
      11,
      16
    ],
    [
      6,
      8,
      11,
      14,
      16
    ],
    [
      6,
      8,
      12,
      14,
      16
    ],
    [
      6,
      11,
      13,
      14,
      16
    ],
    [
      6,
      12,
      13,
      14,
      16
    ],
    [
      7,
      8,
      9,
      10,
      13
    ],
    [
      7,
      9,
      10,
      11,
      12
    ],
    [
      7,
      9,
      10,
      12,
      13
    ],
    [
      7,
      9,
      11,
      12,
      15
    ],
    [
      7,
      10,
      12,
      13,
      14
    ],
    [
      8,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    7,
    0,
    0,
    3,
    0,
    0,
    0,
    8,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    7,
    1,
    0,
    1,
    0,
    0,
    0,
    1,
    1,
    4,
    6,
    0,
    0,
    0,
    0,
    0,
    2,
    10,
    0,
    0,
    0,
    6,
    5,
    0,
    0,
    7,
    0,
    1,
    0,
    0,
    4,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    4,
    2,
    0,
    2,
    1,
    0,
    0,
    0,
    1,
    8,
    0,
    0,
    0,
    1,
    6,
    0,
    2,
    3,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    3,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    1,
    4,
    0,
    9,
    5,
    0,
    4,
    0
  ],
  "weight_sum": 159,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 12,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.4,
  "unique_transversal_patterns": 43019,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_112.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 112,
  "class": 189,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      8,
      16
    ],
    [
      9,
      13
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      16
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      9
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      5,
      6,
      9
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      9,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      15
    ],
    [
      0,
      1,
      11,
      15,
      16
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      15
    ],
    [
      0,
      2,
      6,
      7,
      9
    ],
    [
      0,
      2,
      8,
      10,
      14
    ],
    [
      0,
      2,
      8,
      10,
      15
    ],
    [
      0,
      2,
      10,
      12,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      13
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      12,
      13
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      6,
      7,
      9
    ],
    [
      0,
      5,
      11,
      13,
      14
    ],
    [
      0,
      8,
      10,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      15
    ],
    [
      0,
      10,
      11,
      13,
      14
    ],
    [
      0,
      10,
      12,
      13,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      6,
      9,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      9,
      10
    ],
    [
      1,
      3,
      4,
      9,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      10,
      12,
      16
    ],
    [
      1,
      4,
      9,
      10,
      13
    ],
    [
      1,
      4,
      10,
      12,
      13
    ],
    [
      1,
      5,
      6,
      9,
      10
    ],
    [
      1,
      5,
      6,
      10,
      16
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      8,
      11,
      12,
      15
    ],
    [
      1,
      8,
      12,
      13,
      15
    ],
    [
      1,
      11,
      12,
      15,
      16
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      5,
      13,
      15
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      6,
      13,
      15
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      14,
      16
    ],
    [
      2,
      4,
      9,
      11,
      13
    ],
    [
      2,
      4,
      9,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      5,
      8,
      10,
      15
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      13
    ],
    [
      2,
      8,
      10,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      9,
      10,
      15
    ],
    [
      3,
      4,
      9,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      14,
      15
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      5,
      13,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      6,
      13,
      14,
      15
    ],
    [
      4,
      5,
      6,
      7,
      8
    ],
    [
      4,
      5,
      6,
      8,
      16
    ],
    [
      4,
      6,
      8,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      9,
      10,
      11,
      13
    ],
    [
      4,
      9,
      10,
      11,
      15
    ],
    [
      4,
      9,
      11,
      15,
      16
    ],
    [
      4,
      9,
      14,
      15,
      16
    ],
    [
      5,
      6,
      8,
      10,
      16
    ],
    [
      5,
      7,
      8,
      9,
      12
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      9,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      9,
      12,
      14,
      15
    ],
    [
      5,
      12,
      13,
      14,
      15
    ],
    [
      6,
      8,
      10,
      11,
      14
    ],
    [
      6,
      8,
      10,
      14,
      16
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      10,
      11,
      13,
      14
    ],
    [
      7,
      8,
      9,
      11,
      12
    ],
    [
      8,
      9,
      10,
      11,
      15
    ],
    [
      8,
      9,
      11,
      12,
      15
    ],
    [
      9,
      11,
      12,
      15,
      16
    ],
    [
      9,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    2,
    1,
    0,
    4,
    0,
    0,
    3,
    0,
    5,
    0,
    0,
    2,
    0,
    6,
    0,
    0,
    0,
    0,
    4,
    0,
    6,
    0,
    0,
    3,
    0,
    0,
    3,
    0,
    0,
    1,
    0,
    0,
    9,
    0,
    0,
    0,
    0,
    7,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    4,
    0,
    3,
    3,
    0,
    1,
    0,
    3,
    1,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    7,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    3,
    1,
    0,
    2,
    1,
    0,
    3,
    7,
    0,
    0,
    3,
    4,
    0,
    3,
    0,
    0,
    6,
    0,
    0,
    0,
    10,
    2,
    1
  ],
  "weight_sum": 155,
  "maximum_transversal_load": 50,
  "strictly_exceeds_six": true,
  "integer_gap": 10,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.400000000000001,
  "unique_transversal_patterns": 37889,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_113.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 113,
  "class": 190,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      8,
      16
    ],
    [
      9,
      13
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      16
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      9
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      5,
      6,
      9
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      9,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      15
    ],
    [
      0,
      1,
      11,
      15,
      16
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      15
    ],
    [
      0,
      2,
      6,
      7,
      9
    ],
    [
      0,
      2,
      8,
      10,
      14
    ],
    [
      0,
      2,
      8,
      10,
      15
    ],
    [
      0,
      2,
      10,
      12,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      13
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      5,
      12,
      13
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      12,
      13
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      6,
      7,
      9
    ],
    [
      0,
      5,
      11,
      13,
      14
    ],
    [
      0,
      5,
      12,
      13,
      14
    ],
    [
      0,
      8,
      10,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      15
    ],
    [
      0,
      10,
      11,
      13,
      14
    ],
    [
      0,
      10,
      12,
      13,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      6,
      9,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      9,
      10
    ],
    [
      1,
      3,
      4,
      9,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      10,
      12,
      16
    ],
    [
      1,
      4,
      8,
      12,
      13
    ],
    [
      1,
      4,
      9,
      10,
      13
    ],
    [
      1,
      4,
      10,
      12,
      13
    ],
    [
      1,
      5,
      6,
      9,
      10
    ],
    [
      1,
      5,
      6,
      10,
      16
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      8,
      11,
      12,
      15
    ],
    [
      1,
      8,
      12,
      13,
      15
    ],
    [
      1,
      11,
      12,
      15,
      16
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      5,
      13,
      15
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      14,
      16
    ],
    [
      2,
      4,
      9,
      11,
      13
    ],
    [
      2,
      4,
      9,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      5,
      8,
      10,
      15
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      8,
      10,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      9,
      10,
      15
    ],
    [
      3,
      4,
      9,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      14,
      15
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      5,
      13,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      6,
      13,
      14,
      15
    ],
    [
      4,
      5,
      6,
      7,
      8
    ],
    [
      4,
      5,
      6,
      8,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      6,
      8,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      9,
      10,
      11,
      13
    ],
    [
      4,
      9,
      10,
      11,
      15
    ],
    [
      4,
      9,
      11,
      15,
      16
    ],
    [
      4,
      9,
      14,
      15,
      16
    ],
    [
      5,
      6,
      8,
      10,
      16
    ],
    [
      5,
      7,
      8,
      9,
      12
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      9,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      9,
      12,
      14,
      15
    ],
    [
      5,
      12,
      13,
      14,
      15
    ],
    [
      6,
      8,
      10,
      11,
      14
    ],
    [
      6,
      8,
      10,
      14,
      16
    ],
    [
      6,
      10,
      11,
      13,
      14
    ],
    [
      7,
      8,
      9,
      11,
      12
    ],
    [
      8,
      9,
      10,
      11,
      15
    ],
    [
      8,
      9,
      11,
      12,
      15
    ],
    [
      9,
      11,
      12,
      15,
      16
    ],
    [
      9,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    3,
    1,
    0,
    0,
    1,
    7,
    0,
    0,
    3,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    5,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    4,
    0,
    0,
    5,
    0,
    3,
    8,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    9,
    0,
    0,
    2,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    6,
    0,
    4,
    7,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    4,
    4,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    2,
    0,
    8,
    0,
    0,
    0,
    0,
    5,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    1,
    5,
    0,
    0,
    0,
    0,
    1,
    0,
    7,
    0,
    2,
    0,
    5,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    12,
    2,
    2
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.400000000000001,
  "unique_transversal_patterns": 37531,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_114.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 114,
  "class": 214,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      11
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      11
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      14
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      16
    ],
    [
      8,
      16
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      8,
      11
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      2,
      11,
      12
    ],
    [
      0,
      1,
      5,
      9,
      15
    ],
    [
      0,
      1,
      5,
      10,
      11
    ],
    [
      0,
      1,
      5,
      10,
      15
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      8,
      10,
      11
    ],
    [
      0,
      1,
      8,
      10,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      12
    ],
    [
      0,
      2,
      3,
      7,
      13
    ],
    [
      0,
      2,
      3,
      8,
      11
    ],
    [
      0,
      2,
      3,
      8,
      13
    ],
    [
      0,
      2,
      3,
      11,
      12
    ],
    [
      0,
      2,
      6,
      7,
      9
    ],
    [
      0,
      2,
      7,
      9,
      13
    ],
    [
      0,
      2,
      8,
      13,
      15
    ],
    [
      0,
      2,
      9,
      13,
      15
    ],
    [
      0,
      3,
      4,
      6,
      12
    ],
    [
      0,
      3,
      4,
      11,
      12
    ],
    [
      0,
      3,
      4,
      11,
      14
    ],
    [
      0,
      3,
      7,
      13,
      14
    ],
    [
      0,
      3,
      8,
      11,
      14
    ],
    [
      0,
      3,
      8,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      12
    ],
    [
      0,
      4,
      5,
      7,
      16
    ],
    [
      0,
      4,
      5,
      10,
      11
    ],
    [
      0,
      4,
      5,
      10,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      7,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      14
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      5,
      6,
      7,
      9
    ],
    [
      0,
      5,
      7,
      9,
      16
    ],
    [
      0,
      5,
      9,
      15,
      16
    ],
    [
      0,
      5,
      10,
      15,
      16
    ],
    [
      0,
      7,
      9,
      13,
      16
    ],
    [
      0,
      7,
      13,
      14,
      16
    ],
    [
      0,
      8,
      10,
      11,
      14
    ],
    [
      0,
      8,
      10,
      14,
      15
    ],
    [
      0,
      8,
      13,
      14,
      15
    ],
    [
      0,
      9,
      13,
      15,
      16
    ],
    [
      0,
      10,
      14,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      14,
      16
    ],
    [
      1,
      2,
      8,
      11,
      16
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      2,
      11,
      12,
      16
    ],
    [
      1,
      2,
      12,
      14,
      16
    ],
    [
      1,
      3,
      4,
      7,
      14
    ],
    [
      1,
      3,
      4,
      7,
      15
    ],
    [
      1,
      3,
      4,
      9,
      14
    ],
    [
      1,
      3,
      4,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      13,
      14
    ],
    [
      1,
      3,
      7,
      10,
      13
    ],
    [
      1,
      3,
      7,
      10,
      15
    ],
    [
      1,
      3,
      7,
      13,
      14
    ],
    [
      1,
      4,
      7,
      8,
      15
    ],
    [
      1,
      4,
      7,
      8,
      16
    ],
    [
      1,
      4,
      7,
      14,
      16
    ],
    [
      1,
      5,
      9,
      12,
      14
    ],
    [
      1,
      5,
      10,
      11,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      5,
      12,
      13,
      14
    ],
    [
      1,
      7,
      8,
      10,
      11
    ],
    [
      1,
      7,
      8,
      10,
      15
    ],
    [
      1,
      7,
      8,
      11,
      16
    ],
    [
      1,
      7,
      10,
      11,
      13
    ],
    [
      2,
      3,
      5,
      8,
      13
    ],
    [
      2,
      3,
      5,
      8,
      16
    ],
    [
      2,
      3,
      5,
      10,
      13
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      6,
      7,
      10
    ],
    [
      2,
      3,
      7,
      10,
      13
    ],
    [
      2,
      3,
      8,
      11,
      16
    ],
    [
      2,
      3,
      11,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      10,
      13
    ],
    [
      2,
      4,
      5,
      10,
      16
    ],
    [
      2,
      4,
      8,
      13,
      15
    ],
    [
      2,
      4,
      9,
      10,
      13
    ],
    [
      2,
      4,
      9,
      10,
      14
    ],
    [
      2,
      4,
      9,
      13,
      15
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      6,
      7,
      9,
      10
    ],
    [
      2,
      6,
      9,
      10,
      12
    ],
    [
      2,
      7,
      9,
      10,
      13
    ],
    [
      2,
      9,
      10,
      12,
      14
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      15
    ],
    [
      3,
      4,
      6,
      12,
      15
    ],
    [
      3,
      4,
      9,
      11,
      14
    ],
    [
      3,
      4,
      9,
      11,
      15
    ],
    [
      3,
      4,
      11,
      12,
      15
    ],
    [
      3,
      5,
      8,
      9,
      14
    ],
    [
      3,
      5,
      8,
      9,
      16
    ],
    [
      3,
      5,
      8,
      13,
      14
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      15,
      16
    ],
    [
      3,
      6,
      7,
      10,
      15
    ],
    [
      3,
      8,
      9,
      11,
      14
    ],
    [
      3,
      8,
      9,
      11,
      16
    ],
    [
      3,
      9,
      11,
      15,
      16
    ],
    [
      3,
      11,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      7,
      8
    ],
    [
      4,
      5,
      7,
      8,
      16
    ],
    [
      4,
      5,
      10,
      11,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      7,
      8,
      15
    ],
    [
      4,
      9,
      10,
      11,
      13
    ],
    [
      4,
      9,
      10,
      11,
      14
    ],
    [
      4,
      9,
      11,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      7,
      8,
      9
    ],
    [
      5,
      6,
      8,
      9,
      12
    ],
    [
      5,
      7,
      8,
      9,
      16
    ],
    [
      5,
      8,
      9,
      12,
      14
    ],
    [
      5,
      8,
      12,
      13,
      14
    ],
    [
      6,
      7,
      8,
      10,
      15
    ],
    [
      6,
      8,
      9,
      10,
      12
    ],
    [
      6,
      8,
      10,
      12,
      15
    ],
    [
      7,
      8,
      9,
      11,
      16
    ],
    [
      7,
      9,
      10,
      11,
      13
    ],
    [
      7,
      9,
      11,
      13,
      16
    ],
    [
      8,
      9,
      10,
      11,
      14
    ],
    [
      8,
      9,
      10,
      12,
      14
    ],
    [
      8,
      10,
      12,
      14,
      15
    ],
    [
      8,
      12,
      13,
      14,
      15
    ],
    [
      9,
      11,
      13,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ],
    [
      11,
      12,
      13,
      15,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    8,
    3,
    2,
    0,
    0,
    8,
    1,
    0,
    5,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    9,
    0,
    0,
    0,
    0,
    2,
    0,
    4,
    1,
    0,
    0,
    0,
    3,
    0,
    3,
    0,
    1,
    3,
    1,
    0,
    5,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    1,
    6,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    6,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    7,
    2,
    4,
    0,
    4,
    1,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    7,
    0,
    3,
    0,
    0,
    0,
    7
  ],
  "weight_sum": 159,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.399999999999996,
  "unique_transversal_patterns": 43326,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_12.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 12,
  "class": 18,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      4,
      12,
      15
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      8,
      12,
      15,
      16
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      9,
      13
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      8,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      8,
      9,
      10,
      13
    ],
    [
      5,
      8,
      10,
      12,
      13
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      8,
      10,
      12,
      13,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    5,
    0,
    0,
    5,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    8,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    3,
    2,
    1,
    0,
    0,
    1,
    0,
    2,
    0,
    0,
    1,
    0,
    5,
    2,
    0,
    0,
    2,
    0,
    3,
    3,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    2,
    0,
    3,
    0,
    2,
    0,
    5,
    4,
    6,
    0,
    0,
    0,
    5,
    0,
    3,
    0,
    2,
    0,
    0,
    2,
    0,
    3,
    7,
    5,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    2,
    0,
    0,
    10,
    4,
    0,
    11,
    0,
    0,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.275177916756525,
  "unique_transversal_patterns": 34045,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_13.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 13,
  "class": 22,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      14
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      12
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      7,
      10,
      12
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      10,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      9,
      10,
      11,
      15
    ],
    [
      10,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    14,
    0,
    0,
    0,
    10,
    0,
    0,
    7,
    0,
    0,
    1,
    0,
    10,
    0,
    13,
    0,
    0,
    0,
    0,
    0,
    12,
    0,
    15,
    18,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    16,
    0,
    0,
    0,
    7,
    14,
    9,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    9,
    0,
    0,
    0,
    0,
    9,
    0,
    7,
    0,
    0,
    16,
    0,
    0,
    0,
    7,
    7,
    10,
    1,
    7,
    0,
    5,
    10,
    0,
    0,
    2,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    9,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    3,
    21,
    2,
    3,
    13,
    7,
    0,
    2,
    3,
    0,
    0
  ],
  "weight_sum": 312,
  "maximum_transversal_load": 103,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.181818181818182,
  "unique_transversal_patterns": 32173,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_14.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 14,
  "class": 25,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      14
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      12,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      7,
      8,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      7,
      8,
      15,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      7,
      8,
      13,
      15
    ],
    [
      4,
      7,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      10,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      10,
      12,
      13
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      9,
      10,
      11,
      15
    ],
    [
      6,
      9,
      11,
      14,
      15
    ],
    [
      6,
      9,
      14,
      15,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      13,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ],
    [
      7,
      10,
      12,
      13,
      16
    ],
    [
      7,
      12,
      13,
      15,
      16
    ],
    [
      9,
      11,
      12,
      14,
      15
    ],
    [
      9,
      12,
      14,
      15,
      16
    ],
    [
      10,
      12,
      13,
      14,
      16
    ],
    [
      11,
      12,
      13,
      14,
      15
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    3,
    0,
    0,
    0,
    5,
    0,
    0,
    1,
    0,
    0,
    4,
    0,
    3,
    0,
    0,
    0,
    8,
    0,
    7,
    3,
    6,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    8,
    8,
    8,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    3,
    0,
    2,
    2,
    0,
    4,
    0,
    5,
    0,
    4,
    0,
    4,
    1,
    4,
    0,
    0,
    0,
    1,
    2,
    3,
    1,
    3,
    0,
    0,
    0,
    0,
    0,
    1,
    4,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    5,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    2,
    2,
    0,
    3,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 53,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.238993710691823,
  "unique_transversal_patterns": 34700,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_15.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 15,
  "class": 26,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      14
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      12
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      7,
      10,
      12
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      12,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      7,
      8,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      7,
      8,
      15,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      7,
      8,
      13,
      15
    ],
    [
      4,
      7,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      10,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      10,
      12,
      13
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      9,
      10,
      11,
      15
    ],
    [
      7,
      8,
      10,
      13,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ],
    [
      7,
      10,
      12,
      13,
      16
    ],
    [
      7,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    5,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    5,
    0,
    0,
    1,
    4,
    0,
    0,
    0,
    1,
    0,
    2,
    0,
    0,
    5,
    2,
    3,
    15,
    0,
    2,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    6,
    0,
    0,
    2,
    2,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    2,
    0,
    3,
    2,
    0,
    0,
    8,
    0,
    0,
    1,
    3,
    0,
    0,
    5,
    2,
    0,
    0,
    3,
    0,
    1,
    0,
    0,
    3,
    4,
    1,
    0,
    0,
    2,
    3,
    0,
    0,
    1,
    0,
    0,
    3,
    0,
    0,
    5,
    0,
    0,
    5,
    4,
    0,
    2,
    4,
    0,
    1,
    3,
    4,
    0,
    1,
    0,
    0,
    2,
    0,
    1,
    0,
    0,
    1,
    0,
    5,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.271164021164026,
  "unique_transversal_patterns": 39199,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_16.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 16,
  "class": 28,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      4,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      12
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      7,
      10,
      12
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      8,
      12,
      15,
      16
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      9,
      13
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      8,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      8,
      9,
      10,
      13
    ],
    [
      5,
      8,
      10,
      12,
      13
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      8,
      10,
      12,
      13,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    44776,
    0,
    0,
    29851,
    0,
    0,
    223881,
    0,
    134328,
    0,
    0,
    29851,
    0,
    0,
    14925,
    0,
    0,
    0,
    0,
    0,
    0,
    89552,
    0,
    0,
    0,
    0,
    0,
    179104,
    0,
    0,
    29851,
    119403,
    0,
    104478,
    0,
    0,
    0,
    0,
    0,
    179104,
    59701,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    119403,
    0,
    149254,
    0,
    0,
    89552,
    0,
    0,
    0,
    0,
    0,
    29851,
    0,
    0,
    134328,
    164179,
    0,
    0,
    0,
    14925,
    0,
    0,
    0,
    179104,
    0,
    0,
    0,
    44776,
    0,
    119403,
    179104,
    0,
    0,
    0,
    14925,
    0,
    0,
    44776,
    0,
    164179,
    0,
    0,
    0,
    194030,
    0,
    0,
    0,
    0,
    14925,
    0,
    0,
    0,
    0,
    104478,
    0,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 2999997,
  "maximum_transversal_load": 1000000,
  "strictly_exceeds_six": false,
  "integer_gap": -6,
  "compression_divisor": 1,
  "float_optimum_diagnostic": 6.000000000000002,
  "unique_transversal_patterns": 30867,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_17.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 17,
  "class": 32,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      8,
      12
    ],
    [
      2,
      3,
      8,
      11,
      16
    ],
    [
      2,
      3,
      8,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      8,
      10,
      12
    ],
    [
      2,
      8,
      10,
      11,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      8,
      12,
      15,
      16
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      9,
      13
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      8,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      10,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      8,
      9,
      10,
      13
    ],
    [
      5,
      8,
      10,
      12,
      13
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      15
    ],
    [
      8,
      10,
      12,
      13,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    3,
    0,
    0,
    0,
    2,
    0,
    4,
    0,
    2,
    2,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    8,
    0,
    1,
    0,
    0,
    6,
    2,
    0,
    0,
    1,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    3,
    0,
    1,
    0,
    0,
    3,
    0,
    1,
    1,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    8,
    2,
    0,
    9,
    0,
    0,
    0,
    3,
    1,
    2,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    4,
    0,
    0,
    0,
    5,
    0,
    0,
    5,
    0,
    0,
    0,
    9,
    3,
    0,
    0,
    6,
    0,
    0,
    0,
    5,
    0,
    7,
    0,
    5,
    0,
    0,
    0,
    1,
    4,
    8,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 159,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.400000000000001,
  "unique_transversal_patterns": 37525,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_18.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 18,
  "class": 33,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      4,
      12,
      15
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      8,
      12
    ],
    [
      2,
      3,
      8,
      11,
      16
    ],
    [
      2,
      3,
      8,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      7,
      8,
      10,
      12
    ],
    [
      2,
      8,
      10,
      11,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      8,
      12,
      15,
      16
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      9,
      13
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      8,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      8,
      9,
      10,
      13
    ],
    [
      5,
      8,
      10,
      12,
      13
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      8,
      10,
      12,
      13,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    79545,
    0,
    221591,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    90909,
    113636,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    34091,
    0,
    0,
    0,
    102273,
    0,
    0,
    0,
    0,
    147727,
    0,
    102273,
    0,
    0,
    0,
    0,
    0,
    68182,
    39773,
    0,
    0,
    0,
    0,
    90909,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    45455,
    0,
    79545,
    113636,
    0,
    0,
    0,
    204545,
    62500,
    0,
    0,
    102273,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    164773,
    0,
    0,
    0,
    0,
    0,
    102273,
    250000,
    0,
    0,
    5682,
    0,
    34091,
    68182,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    113636,
    68182,
    85227,
    0,
    0,
    0,
    90909,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    34091,
    0,
    0,
    125000,
    0,
    0,
    159091,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 3000000,
  "maximum_transversal_load": 1000001,
  "strictly_exceeds_six": false,
  "integer_gap": -6,
  "compression_divisor": 1,
  "float_optimum_diagnostic": 6.0,
  "unique_transversal_patterns": 30841,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_19.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 19,
  "class": 37,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      7,
      12,
      14
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      10,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      10,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      7,
      8,
      10,
      13,
      16
    ],
    [
      7,
      10,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    1,
    3,
    0,
    1,
    0,
    0,
    1,
    1,
    4,
    0,
    22,
    0,
    0,
    2,
    0,
    7,
    0,
    0,
    3,
    1,
    0,
    10,
    1,
    0,
    0,
    3,
    3,
    0,
    0,
    7,
    0,
    0,
    0,
    3,
    6,
    0,
    0,
    0,
    0,
    19,
    0,
    0,
    0,
    0,
    2,
    0,
    14,
    3,
    0,
    0,
    0,
    6,
    2,
    0,
    0,
    0,
    0,
    2,
    0,
    7,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    11,
    0,
    0,
    8,
    0,
    0,
    9,
    0,
    0,
    0,
    6,
    0,
    3,
    0,
    0,
    14,
    0,
    10,
    3,
    6,
    0,
    0,
    3,
    1,
    6,
    7,
    3,
    0,
    3,
    17,
    0,
    0,
    9,
    0,
    0,
    1,
    3,
    0,
    16,
    0,
    0,
    3,
    0,
    9,
    2,
    0,
    6,
    0,
    0,
    3,
    14,
    0
  ],
  "weight_sum": 312,
  "maximum_transversal_load": 102,
  "strictly_exceeds_six": true,
  "integer_gap": 12,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.222222222222223,
  "unique_transversal_patterns": 36778,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_2.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 2,
  "class": 2,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      1,
      9,
      11,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      6,
      13,
      15
    ],
    [
      0,
      2,
      9,
      13,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      3,
      9,
      13,
      14
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      14
    ],
    [
      0,
      4,
      11,
      14,
      16
    ],
    [
      0,
      5,
      6,
      15,
      16
    ],
    [
      0,
      5,
      11,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      10,
      11,
      14
    ],
    [
      0,
      9,
      11,
      14,
      15
    ],
    [
      0,
      9,
      13,
      14,
      15
    ],
    [
      0,
      11,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      9,
      16
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      14,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      9,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      13,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      13,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      9,
      16
    ],
    [
      1,
      4,
      8,
      14,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      8,
      9,
      11,
      12
    ],
    [
      1,
      8,
      9,
      11,
      15
    ],
    [
      1,
      8,
      9,
      12,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      13,
      15
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      14
    ],
    [
      2,
      4,
      10,
      13,
      15
    ],
    [
      2,
      4,
      11,
      14,
      16
    ],
    [
      2,
      6,
      10,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      14
    ],
    [
      2,
      7,
      11,
      14,
      16
    ],
    [
      3,
      4,
      7,
      8,
      15
    ],
    [
      3,
      4,
      7,
      12,
      15
    ],
    [
      3,
      4,
      10,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      5,
      10,
      15,
      16
    ],
    [
      3,
      5,
      11,
      15,
      16
    ],
    [
      3,
      7,
      8,
      11,
      15
    ],
    [
      3,
      7,
      11,
      15,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      10,
      12,
      15,
      16
    ],
    [
      4,
      5,
      7,
      9,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      7,
      8,
      9,
      15
    ],
    [
      4,
      7,
      9,
      13,
      15
    ],
    [
      4,
      7,
      12,
      13,
      15
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      12,
      13,
      15
    ],
    [
      5,
      6,
      10,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      14
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      7,
      8,
      9,
      11,
      15
    ],
    [
      7,
      9,
      10,
      11,
      14
    ],
    [
      7,
      9,
      11,
      14,
      15
    ],
    [
      7,
      9,
      13,
      14,
      15
    ],
    [
      7,
      11,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    16,
    3,
    0,
    0,
    0,
    3,
    7,
    0,
    0,
    0,
    0,
    0,
    9,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    10,
    7,
    0,
    0,
    0,
    0,
    18,
    0,
    19,
    0,
    0,
    0,
    6,
    1,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    6,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    16,
    0,
    0,
    3,
    0,
    0,
    19,
    0,
    0,
    0,
    16,
    3,
    12,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    3,
    0,
    0,
    6,
    10,
    0,
    0,
    4,
    0,
    19,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    15,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    10,
    13,
    0,
    0,
    0,
    22,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 302,
  "maximum_transversal_load": 100,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.088235294117645,
  "unique_transversal_patterns": 31731,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_20.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 20,
  "class": 38,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      7,
      12,
      14
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      8,
      12,
      15,
      16
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      8,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      10,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      7,
      8,
      10,
      13,
      16
    ],
    [
      7,
      8,
      12,
      13,
      16
    ],
    [
      7,
      10,
      13,
      14,
      16
    ],
    [
      7,
      12,
      13,
      14,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    10,
    0,
    0,
    17,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    5,
    0,
    1,
    6,
    0,
    0,
    0,
    0,
    1,
    0,
    11,
    0,
    0,
    4,
    1,
    0,
    10,
    0,
    0,
    0,
    10,
    0,
    5,
    0,
    0,
    9,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    11,
    7,
    14,
    0,
    0,
    0,
    19,
    3,
    0,
    1,
    0,
    0,
    0,
    12,
    1,
    0,
    15,
    0,
    0,
    0,
    13,
    0,
    0,
    0,
    0,
    12,
    0,
    2,
    12,
    4,
    0,
    0,
    0,
    0,
    0,
    21,
    0,
    12,
    0,
    0,
    0,
    11,
    0,
    0,
    0,
    0,
    0,
    2,
    12,
    0,
    0,
    0,
    4
  ],
  "weight_sum": 307,
  "maximum_transversal_load": 101,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.137931034482759,
  "unique_transversal_patterns": 38224,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_21.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 21,
  "class": 39,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      7,
      12,
      14
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      10,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      9,
      10,
      12,
      15
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      10,
      11,
      12,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      10,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      10,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      7,
      8,
      10,
      13,
      16
    ],
    [
      7,
      10,
      13,
      14,
      16
    ]
  ],
  "weights": [
    5,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    5,
    0,
    2,
    0,
    2,
    0,
    0,
    0,
    0,
    4,
    0,
    4,
    0,
    2,
    1,
    2,
    0,
    5,
    0,
    0,
    0,
    0,
    2,
    0,
    4,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    2,
    0,
    0,
    2,
    0,
    6,
    0,
    5,
    0,
    4,
    0,
    0,
    4,
    3,
    2,
    0,
    0,
    3,
    3,
    4,
    0,
    0,
    1,
    0,
    0,
    4,
    0,
    0,
    2,
    0,
    0,
    7,
    2,
    0,
    0,
    0,
    4,
    0,
    0,
    4,
    0,
    0,
    5,
    0,
    0,
    3,
    0,
    0,
    5,
    0,
    2,
    2,
    0,
    0,
    4,
    5,
    5
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.320855614973264,
  "unique_transversal_patterns": 37109,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_22.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 22,
  "class": 40,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      7,
      12,
      14
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      15
    ],
    [
      3,
      4,
      10,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      8,
      12,
      15,
      16
    ],
    [
      3,
      9,
      10,
      12,
      15
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      8,
      12,
      13,
      15
    ],
    [
      4,
      10,
      11,
      12,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      10,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      7,
      8,
      10,
      13,
      16
    ],
    [
      7,
      8,
      12,
      13,
      16
    ],
    [
      7,
      10,
      13,
      14,
      16
    ],
    [
      7,
      12,
      13,
      14,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    7,
    0,
    0,
    0,
    2,
    6,
    3,
    0,
    2,
    0,
    0,
    0,
    0,
    2,
    2,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    3,
    2,
    0,
    0,
    0,
    0,
    11,
    0,
    0,
    4,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    2,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    8,
    0,
    2,
    0,
    0,
    1,
    0,
    0,
    4,
    8,
    0,
    2,
    2,
    0,
    2,
    2,
    2,
    0,
    0,
    0,
    4,
    3,
    0,
    0,
    5,
    2,
    0,
    2,
    0,
    0,
    3,
    0,
    2,
    0,
    2,
    4,
    0,
    0,
    0,
    7,
    0,
    4,
    1,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    1,
    0,
    9,
    0,
    9,
    0
  ],
  "weight_sum": 158,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.156652360515019,
  "unique_transversal_patterns": 36585,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_23.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 23,
  "class": 41,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      7,
      12,
      14
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      7,
      8,
      15
    ],
    [
      3,
      4,
      7,
      12,
      15
    ],
    [
      3,
      4,
      10,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      7,
      8,
      15,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      10,
      12,
      15
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      7,
      8,
      13,
      15
    ],
    [
      4,
      7,
      12,
      13,
      15
    ],
    [
      4,
      10,
      11,
      12,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      10,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      10,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      7,
      8,
      10,
      13,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ],
    [
      7,
      10,
      13,
      14,
      16
    ]
  ],
  "weights": [
    11,
    0,
    0,
    0,
    10,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    9,
    0,
    0,
    0,
    2,
    9,
    0,
    7,
    0,
    0,
    0,
    0,
    6,
    5,
    5,
    0,
    5,
    8,
    6,
    0,
    12,
    0,
    0,
    0,
    0,
    0,
    0,
    17,
    5,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    11,
    0,
    10,
    0,
    0,
    2,
    17,
    4,
    6,
    0,
    0,
    14,
    5,
    0,
    0,
    0,
    0,
    0,
    3,
    17,
    1,
    4,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    12,
    0,
    0,
    0,
    0,
    2,
    0,
    2,
    14,
    0,
    6,
    0,
    0,
    3,
    0,
    0,
    0,
    12,
    0,
    3,
    0,
    0,
    8,
    0,
    0,
    0,
    0,
    1,
    0,
    17,
    3
  ],
  "weight_sum": 308,
  "maximum_transversal_load": 101,
  "strictly_exceeds_six": true,
  "integer_gap": 10,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.156862745098041,
  "unique_transversal_patterns": 38688,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_24.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 24,
  "class": 42,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      13,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      5,
      11,
      12,
      14
    ],
    [
      0,
      6,
      13,
      15,
      16
    ],
    [
      0,
      8,
      9,
      13,
      15
    ],
    [
      0,
      8,
      11,
      15,
      16
    ],
    [
      0,
      8,
      13,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      11,
      12,
      14
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      10,
      12,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      12,
      13
    ],
    [
      1,
      4,
      10,
      12,
      13
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      16
    ],
    [
      1,
      8,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      4,
      14,
      15,
      16
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      15
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      5,
      13,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      6,
      13,
      14,
      15
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      5,
      6,
      9,
      10,
      16
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      16
    ],
    [
      6,
      9,
      11,
      12,
      14
    ],
    [
      6,
      9,
      12,
      14,
      16
    ],
    [
      6,
      10,
      11,
      12,
      13
    ],
    [
      6,
      11,
      12,
      13,
      14
    ]
  ],
  "weights": [
    0,
    7,
    12,
    0,
    0,
    0,
    8,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    3,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    9,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    7,
    0,
    0,
    7,
    0,
    0,
    11,
    13,
    9,
    0,
    0,
    0,
    0,
    2,
    7,
    0,
    0,
    1,
    0,
    4,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    5,
    0,
    8,
    0,
    9,
    7,
    0,
    6,
    2,
    0,
    4,
    0,
    9,
    0,
    6,
    0,
    2,
    17,
    0,
    1,
    0,
    5,
    15,
    0,
    6,
    15,
    3,
    1,
    0,
    0,
    15,
    0,
    0,
    3,
    0,
    0,
    4,
    0,
    0,
    6,
    0,
    9,
    3,
    14,
    0,
    0,
    1,
    4,
    0,
    11
  ],
  "weight_sum": 306,
  "maximum_transversal_load": 101,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.185758513931888,
  "unique_transversal_patterns": 34373,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_25.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 25,
  "class": 43,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      13,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      5,
      11,
      12,
      14
    ],
    [
      0,
      6,
      13,
      15,
      16
    ],
    [
      0,
      8,
      9,
      13,
      15
    ],
    [
      0,
      8,
      11,
      15,
      16
    ],
    [
      0,
      8,
      13,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      11,
      12,
      14
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      10,
      12,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      12,
      13
    ],
    [
      1,
      4,
      10,
      12,
      13
    ],
    [
      1,
      8,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      8,
      12
    ],
    [
      2,
      3,
      8,
      11,
      16
    ],
    [
      2,
      3,
      8,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      4,
      14,
      15,
      16
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      7,
      8,
      12,
      15
    ],
    [
      2,
      7,
      12,
      14,
      15
    ],
    [
      2,
      8,
      11,
      15,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      12,
      14,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      15
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      5,
      13,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      6,
      13,
      14,
      15
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      16
    ],
    [
      6,
      9,
      11,
      12,
      14
    ],
    [
      6,
      9,
      12,
      14,
      16
    ],
    [
      6,
      10,
      11,
      12,
      13
    ],
    [
      6,
      11,
      12,
      13,
      14
    ],
    [
      8,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    3,
    0,
    2,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    2,
    0,
    0,
    6,
    4,
    0,
    0,
    0,
    0,
    0,
    6,
    4,
    2,
    0,
    0,
    7,
    0,
    0,
    0,
    4,
    0,
    0,
    2,
    3,
    0,
    7,
    3,
    0,
    1,
    0,
    0,
    1,
    0,
    4,
    0,
    4,
    0,
    2,
    4,
    3,
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    1,
    1,
    0,
    0,
    0,
    2,
    0,
    3,
    4,
    3,
    0,
    4,
    8,
    0,
    1,
    0,
    0,
    0,
    4,
    7,
    8,
    1,
    0,
    0,
    0,
    2,
    0,
    1,
    1,
    1,
    0,
    3,
    1,
    5,
    7,
    0,
    0,
    0,
    2,
    0,
    0,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.274655551774217,
  "unique_transversal_patterns": 35964,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_26.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 26,
  "class": 44,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      13,
      15
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      5,
      11,
      12,
      14
    ],
    [
      0,
      6,
      13,
      15,
      16
    ],
    [
      0,
      8,
      9,
      13,
      15
    ],
    [
      0,
      8,
      11,
      15,
      16
    ],
    [
      0,
      8,
      13,
      15,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      14,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      15
    ],
    [
      1,
      2,
      7,
      14,
      15
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      4,
      14,
      15
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      10,
      12,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      12,
      13
    ],
    [
      1,
      4,
      10,
      12,
      13
    ],
    [
      1,
      5,
      7,
      10,
      15
    ],
    [
      1,
      5,
      7,
      14,
      15
    ],
    [
      1,
      6,
      10,
      13,
      16
    ],
    [
      1,
      8,
      12,
      13,
      16
    ],
    [
      1,
      10,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      8,
      11,
      16
    ],
    [
      2,
      3,
      8,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      4,
      14,
      15,
      16
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      7,
      8,
      12,
      15
    ],
    [
      2,
      7,
      12,
      14,
      15
    ],
    [
      2,
      8,
      11,
      15,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      12,
      14,
      15,
      16
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      15
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      5,
      13,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      6,
      13,
      14,
      15
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      9,
      10,
      14,
      16
    ],
    [
      6,
      10,
      11,
      13,
      14
    ],
    [
      6,
      10,
      13,
      14,
      16
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      9,
      10,
      12,
      14,
      16
    ],
    [
      10,
      11,
      12,
      13,
      14
    ],
    [
      10,
      12,
      13,
      14,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    5,
    0,
    0,
    2,
    0,
    0,
    3,
    2,
    4,
    0,
    3,
    1,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    4,
    0,
    4,
    0,
    4,
    6,
    0,
    0,
    0,
    3,
    2,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    3,
    4,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    2,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    8,
    8,
    2,
    1,
    5,
    0,
    5,
    9,
    2,
    0,
    0,
    0,
    4,
    0,
    0,
    9,
    6,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.253725378247219,
  "unique_transversal_patterns": 34125,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_27.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 27,
  "class": 45,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      13,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      5,
      11,
      12,
      14
    ],
    [
      0,
      6,
      13,
      15,
      16
    ],
    [
      0,
      8,
      9,
      13,
      15
    ],
    [
      0,
      8,
      11,
      15,
      16
    ],
    [
      0,
      8,
      13,
      15,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      14,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      15
    ],
    [
      1,
      2,
      7,
      14,
      15
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      4,
      14,
      15
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      10,
      12,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      12,
      13
    ],
    [
      1,
      4,
      10,
      12,
      13
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      16
    ],
    [
      1,
      5,
      7,
      10,
      15
    ],
    [
      1,
      5,
      7,
      14,
      15
    ],
    [
      1,
      8,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      4,
      14,
      15,
      16
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      15
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      5,
      13,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      6,
      13,
      14,
      15
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      5,
      6,
      9,
      10,
      16
    ],
    [
      5,
      11,
      12,
      13,
      14
    ]
  ],
  "weights": [
    0,
    7,
    0,
    0,
    0,
    0,
    8,
    0,
    0,
    4,
    0,
    0,
    3,
    10,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    12,
    0,
    0,
    0,
    0,
    14,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    11,
    0,
    0,
    0,
    0,
    2,
    13,
    10,
    0,
    0,
    0,
    0,
    0,
    0,
    13,
    0,
    12,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    2,
    0,
    0,
    9,
    3,
    0,
    0,
    0,
    12,
    0,
    12,
    0,
    0,
    1,
    3,
    0,
    0,
    6,
    8,
    0,
    0,
    0,
    0,
    0,
    7,
    6,
    0,
    0,
    19,
    13,
    9,
    0,
    0,
    5,
    0,
    5,
    9,
    2,
    7,
    2,
    0,
    0,
    0,
    5,
    11,
    0,
    0,
    6,
    7,
    8
  ],
  "weight_sum": 308,
  "maximum_transversal_load": 102,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.15,
  "unique_transversal_patterns": 34982,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_28.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 28,
  "class": 46,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      13,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      5,
      11,
      12,
      14
    ],
    [
      0,
      6,
      13,
      15,
      16
    ],
    [
      0,
      8,
      9,
      13,
      15
    ],
    [
      0,
      8,
      11,
      15,
      16
    ],
    [
      0,
      8,
      13,
      15,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      14,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      15
    ],
    [
      1,
      2,
      7,
      14,
      15
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      4,
      14,
      15
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      10,
      12,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      12,
      13
    ],
    [
      1,
      4,
      10,
      12,
      13
    ],
    [
      1,
      5,
      7,
      10,
      15
    ],
    [
      1,
      5,
      7,
      14,
      15
    ],
    [
      1,
      8,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      8,
      12
    ],
    [
      2,
      3,
      8,
      11,
      16
    ],
    [
      2,
      3,
      8,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      4,
      14,
      15,
      16
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      7,
      8,
      12,
      15
    ],
    [
      2,
      7,
      12,
      14,
      15
    ],
    [
      2,
      8,
      11,
      15,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      12,
      14,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      15
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      5,
      13,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      6,
      13,
      14,
      15
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      8,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    3,
    0,
    2,
    2,
    0,
    0,
    2,
    7,
    1,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    1,
    0,
    4,
    4,
    1,
    0,
    0,
    1,
    1,
    2,
    3,
    1,
    0,
    0,
    5,
    0,
    0,
    4,
    0,
    0,
    4,
    1,
    0,
    0,
    3,
    2,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    2,
    0,
    5,
    0,
    3,
    2,
    0,
    0,
    5,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    1,
    0,
    0,
    0,
    0,
    1,
    1,
    0,
    5,
    1,
    0,
    4,
    6,
    0,
    4,
    0,
    0,
    2,
    5,
    8,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    10,
    0,
    1,
    0,
    8,
    2
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.268583771518339,
  "unique_transversal_patterns": 35930,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_29.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 29,
  "class": 47,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      13,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      5,
      11,
      12,
      14
    ],
    [
      0,
      6,
      13,
      15,
      16
    ],
    [
      0,
      8,
      9,
      13,
      15
    ],
    [
      0,
      8,
      11,
      15,
      16
    ],
    [
      0,
      8,
      13,
      15,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      14,
      15
    ],
    [
      1,
      2,
      7,
      10,
      15
    ],
    [
      1,
      2,
      7,
      14,
      15
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      4,
      14,
      15
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      10,
      12,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      12,
      13
    ],
    [
      1,
      4,
      10,
      12,
      13
    ],
    [
      1,
      5,
      7,
      10,
      15
    ],
    [
      1,
      5,
      7,
      14,
      15
    ],
    [
      1,
      8,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      8,
      12
    ],
    [
      2,
      3,
      8,
      11,
      16
    ],
    [
      2,
      3,
      8,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      4,
      14,
      15,
      16
    ],
    [
      2,
      7,
      8,
      12,
      15
    ],
    [
      2,
      7,
      12,
      14,
      15
    ],
    [
      2,
      8,
      11,
      15,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      12,
      14,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      15
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      5,
      13,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      6,
      13,
      14,
      15
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      9,
      13
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      5,
      7,
      8,
      12,
      15
    ],
    [
      5,
      7,
      12,
      14,
      15
    ],
    [
      5,
      8,
      9,
      13,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      5,
      12,
      13,
      14,
      15
    ],
    [
      8,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    1,
    17,
    0,
    17,
    0,
    3,
    25,
    0,
    0,
    0,
    0,
    0,
    15,
    0,
    0,
    15,
    0,
    0,
    16,
    21,
    0,
    0,
    0,
    0,
    0,
    25,
    0,
    0,
    0,
    0,
    19,
    27,
    0,
    0,
    0,
    0,
    6,
    19,
    0,
    0,
    21,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    13,
    0,
    0,
    0,
    0,
    15,
    0,
    0,
    0,
    0,
    14,
    21,
    0,
    5,
    0,
    0,
    13,
    0,
    0,
    16,
    0,
    0,
    0,
    8,
    0,
    0,
    0,
    11,
    16,
    0,
    0,
    0,
    0,
    17,
    10,
    23,
    0,
    14,
    0,
    0,
    14,
    17,
    12,
    0,
    0,
    0,
    8,
    17,
    0,
    5,
    0,
    25,
    0,
    0,
    9,
    7,
    0,
    18,
    0,
    0,
    19,
    7,
    2,
    4,
    0
  ],
  "weight_sum": 612,
  "maximum_transversal_load": 201,
  "strictly_exceeds_six": true,
  "integer_gap": 18,
  "compression_divisor": 5000,
  "float_optimum_diagnostic": 6.110701107011069,
  "unique_transversal_patterns": 33356,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_3.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 3,
  "class": 3,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      1,
      9,
      11,
      14
    ],
    [
      0,
      1,
      9,
      12,
      15
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      16
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      10,
      11,
      16
    ],
    [
      0,
      9,
      11,
      14,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      16
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      10,
      13,
      16
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      15,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      14
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      10,
      13,
      16
    ],
    [
      1,
      8,
      9,
      11,
      12
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      9,
      12,
      15
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      15
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      12,
      14
    ],
    [
      2,
      4,
      12,
      13,
      14
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      3,
      4,
      7,
      8,
      14
    ],
    [
      3,
      4,
      7,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      14
    ],
    [
      3,
      7,
      11,
      14,
      15
    ],
    [
      3,
      7,
      12,
      14,
      15
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      7,
      9,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      7,
      8,
      9,
      14
    ],
    [
      4,
      7,
      9,
      13,
      14
    ],
    [
      4,
      7,
      12,
      13,
      14
    ],
    [
      5,
      6,
      10,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      11,
      14,
      15,
      16
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      7,
      8,
      9,
      11,
      14
    ],
    [
      7,
      9,
      10,
      11,
      16
    ],
    [
      7,
      9,
      10,
      13,
      16
    ],
    [
      7,
      9,
      11,
      14,
      16
    ],
    [
      7,
      9,
      13,
      14,
      16
    ],
    [
      7,
      11,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    55249,
    103394,
    0,
    0,
    0,
    0,
    0,
    167324,
    0,
    25257,
    11839,
    0,
    63141,
    26835,
    0,
    15785,
    0,
    110497,
    0,
    112865,
    0,
    105762,
    20521,
    0,
    37885,
    0,
    143646,
    0,
    0,
    0,
    0,
    0,
    77348,
    0,
    0,
    0,
    126283,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    78137,
    0,
    127861,
    0,
    0,
    0,
    126283,
    4736,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    108129,
    0,
    20521,
    89187,
    16575,
    0,
    0,
    0,
    67877,
    0,
    0,
    116811,
    13418,
    0,
    0,
    75770,
    112865,
    0,
    0,
    0,
    42620,
    0,
    0,
    0,
    126283,
    0,
    0,
    100237,
    124704,
    0,
    108129,
    0,
    0,
    93923,
    0,
    0,
    61563,
    103394,
    0,
    0,
    77348,
    0,
    0,
    0
  ],
  "weight_sum": 3000002,
  "maximum_transversal_load": 1000002,
  "strictly_exceeds_six": false,
  "integer_gap": -8,
  "compression_divisor": 1,
  "float_optimum_diagnostic": 6.000000000000001,
  "unique_transversal_patterns": 33510,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_30.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 30,
  "class": 48,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      13,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      5,
      11,
      12,
      14
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      11,
      12,
      14
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      10,
      12,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      12,
      13
    ],
    [
      1,
      4,
      10,
      12,
      13
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      8,
      12
    ],
    [
      2,
      3,
      8,
      11,
      16
    ],
    [
      2,
      3,
      8,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      14,
      15
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      4,
      14,
      15,
      16
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      7,
      8,
      12,
      15
    ],
    [
      2,
      7,
      10,
      14,
      15
    ],
    [
      2,
      7,
      12,
      14,
      15
    ],
    [
      2,
      8,
      11,
      15,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      12,
      14,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      5,
      13,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      6,
      13,
      14,
      15
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      5,
      7,
      10,
      14,
      15
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      16
    ],
    [
      6,
      9,
      11,
      12,
      14
    ],
    [
      6,
      9,
      12,
      14,
      16
    ],
    [
      6,
      10,
      11,
      12,
      13
    ],
    [
      6,
      11,
      12,
      13,
      14
    ]
  ],
  "weights": [
    0,
    4,
    0,
    0,
    1,
    0,
    3,
    9,
    0,
    0,
    0,
    1,
    0,
    0,
    1,
    8,
    0,
    4,
    0,
    0,
    3,
    0,
    1,
    5,
    0,
    0,
    1,
    0,
    4,
    0,
    0,
    0,
    3,
    2,
    0,
    0,
    0,
    5,
    0,
    4,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    3,
    2,
    6,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    4,
    0,
    1,
    5,
    0,
    4,
    10,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    5,
    5,
    4,
    0,
    0,
    1,
    0,
    3,
    1,
    0,
    4,
    5,
    0,
    1,
    1,
    2,
    3,
    1,
    0,
    0,
    1,
    6,
    5,
    0
  ],
  "weight_sum": 155,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.261504990213683,
  "unique_transversal_patterns": 35313,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_31.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 31,
  "class": 49,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      8,
      9,
      15
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      12,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      16
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      16
    ],
    [
      0,
      3,
      6,
      13,
      16
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      10,
      11,
      12
    ],
    [
      0,
      8,
      10,
      12,
      15
    ],
    [
      0,
      9,
      10,
      11,
      16
    ],
    [
      0,
      9,
      11,
      14,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      16
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      10,
      13,
      16
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      15,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      14
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      10,
      13,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      4,
      5,
      9,
      15
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      12,
      14
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      7,
      8,
      14
    ],
    [
      3,
      4,
      7,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      8,
      13,
      16
    ],
    [
      3,
      7,
      8,
      11,
      14
    ],
    [
      3,
      7,
      11,
      14,
      15
    ],
    [
      3,
      7,
      12,
      14,
      15
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      7,
      8,
      9,
      14
    ],
    [
      5,
      6,
      10,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      11,
      14,
      15,
      16
    ],
    [
      6,
      8,
      10,
      12,
      15
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      7,
      8,
      9,
      11,
      14
    ],
    [
      7,
      9,
      10,
      11,
      16
    ],
    [
      7,
      9,
      10,
      13,
      16
    ],
    [
      7,
      9,
      11,
      14,
      16
    ],
    [
      7,
      11,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    3,
    5,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    3,
    3,
    4,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    1,
    3,
    1,
    0,
    0,
    2,
    0,
    2,
    4,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    3,
    0,
    1,
    4,
    5,
    2,
    0,
    4,
    2,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    10,
    0,
    0,
    3,
    1,
    8,
    4,
    3,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    2,
    0,
    0,
    0,
    3,
    1,
    2,
    0,
    1,
    0,
    8,
    1,
    3,
    5,
    3,
    5,
    4
  ],
  "weight_sum": 162,
  "maximum_transversal_load": 53,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.37893815881348,
  "unique_transversal_patterns": 38111,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_32.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 32,
  "class": 50,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      8,
      9,
      15
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      12,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      13
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      13,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      13,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      10,
      11,
      12
    ],
    [
      0,
      8,
      10,
      12,
      15
    ],
    [
      0,
      9,
      10,
      13,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      10,
      13,
      16
    ],
    [
      1,
      4,
      13,
      15,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      14
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      10,
      13,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      1,
      8,
      12,
      13,
      15
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      9,
      12
    ],
    [
      2,
      4,
      5,
      9,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      9,
      12,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      12,
      14
    ],
    [
      2,
      5,
      9,
      12,
      13
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      9,
      12,
      13,
      14
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      7,
      8,
      14
    ],
    [
      3,
      4,
      7,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      5,
      7,
      9,
      12
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      6,
      13,
      15,
      16
    ],
    [
      4,
      7,
      8,
      9,
      14
    ],
    [
      4,
      7,
      9,
      12,
      14
    ],
    [
      5,
      6,
      10,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      7,
      9,
      12,
      13
    ],
    [
      6,
      8,
      10,
      12,
      15
    ],
    [
      6,
      8,
      12,
      13,
      15
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      7,
      9,
      10,
      13,
      16
    ]
  ],
  "weights": [
    5,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    4,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    8,
    4,
    4,
    5,
    0,
    0,
    0,
    1,
    1,
    3,
    0,
    0,
    0,
    0,
    2,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    4,
    0,
    0,
    0,
    0,
    0,
    4,
    1,
    4,
    0,
    0,
    0,
    5,
    0,
    4,
    6,
    0,
    4,
    0,
    0,
    0,
    3,
    7,
    0,
    0,
    5,
    0,
    1,
    0,
    0,
    7,
    0,
    2,
    3,
    0,
    3,
    1,
    2,
    1,
    4,
    0,
    0,
    0,
    6,
    2,
    0,
    0,
    0,
    0,
    1,
    7,
    3,
    3
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.28108525138228,
  "unique_transversal_patterns": 35927,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_33.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 33,
  "class": 51,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      8,
      9,
      15
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      12,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      13
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      13,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      13,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      10,
      11,
      12
    ],
    [
      0,
      8,
      10,
      12,
      15
    ],
    [
      0,
      9,
      10,
      11,
      16
    ],
    [
      0,
      9,
      10,
      13,
      16
    ],
    [
      0,
      9,
      11,
      14,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      10,
      13,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      14
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      10,
      13,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      9,
      12
    ],
    [
      2,
      4,
      5,
      9,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      9,
      12,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      12,
      14
    ],
    [
      2,
      5,
      9,
      12,
      13
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      9,
      12,
      13,
      14
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      7,
      8,
      14
    ],
    [
      3,
      4,
      7,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      14
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      7,
      9,
      12
    ],
    [
      4,
      7,
      8,
      9,
      14
    ],
    [
      4,
      7,
      9,
      12,
      14
    ],
    [
      5,
      6,
      10,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      7,
      9,
      12,
      13
    ],
    [
      6,
      8,
      10,
      12,
      15
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      7,
      8,
      9,
      11,
      14
    ],
    [
      7,
      9,
      10,
      11,
      16
    ],
    [
      7,
      9,
      10,
      13,
      16
    ],
    [
      7,
      9,
      11,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    5,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    4,
    0,
    0,
    0,
    3,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    5,
    1,
    3,
    0,
    0,
    4,
    0,
    0,
    0,
    4,
    3,
    0,
    0,
    4,
    0,
    3,
    0,
    3,
    0,
    0,
    0,
    5,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    1,
    2,
    2,
    2,
    1,
    4,
    1,
    0,
    2,
    1,
    0,
    0,
    0,
    7,
    0,
    0,
    3,
    0,
    5,
    4,
    0,
    0,
    2,
    0,
    0,
    0,
    4,
    3,
    0,
    0,
    0,
    1,
    8,
    5,
    1,
    2,
    4,
    4,
    0,
    5,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.323359966682605,
  "unique_transversal_patterns": 37338,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_34.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 34,
  "class": 52,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      11,
      12,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      13
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      13,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      13,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      9,
      10,
      11,
      16
    ],
    [
      0,
      9,
      10,
      13,
      16
    ],
    [
      0,
      9,
      11,
      14,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      0,
      10,
      11,
      12,
      15
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      10,
      13,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      14
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      10,
      13,
      16
    ],
    [
      1,
      8,
      11,
      13,
      15
    ],
    [
      1,
      11,
      12,
      13,
      15
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      5,
      15,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      15,
      16
    ],
    [
      2,
      4,
      5,
      9,
      12
    ],
    [
      2,
      4,
      5,
      9,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      15,
      16
    ],
    [
      2,
      4,
      9,
      12,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      12,
      14
    ],
    [
      2,
      5,
      9,
      12,
      13
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      6,
      11,
      12,
      13
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      9,
      12,
      13,
      14
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      16
    ],
    [
      3,
      5,
      14,
      15,
      16
    ],
    [
      3,
      7,
      8,
      11,
      14
    ],
    [
      3,
      7,
      11,
      14,
      16
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      5,
      6,
      10,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      7,
      9,
      12,
      13
    ],
    [
      6,
      8,
      11,
      13,
      15
    ],
    [
      6,
      10,
      11,
      12,
      15
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      6,
      11,
      12,
      13,
      15
    ],
    [
      7,
      8,
      9,
      11,
      14
    ],
    [
      7,
      9,
      10,
      11,
      16
    ],
    [
      7,
      9,
      10,
      13,
      16
    ],
    [
      7,
      9,
      11,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    8,
    2,
    2,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    5,
    2,
    3,
    0,
    0,
    2,
    4,
    0,
    0,
    1,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    4,
    0,
    1,
    0,
    0,
    0,
    0,
    10,
    1,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    10,
    0,
    8,
    2,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    2,
    3,
    0,
    0,
    1,
    6,
    0,
    4,
    0,
    0,
    0,
    3,
    5,
    0,
    0,
    0,
    0,
    0,
    9,
    1,
    0,
    4,
    0,
    0,
    0,
    0,
    7,
    2,
    0,
    0,
    6,
    6
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.399999999999999,
  "unique_transversal_patterns": 36710,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_35.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 35,
  "class": 53,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      14
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      11,
      12,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      13
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      13,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      13,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      9,
      10,
      13,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      0,
      10,
      11,
      12,
      15
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      10,
      13,
      16
    ],
    [
      1,
      4,
      13,
      15,
      16
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      10,
      13,
      16
    ],
    [
      1,
      8,
      11,
      13,
      15
    ],
    [
      1,
      11,
      12,
      13,
      15
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      5,
      15,
      16
    ],
    [
      2,
      3,
      7,
      15,
      16
    ],
    [
      2,
      4,
      5,
      9,
      12
    ],
    [
      2,
      4,
      5,
      9,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      15,
      16
    ],
    [
      2,
      4,
      9,
      12,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      12,
      14
    ],
    [
      2,
      5,
      9,
      12,
      13
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      6,
      11,
      12,
      13
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      9,
      12,
      13,
      14
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      16
    ],
    [
      3,
      5,
      14,
      15,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      8,
      11,
      14,
      16
    ],
    [
      3,
      8,
      12,
      14,
      16
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      3,
      12,
      14,
      15,
      16
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      6,
      13,
      15,
      16
    ],
    [
      4,
      8,
      9,
      12,
      14
    ],
    [
      5,
      6,
      10,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      7,
      9,
      12,
      13
    ],
    [
      6,
      8,
      11,
      13,
      15
    ],
    [
      6,
      10,
      11,
      12,
      15
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      6,
      11,
      12,
      13,
      15
    ],
    [
      7,
      8,
      9,
      12,
      16
    ],
    [
      7,
      9,
      10,
      13,
      16
    ],
    [
      7,
      9,
      12,
      13,
      16
    ],
    [
      8,
      9,
      12,
      14,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    3,
    6,
    0,
    0,
    0,
    6,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    9,
    2,
    0,
    0,
    0,
    2,
    5,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    7,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    3,
    3,
    0,
    1,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    2,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    4,
    2,
    0,
    0,
    6,
    0,
    0,
    4,
    0,
    5,
    0,
    1,
    0,
    4,
    0,
    3,
    0,
    3,
    1,
    0,
    0,
    0,
    3,
    1,
    4,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    3,
    5,
    0,
    0,
    0,
    5,
    0,
    3,
    3,
    0,
    0,
    0,
    0,
    4,
    0,
    4,
    7,
    0,
    0,
    3,
    7,
    0,
    6,
    0
  ],
  "weight_sum": 161,
  "maximum_transversal_load": 53,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.342857142857142,
  "unique_transversal_patterns": 38172,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_36.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 36,
  "class": 54,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      13
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      13,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      13,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      9,
      10,
      13,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      10,
      13,
      16
    ],
    [
      1,
      4,
      13,
      15,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      14
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      10,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      5,
      15,
      16
    ],
    [
      2,
      3,
      7,
      15,
      16
    ],
    [
      2,
      4,
      5,
      9,
      12
    ],
    [
      2,
      4,
      5,
      9,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      15,
      16
    ],
    [
      2,
      4,
      9,
      12,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      12,
      14
    ],
    [
      2,
      5,
      9,
      12,
      13
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      9,
      12,
      13,
      14
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      7,
      8,
      14
    ],
    [
      3,
      4,
      7,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      16
    ],
    [
      3,
      5,
      14,
      15,
      16
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      5,
      7,
      9,
      12
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      6,
      13,
      15,
      16
    ],
    [
      4,
      7,
      8,
      9,
      14
    ],
    [
      4,
      7,
      9,
      12,
      14
    ],
    [
      5,
      6,
      10,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      7,
      9,
      12,
      13
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      7,
      9,
      10,
      13,
      16
    ]
  ],
  "weights": [
    2,
    0,
    0,
    0,
    24,
    0,
    0,
    7,
    0,
    0,
    19,
    38,
    0,
    0,
    0,
    9,
    0,
    0,
    0,
    17,
    0,
    0,
    0,
    2,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    8,
    4,
    43,
    0,
    0,
    4,
    20,
    0,
    0,
    19,
    13,
    0,
    0,
    0,
    9,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    22,
    16,
    15,
    21,
    0,
    0,
    0,
    0,
    11,
    11,
    0,
    0,
    3,
    0,
    6,
    0,
    0,
    0,
    0,
    4,
    22,
    0,
    0,
    0,
    0,
    0,
    6,
    25,
    2,
    0,
    0,
    6,
    1,
    0,
    17,
    0,
    0,
    8,
    0,
    0,
    3,
    8,
    0,
    0,
    0,
    12,
    0,
    0,
    19,
    3,
    15,
    8,
    28,
    15,
    24,
    11,
    9,
    13
  ],
  "weight_sum": 605,
  "maximum_transversal_load": 201,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 5000,
  "float_optimum_diagnostic": 6.0740740740740735,
  "unique_transversal_patterns": 32546,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_37.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 37,
  "class": 55,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      8,
      9,
      15
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      12,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      10,
      11,
      12
    ],
    [
      0,
      8,
      10,
      12,
      15
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      13,
      15,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      14
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      10,
      13,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      1,
      8,
      12,
      13,
      15
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      4,
      5,
      9,
      12
    ],
    [
      2,
      4,
      5,
      9,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      9,
      12,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      12,
      14
    ],
    [
      2,
      5,
      9,
      12,
      13
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      9,
      12,
      13,
      14
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      7,
      8,
      14
    ],
    [
      3,
      4,
      7,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      14
    ],
    [
      3,
      7,
      11,
      14,
      15
    ],
    [
      3,
      7,
      12,
      14,
      15
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      5,
      7,
      9,
      12
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      6,
      13,
      15,
      16
    ],
    [
      4,
      7,
      8,
      9,
      14
    ],
    [
      4,
      7,
      9,
      12,
      14
    ],
    [
      5,
      6,
      10,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      7,
      9,
      12,
      13
    ],
    [
      5,
      11,
      14,
      15,
      16
    ],
    [
      6,
      8,
      10,
      12,
      15
    ],
    [
      6,
      8,
      12,
      13,
      15
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      7,
      9,
      10,
      13,
      16
    ],
    [
      7,
      11,
      14,
      15,
      16
    ]
  ],
  "weights": [
    1,
    0,
    4,
    0,
    0,
    5,
    0,
    2,
    0,
    0,
    0,
    3,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    0,
    4,
    1,
    1,
    2,
    0,
    5,
    0,
    0,
    0,
    5,
    0,
    0,
    6,
    2,
    0,
    5,
    0,
    0,
    3,
    1,
    0,
    7,
    2,
    1,
    2,
    3,
    0,
    0,
    0,
    1,
    0,
    0,
    2,
    2,
    0,
    0,
    1,
    0,
    0,
    3,
    0,
    0,
    0,
    3,
    0,
    5,
    5,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    4,
    4,
    2,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    3,
    0,
    0,
    4,
    0,
    7,
    7,
    0,
    0,
    0,
    0,
    1,
    5,
    0,
    2,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    3,
    0
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 53,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.336985544609152,
  "unique_transversal_patterns": 38017,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_38.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 38,
  "class": 56,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      8,
      9,
      15
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      12,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      10,
      11,
      12
    ],
    [
      0,
      8,
      10,
      12,
      15
    ],
    [
      0,
      9,
      10,
      11,
      16
    ],
    [
      0,
      9,
      11,
      14,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      14
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      10,
      13,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      4,
      5,
      9,
      12
    ],
    [
      2,
      4,
      5,
      9,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      9,
      12,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      12,
      14
    ],
    [
      2,
      5,
      9,
      12,
      13
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      9,
      12,
      13,
      14
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      7,
      8,
      14
    ],
    [
      3,
      4,
      7,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      14
    ],
    [
      3,
      7,
      11,
      14,
      15
    ],
    [
      3,
      7,
      12,
      14,
      15
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      7,
      9,
      12
    ],
    [
      4,
      7,
      8,
      9,
      14
    ],
    [
      4,
      7,
      9,
      12,
      14
    ],
    [
      5,
      6,
      10,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      7,
      9,
      12,
      13
    ],
    [
      5,
      11,
      14,
      15,
      16
    ],
    [
      6,
      8,
      10,
      12,
      15
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      7,
      8,
      9,
      11,
      14
    ],
    [
      7,
      9,
      10,
      11,
      16
    ],
    [
      7,
      9,
      10,
      13,
      16
    ],
    [
      7,
      9,
      11,
      14,
      16
    ],
    [
      7,
      11,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    5,
    0,
    10,
    0,
    0,
    0,
    2,
    0,
    0,
    8,
    5,
    9,
    2,
    0,
    0,
    6,
    0,
    2,
    11,
    3,
    2,
    0,
    0,
    0,
    11,
    0,
    2,
    0,
    0,
    0,
    7,
    0,
    7,
    0,
    5,
    0,
    0,
    3,
    0,
    0,
    1,
    17,
    0,
    0,
    10,
    0,
    0,
    0,
    0,
    10,
    0,
    8,
    0,
    4,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    13,
    0,
    2,
    0,
    7,
    0,
    0,
    0,
    1,
    0,
    0,
    5,
    0,
    0,
    5,
    2,
    0,
    0,
    2,
    23,
    0,
    0,
    13,
    0,
    1,
    7,
    0,
    0,
    0,
    4,
    0,
    0,
    2,
    7,
    0,
    0,
    0,
    0,
    12,
    7,
    0,
    0,
    9,
    8,
    0,
    0,
    15,
    7,
    0
  ],
  "weight_sum": 313,
  "maximum_transversal_load": 102,
  "strictly_exceeds_six": true,
  "integer_gap": 14,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.241100323624594,
  "unique_transversal_patterns": 36791,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_39.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 39,
  "class": 60,
  "negative_edges": [
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      5,
      9,
      16
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      9,
      13,
      16
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      6,
      9,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      8,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      8,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      8,
      9,
      16
    ],
    [
      0,
      6,
      8,
      9,
      14
    ],
    [
      0,
      8,
      9,
      14,
      16
    ],
    [
      0,
      8,
      14,
      15,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      0,
      10,
      11,
      13,
      15
    ],
    [
      0,
      10,
      13,
      14,
      15
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      7,
      9,
      15
    ],
    [
      1,
      2,
      7,
      12,
      15
    ],
    [
      1,
      2,
      8,
      10,
      12
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      7,
      9,
      15
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      8,
      10,
      11,
      12
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      13,
      14
    ],
    [
      2,
      4,
      8,
      15,
      16
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      13,
      14
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      7,
      9,
      11,
      15
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      9,
      10,
      12
    ],
    [
      3,
      4,
      9,
      10,
      15
    ],
    [
      3,
      4,
      9,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      15
    ],
    [
      4,
      9,
      11,
      12,
      14
    ],
    [
      4,
      9,
      12,
      13,
      14
    ],
    [
      5,
      7,
      9,
      10,
      15
    ],
    [
      5,
      8,
      9,
      10,
      16
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      7,
      9,
      10,
      11,
      15
    ],
    [
      7,
      10,
      11,
      13,
      15
    ],
    [
      7,
      11,
      13,
      15,
      16
    ],
    [
      8,
      9,
      10,
      11,
      12
    ],
    [
      8,
      9,
      10,
      12,
      16
    ],
    [
      8,
      9,
      11,
      12,
      14
    ],
    [
      8,
      9,
      12,
      14,
      16
    ],
    [
      8,
      12,
      14,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    137242,
    0,
    55440,
    0,
    41221,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    51126,
    0,
    137242,
    0,
    0,
    95542,
    46174,
    0,
    0,
    0,
    0,
    17095,
    0,
    0,
    0,
    41700,
    133088,
    0,
    116632,
    0,
    0,
    0,
    0,
    0,
    0,
    105448,
    135485,
    0,
    0,
    0,
    101454,
    26522,
    0,
    44416,
    0,
    0,
    0,
    137242,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    12622,
    8628,
    178463,
    0,
    153699,
    0,
    0,
    110561,
    0,
    26522,
    37067,
    0,
    64867,
    0,
    79725,
    0,
    0,
    0,
    0,
    0,
    20451,
    0,
    0,
    0,
    0,
    0,
    0,
    77808,
    0,
    0,
    0,
    0,
    110721,
    0,
    0,
    0,
    15817,
    0,
    639,
    0,
    0,
    0,
    0,
    0,
    135165,
    64068,
    0,
    133727,
    0,
    127496,
    0,
    54002,
    91868,
    0,
    38505,
    34510
  ],
  "weight_sum": 3000000,
  "maximum_transversal_load": 1000002,
  "strictly_exceeds_six": false,
  "integer_gap": -12,
  "compression_divisor": 1,
  "float_optimum_diagnostic": 5.999999999999997,
  "unique_transversal_patterns": 28593,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_4.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 4,
  "class": 4,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      14
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      9,
      14
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      9,
      11,
      14
    ],
    [
      0,
      1,
      9,
      11,
      15
    ],
    [
      0,
      1,
      11,
      12,
      15
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      13,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      13,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      10,
      11,
      16
    ],
    [
      0,
      9,
      10,
      13,
      16
    ],
    [
      0,
      9,
      11,
      14,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      0,
      10,
      11,
      12,
      15
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      10,
      13,
      16
    ],
    [
      1,
      4,
      13,
      15,
      16
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      10,
      13,
      16
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      9,
      11,
      15
    ],
    [
      1,
      8,
      11,
      13,
      15
    ],
    [
      1,
      11,
      12,
      13,
      15
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      5,
      15,
      16
    ],
    [
      2,
      3,
      7,
      15,
      16
    ],
    [
      2,
      4,
      5,
      9,
      12
    ],
    [
      2,
      4,
      5,
      9,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      15,
      16
    ],
    [
      2,
      4,
      9,
      12,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      12,
      14
    ],
    [
      2,
      5,
      9,
      12,
      13
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      10,
      12,
      14
    ],
    [
      2,
      6,
      11,
      12,
      13
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      9,
      12,
      13,
      14
    ],
    [
      3,
      4,
      8,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      16
    ],
    [
      3,
      5,
      14,
      15,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      8,
      11,
      14,
      16
    ],
    [
      3,
      8,
      12,
      14,
      16
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      3,
      12,
      14,
      15,
      16
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      6,
      13,
      15,
      16
    ],
    [
      4,
      8,
      9,
      12,
      14
    ],
    [
      5,
      6,
      10,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      7,
      9,
      12,
      13
    ],
    [
      6,
      8,
      11,
      13,
      15
    ],
    [
      6,
      10,
      11,
      12,
      15
    ],
    [
      6,
      10,
      12,
      14,
      15
    ],
    [
      6,
      11,
      12,
      13,
      15
    ],
    [
      7,
      8,
      9,
      12,
      16
    ],
    [
      7,
      9,
      10,
      13,
      16
    ],
    [
      7,
      9,
      12,
      13,
      16
    ],
    [
      8,
      9,
      11,
      14,
      16
    ],
    [
      8,
      9,
      12,
      14,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    3,
    0,
    0,
    0,
    5,
    0,
    11,
    10,
    6,
    0,
    12,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    10,
    0,
    4,
    0,
    0,
    19,
    3,
    0,
    0,
    1,
    0,
    5,
    0,
    2,
    0,
    0,
    0,
    0,
    8,
    2,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    5,
    8,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    7,
    4,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    5,
    7,
    9,
    0,
    2,
    0,
    0,
    11,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    13,
    7,
    0,
    0,
    4,
    0,
    5,
    0,
    0,
    3,
    0,
    14,
    15,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    2,
    0,
    0,
    19,
    8,
    7,
    3,
    0,
    0,
    0,
    1,
    0,
    5,
    5,
    0
  ],
  "weight_sum": 306,
  "maximum_transversal_load": 101,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.181818181818176,
  "unique_transversal_patterns": 35428,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_40.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 40,
  "class": 63,
  "negative_edges": [
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      5,
      9,
      16
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      9,
      13,
      16
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      8,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      8,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      8,
      9,
      16
    ],
    [
      0,
      6,
      8,
      9,
      14
    ],
    [
      0,
      8,
      9,
      14,
      16
    ],
    [
      0,
      8,
      14,
      15,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      0,
      10,
      11,
      13,
      15
    ],
    [
      0,
      10,
      13,
      14,
      15
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      7,
      9,
      15
    ],
    [
      1,
      2,
      7,
      12,
      15
    ],
    [
      1,
      2,
      8,
      10,
      12
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      7,
      9,
      15
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      8,
      10,
      11,
      12
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      13,
      14
    ],
    [
      2,
      4,
      8,
      15,
      16
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      13,
      14
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      7,
      9,
      11,
      15
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      9,
      10,
      12
    ],
    [
      3,
      4,
      9,
      10,
      15
    ],
    [
      3,
      4,
      9,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      7,
      8,
      11,
      13
    ],
    [
      3,
      7,
      11,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      15
    ],
    [
      4,
      9,
      11,
      12,
      14
    ],
    [
      4,
      9,
      12,
      13,
      14
    ],
    [
      5,
      7,
      8,
      10,
      13
    ],
    [
      5,
      7,
      9,
      10,
      15
    ],
    [
      5,
      8,
      9,
      10,
      16
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      7,
      8,
      10,
      11,
      13
    ],
    [
      7,
      9,
      10,
      11,
      15
    ],
    [
      7,
      10,
      11,
      13,
      15
    ],
    [
      7,
      11,
      13,
      15,
      16
    ],
    [
      8,
      9,
      10,
      11,
      12
    ],
    [
      8,
      9,
      10,
      12,
      16
    ],
    [
      8,
      9,
      11,
      12,
      14
    ],
    [
      8,
      9,
      12,
      14,
      16
    ],
    [
      8,
      12,
      14,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    12,
    2,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    3,
    5,
    0,
    1,
    0,
    0,
    8,
    0,
    0,
    0,
    0,
    0,
    4,
    2,
    8,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    3,
    5,
    4,
    1,
    0,
    2,
    0,
    1,
    9,
    0,
    0,
    0,
    1,
    0,
    2,
    0,
    1,
    0,
    0,
    0,
    2,
    2,
    8,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    1,
    1,
    0,
    4,
    0,
    3,
    2,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    5,
    0,
    2,
    6,
    0,
    0,
    0,
    4,
    1,
    1,
    0,
    0,
    0,
    12,
    5,
    0,
    0,
    0,
    0,
    1,
    0,
    2,
    1
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.3999999999999915,
  "unique_transversal_patterns": 33061,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_41.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 41,
  "class": 66,
  "negative_edges": [
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      9,
      16
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      9,
      13,
      16
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      8,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      8,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      5,
      8,
      9,
      16
    ],
    [
      0,
      6,
      8,
      9,
      14
    ],
    [
      0,
      8,
      9,
      14,
      16
    ],
    [
      0,
      8,
      14,
      15,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      0,
      10,
      11,
      13,
      15
    ],
    [
      0,
      10,
      13,
      14,
      15
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      7,
      9,
      15
    ],
    [
      1,
      2,
      7,
      12,
      15
    ],
    [
      1,
      2,
      8,
      10,
      12
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      7,
      9,
      15
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      8,
      10,
      11,
      12
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      13,
      14
    ],
    [
      2,
      4,
      8,
      15,
      16
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      13,
      14
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      7,
      9,
      11,
      15
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      9,
      10,
      12
    ],
    [
      3,
      4,
      9,
      10,
      15
    ],
    [
      3,
      4,
      9,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      7,
      8,
      11,
      13
    ],
    [
      3,
      7,
      11,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      15
    ],
    [
      4,
      9,
      11,
      12,
      14
    ],
    [
      4,
      9,
      12,
      13,
      14
    ],
    [
      5,
      7,
      8,
      10,
      13
    ],
    [
      5,
      7,
      9,
      10,
      15
    ],
    [
      5,
      8,
      9,
      10,
      16
    ],
    [
      7,
      8,
      10,
      11,
      13
    ],
    [
      7,
      9,
      10,
      11,
      15
    ],
    [
      7,
      10,
      11,
      13,
      15
    ],
    [
      7,
      11,
      13,
      15,
      16
    ],
    [
      8,
      9,
      10,
      12,
      16
    ],
    [
      8,
      9,
      12,
      14,
      16
    ],
    [
      8,
      12,
      14,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    3,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    8,
    2,
    1,
    0,
    0,
    10,
    0,
    0,
    2,
    0,
    0,
    0,
    3,
    0,
    0,
    6,
    1,
    0,
    2,
    0,
    0,
    4,
    0,
    4,
    4,
    0,
    3,
    0,
    2,
    0,
    0,
    5,
    1,
    0,
    0,
    0,
    1,
    11,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    1,
    0,
    0,
    1,
    5,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    10,
    4,
    0,
    0,
    0,
    2,
    0,
    0,
    3,
    5,
    3,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    3,
    0,
    4,
    0,
    2,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    2,
    3,
    0,
    5,
    0,
    8,
    0
  ],
  "weight_sum": 163,
  "maximum_transversal_load": 53,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.399999999999995,
  "unique_transversal_patterns": 35161,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_42.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 42,
  "class": 69,
  "negative_edges": [
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      14
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      9,
      13,
      16
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      6,
      9,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      8,
      15
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      8,
      14
    ],
    [
      0,
      3,
      8,
      14,
      15
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      8,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      8,
      14,
      15,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      0,
      10,
      11,
      13,
      15
    ],
    [
      0,
      10,
      13,
      14,
      15
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      8,
      10,
      12
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      8,
      10,
      11,
      12
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      13,
      14
    ],
    [
      2,
      4,
      8,
      15,
      16
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      13,
      14
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      9,
      10,
      12
    ],
    [
      3,
      4,
      9,
      10,
      15
    ],
    [
      3,
      4,
      9,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      7,
      11,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      15
    ],
    [
      4,
      9,
      11,
      12,
      14
    ],
    [
      4,
      9,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      7,
      11,
      13,
      15,
      16
    ],
    [
      8,
      9,
      10,
      11,
      12
    ],
    [
      8,
      9,
      10,
      12,
      16
    ],
    [
      8,
      9,
      11,
      12,
      14
    ],
    [
      8,
      9,
      12,
      14,
      16
    ],
    [
      8,
      12,
      14,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    1283,
    57427,
    170231,
    0,
    0,
    0,
    0,
    123776,
    0,
    15315,
    62286,
    0,
    0,
    0,
    0,
    0,
    61983,
    0,
    42795,
    0,
    36831,
    0,
    78860,
    15528,
    0,
    57451,
    3000,
    92826,
    78426,
    101981,
    0,
    0,
    0,
    63284,
    0,
    117123,
    380,
    0,
    10087,
    0,
    0,
    0,
    0,
    0,
    123776,
    0,
    0,
    0,
    0,
    0,
    95048,
    0,
    0,
    0,
    0,
    124275,
    113309,
    0,
    0,
    44322,
    0,
    0,
    0,
    146558,
    0,
    10111,
    0,
    0,
    99480,
    0,
    0,
    62316,
    0,
    0,
    0,
    46187,
    0,
    0,
    108877,
    61460,
    0,
    0,
    0,
    0,
    93503,
    0,
    10170,
    235790,
    136311,
    0,
    0,
    0,
    0,
    0,
    0,
    15534,
    9837,
    82656,
    0,
    22503,
    0,
    0,
    0,
    0,
    27207,
    18618,
    71298,
    49977,
    0
  ],
  "weight_sum": 2999996,
  "maximum_transversal_load": 1000000,
  "strictly_exceeds_six": false,
  "integer_gap": -8,
  "compression_divisor": 1,
  "float_optimum_diagnostic": 6.000000000000003,
  "unique_transversal_patterns": 25422,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_43.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 43,
  "class": 71,
  "negative_edges": [
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      9,
      13,
      16
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      6,
      9,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      0,
      10,
      11,
      13,
      15
    ],
    [
      0,
      10,
      13,
      14,
      15
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      7,
      9,
      15
    ],
    [
      1,
      2,
      7,
      12,
      15
    ],
    [
      1,
      2,
      8,
      10,
      12
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      7,
      9,
      15
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      8,
      10,
      11,
      12
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      13,
      14
    ],
    [
      2,
      4,
      8,
      15,
      16
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      13,
      14
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      7,
      9,
      11,
      15
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      9,
      10,
      12
    ],
    [
      3,
      4,
      9,
      10,
      15
    ],
    [
      3,
      4,
      9,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      7,
      11,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      15
    ],
    [
      4,
      9,
      11,
      12,
      14
    ],
    [
      4,
      9,
      12,
      13,
      14
    ],
    [
      5,
      7,
      9,
      10,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      7,
      9,
      10,
      11,
      15
    ],
    [
      7,
      10,
      11,
      13,
      15
    ],
    [
      7,
      11,
      13,
      15,
      16
    ],
    [
      8,
      9,
      10,
      11,
      12
    ],
    [
      8,
      9,
      10,
      12,
      16
    ],
    [
      8,
      9,
      11,
      12,
      14
    ],
    [
      8,
      9,
      12,
      14,
      16
    ],
    [
      8,
      12,
      14,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    2,
    4,
    0,
    3,
    4,
    1,
    1,
    3,
    0,
    0,
    0,
    0,
    0,
    2,
    1,
    3,
    4,
    5,
    1,
    4,
    1,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    3,
    0,
    1,
    1,
    0,
    6,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    7,
    0,
    0,
    9,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    12,
    0,
    0,
    5,
    5,
    0,
    2,
    0,
    0,
    1,
    3,
    0,
    3,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    10,
    0,
    0,
    0,
    2,
    0,
    0,
    3,
    8,
    9,
    1,
    0,
    6,
    0,
    0,
    6,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.24390243902439,
  "unique_transversal_patterns": 29229,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_44.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 44,
  "class": 73,
  "negative_edges": [
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      10,
      11,
      13,
      15
    ],
    [
      0,
      10,
      13,
      14,
      15
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      7,
      9,
      15
    ],
    [
      1,
      2,
      7,
      12,
      15
    ],
    [
      1,
      2,
      8,
      10,
      12
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      7,
      9,
      15
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      8,
      10,
      11,
      12
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      13,
      14
    ],
    [
      2,
      4,
      8,
      15,
      16
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      13,
      14
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      7,
      9,
      11,
      15
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      9,
      10,
      12
    ],
    [
      3,
      4,
      9,
      10,
      15
    ],
    [
      3,
      4,
      9,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      7,
      8,
      11,
      13
    ],
    [
      3,
      7,
      11,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      15
    ],
    [
      4,
      9,
      11,
      12,
      14
    ],
    [
      4,
      9,
      12,
      13,
      14
    ],
    [
      5,
      7,
      8,
      10,
      13
    ],
    [
      5,
      7,
      9,
      10,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      7,
      8,
      10,
      11,
      13
    ],
    [
      7,
      9,
      10,
      11,
      15
    ],
    [
      7,
      10,
      11,
      13,
      15
    ],
    [
      7,
      11,
      13,
      15,
      16
    ],
    [
      8,
      9,
      10,
      11,
      12
    ],
    [
      8,
      9,
      10,
      12,
      16
    ],
    [
      8,
      9,
      11,
      12,
      14
    ],
    [
      8,
      9,
      12,
      14,
      16
    ],
    [
      8,
      12,
      14,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    4,
    4,
    0,
    1,
    1,
    0,
    0,
    0,
    10,
    1,
    0,
    5,
    5,
    5,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    11,
    1,
    0,
    0,
    0,
    2,
    3,
    1,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    4,
    1,
    0,
    3,
    0,
    4,
    6,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    2,
    0,
    1,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    2,
    5,
    0,
    0,
    7,
    4,
    0,
    0,
    2,
    0,
    4,
    0,
    0,
    0,
    4,
    0,
    4,
    0,
    0,
    4,
    0,
    2,
    2,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    5,
    0,
    11,
    0,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.295454545454543,
  "unique_transversal_patterns": 30261,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_45.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 45,
  "class": 75,
  "negative_edges": [
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      10,
      11,
      13,
      15
    ],
    [
      0,
      10,
      13,
      14,
      15
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      7,
      9,
      15
    ],
    [
      1,
      2,
      7,
      12,
      15
    ],
    [
      1,
      2,
      8,
      10,
      12
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      7,
      9,
      15
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      8,
      10,
      11,
      12
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      13,
      14
    ],
    [
      2,
      4,
      8,
      15,
      16
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      13,
      14
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      7,
      9,
      11,
      15
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      9,
      10,
      12
    ],
    [
      3,
      4,
      9,
      10,
      15
    ],
    [
      3,
      4,
      9,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      7,
      8,
      11,
      13
    ],
    [
      3,
      7,
      11,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      15
    ],
    [
      4,
      9,
      11,
      12,
      14
    ],
    [
      4,
      9,
      12,
      13,
      14
    ],
    [
      5,
      7,
      8,
      10,
      13
    ],
    [
      5,
      7,
      9,
      10,
      15
    ],
    [
      7,
      8,
      10,
      11,
      13
    ],
    [
      7,
      9,
      10,
      11,
      15
    ],
    [
      7,
      10,
      11,
      13,
      15
    ],
    [
      7,
      11,
      13,
      15,
      16
    ]
  ],
  "weights": [
    6,
    1,
    0,
    0,
    0,
    17,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    9,
    11,
    1,
    10,
    0,
    7,
    4,
    4,
    3,
    0,
    10,
    0,
    0,
    1,
    4,
    0,
    8,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    1,
    8,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    15,
    0,
    0,
    6,
    0,
    5,
    7,
    3,
    15,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    13,
    0,
    0,
    5,
    0,
    0,
    5,
    0,
    7,
    0,
    8,
    0,
    0,
    0,
    3,
    0,
    0,
    4,
    0,
    12,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    10,
    1,
    0,
    0,
    1,
    9,
    0,
    0,
    7,
    10,
    6,
    0,
    0,
    8,
    0,
    17,
    1,
    0,
    3,
    0,
    9
  ],
  "weight_sum": 307,
  "maximum_transversal_load": 101,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.199999999999999,
  "unique_transversal_patterns": 30384,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_46.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 46,
  "class": 76,
  "negative_edges": [
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      12
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      2,
      10,
      14
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      13
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      14,
      16
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      10,
      11,
      16
    ],
    [
      0,
      1,
      10,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      3,
      10,
      15
    ],
    [
      0,
      2,
      7,
      13,
      15
    ],
    [
      0,
      2,
      10,
      13,
      15
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      5,
      7,
      12,
      13
    ],
    [
      0,
      5,
      11,
      12,
      13
    ],
    [
      0,
      7,
      12,
      13,
      15
    ],
    [
      0,
      10,
      11,
      12,
      13
    ],
    [
      0,
      10,
      12,
      13,
      15
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      9,
      12
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      6,
      9,
      12
    ],
    [
      1,
      2,
      6,
      12,
      14
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      10,
      14
    ],
    [
      1,
      2,
      8,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      9,
      12
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      9,
      12,
      15
    ],
    [
      1,
      3,
      12,
      15,
      16
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      6,
      9,
      12,
      15
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      10,
      11,
      16
    ],
    [
      1,
      8,
      10,
      14,
      16
    ],
    [
      1,
      8,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      8,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      8,
      13,
      15
    ],
    [
      2,
      4,
      9,
      11,
      12
    ],
    [
      2,
      4,
      9,
      11,
      16
    ],
    [
      2,
      4,
      9,
      13,
      16
    ],
    [
      2,
      4,
      13,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      14
    ],
    [
      2,
      5,
      8,
      10,
      15
    ],
    [
      2,
      5,
      8,
      12,
      14
    ],
    [
      2,
      5,
      11,
      12,
      14
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      12
    ],
    [
      2,
      6,
      11,
      12,
      14
    ],
    [
      2,
      7,
      9,
      11,
      16
    ],
    [
      2,
      7,
      9,
      13,
      16
    ],
    [
      2,
      7,
      13,
      15,
      16
    ],
    [
      2,
      8,
      10,
      13,
      15
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      6,
      13,
      14
    ],
    [
      3,
      4,
      9,
      10,
      12
    ],
    [
      3,
      4,
      9,
      10,
      14
    ],
    [
      3,
      4,
      9,
      13,
      14
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      13
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      10,
      12,
      15
    ],
    [
      4,
      5,
      6,
      8,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      9,
      10,
      11,
      12
    ],
    [
      4,
      9,
      10,
      11,
      16
    ],
    [
      4,
      9,
      10,
      14,
      16
    ],
    [
      4,
      9,
      13,
      14,
      16
    ],
    [
      5,
      7,
      8,
      12,
      14
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      10,
      11,
      13
    ],
    [
      6,
      8,
      10,
      13,
      15
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      15
    ],
    [
      6,
      10,
      11,
      12,
      13
    ],
    [
      6,
      10,
      12,
      13,
      15
    ],
    [
      6,
      11,
      12,
      13,
      14
    ],
    [
      7,
      8,
      12,
      14,
      16
    ],
    [
      7,
      9,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    8,
    0,
    6,
    0,
    0,
    5,
    11,
    0,
    0,
    16,
    0,
    0,
    12,
    0,
    0,
    0,
    0,
    8,
    0,
    8,
    0,
    1,
    4,
    0,
    7,
    4,
    0,
    0,
    10,
    0,
    0,
    0,
    11,
    6,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    7,
    16,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    11,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    4,
    0,
    3,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    2,
    4,
    0,
    2,
    5,
    0,
    8,
    0,
    11,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    4,
    0,
    0,
    13,
    11,
    0,
    2,
    0,
    8,
    0,
    0,
    0,
    16,
    0,
    0,
    0,
    0,
    0,
    4,
    9,
    6,
    0,
    4,
    0,
    8,
    3,
    0,
    0,
    8,
    0,
    0
  ],
  "weight_sum": 307,
  "maximum_transversal_load": 100,
  "strictly_exceeds_six": true,
  "integer_gap": 14,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.162162162162162,
  "unique_transversal_patterns": 39633,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_47.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 47,
  "class": 77,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      8,
      15
    ],
    [
      0,
      3,
      6,
      8,
      14
    ],
    [
      0,
      3,
      8,
      14,
      15
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      8,
      15,
      16
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      6,
      8,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      14,
      15,
      16
    ],
    [
      0,
      10,
      11,
      13,
      15
    ],
    [
      0,
      10,
      13,
      14,
      15
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      6,
      9,
      13
    ],
    [
      1,
      2,
      8,
      10,
      12
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      8,
      10,
      11,
      12
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      13,
      14
    ],
    [
      2,
      4,
      8,
      15,
      16
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      13,
      14
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      6,
      9,
      13,
      14
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      9,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      7,
      8,
      11,
      13
    ],
    [
      3,
      7,
      11,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      9,
      11,
      12,
      14
    ],
    [
      4,
      9,
      12,
      13,
      14
    ],
    [
      5,
      7,
      8,
      10,
      13
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      8,
      9,
      14,
      16
    ],
    [
      6,
      9,
      13,
      14,
      16
    ],
    [
      7,
      8,
      10,
      11,
      13
    ],
    [
      7,
      10,
      11,
      13,
      15
    ],
    [
      7,
      11,
      13,
      15,
      16
    ],
    [
      8,
      9,
      10,
      11,
      12
    ],
    [
      8,
      9,
      10,
      12,
      16
    ],
    [
      8,
      9,
      11,
      12,
      14
    ],
    [
      8,
      9,
      12,
      14,
      16
    ],
    [
      8,
      12,
      14,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    1,
    3,
    4,
    5,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    5,
    8,
    0,
    0,
    0,
    1,
    5,
    0,
    1,
    0,
    0,
    0,
    2,
    0,
    0,
    4,
    0,
    4,
    5,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    2,
    0,
    0,
    3,
    3,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    8,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    9,
    2,
    0,
    0,
    0,
    0,
    5,
    6,
    1,
    5,
    2,
    6,
    0,
    0,
    0,
    1,
    0,
    9,
    4,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    3,
    5,
    1,
    0,
    0,
    3
  ],
  "weight_sum": 153,
  "maximum_transversal_load": 50,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.234374999999999,
  "unique_transversal_patterns": 34909,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_48.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 48,
  "class": 78,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      8,
      15
    ],
    [
      0,
      3,
      6,
      8,
      14
    ],
    [
      0,
      3,
      8,
      14,
      15
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      8,
      15,
      16
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      6,
      8,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      14,
      15,
      16
    ],
    [
      0,
      10,
      11,
      13,
      15
    ],
    [
      0,
      10,
      13,
      14,
      15
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      0,
      13,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      6,
      9,
      13
    ],
    [
      1,
      2,
      7,
      12,
      15
    ],
    [
      1,
      2,
      8,
      10,
      12
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      8,
      10,
      11,
      12
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      13,
      14
    ],
    [
      2,
      4,
      8,
      15,
      16
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      13,
      14
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      6,
      9,
      13,
      14
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      9,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      7,
      8,
      11,
      13
    ],
    [
      3,
      7,
      11,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      9,
      11,
      12,
      14
    ],
    [
      4,
      9,
      12,
      13,
      14
    ],
    [
      5,
      7,
      8,
      10,
      13
    ],
    [
      7,
      8,
      10,
      11,
      13
    ],
    [
      7,
      10,
      11,
      13,
      15
    ],
    [
      7,
      11,
      13,
      15,
      16
    ],
    [
      8,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    2,
    3,
    2,
    0,
    0,
    2,
    1,
    0,
    4,
    2,
    4,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    3,
    3,
    0,
    0,
    9,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    2,
    0,
    5,
    1,
    0,
    2,
    0,
    1,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    1,
    1,
    3,
    1,
    1,
    2,
    0,
    1,
    0,
    0,
    0,
    0,
    5,
    0,
    2,
    0,
    4,
    3,
    0,
    2,
    1,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    1,
    0,
    0,
    0,
    0,
    9,
    6,
    0,
    0,
    8,
    1,
    0,
    0,
    1,
    0,
    2,
    0,
    3,
    8,
    2,
    7,
    1,
    4,
    0
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 53,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.327669476264434,
  "unique_transversal_patterns": 36586,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_49.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 49,
  "class": 79,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      10,
      12
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      10,
      11,
      12
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      10,
      12
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      10,
      11,
      13,
      15
    ],
    [
      0,
      10,
      13,
      14,
      15
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      6,
      7,
      9
    ],
    [
      1,
      2,
      6,
      9,
      13
    ],
    [
      1,
      2,
      7,
      9,
      15
    ],
    [
      1,
      2,
      7,
      12,
      15
    ],
    [
      1,
      2,
      8,
      10,
      12
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      14,
      15
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      9,
      15
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      8,
      10,
      11,
      12
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      10,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      13,
      14
    ],
    [
      2,
      4,
      8,
      15,
      16
    ],
    [
      2,
      4,
      9,
      11,
      14
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      13
    ],
    [
      2,
      5,
      8,
      10,
      16
    ],
    [
      2,
      5,
      10,
      13,
      14
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      14
    ],
    [
      2,
      6,
      9,
      13,
      14
    ],
    [
      2,
      7,
      9,
      11,
      15
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      10,
      12,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      9,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      7,
      8,
      11,
      13
    ],
    [
      3,
      7,
      11,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      9,
      11,
      12,
      14
    ],
    [
      4,
      9,
      12,
      13,
      14
    ],
    [
      5,
      7,
      8,
      10,
      13
    ],
    [
      5,
      7,
      9,
      10,
      15
    ],
    [
      7,
      8,
      10,
      11,
      13
    ],
    [
      7,
      9,
      10,
      11,
      15
    ],
    [
      7,
      10,
      11,
      13,
      15
    ],
    [
      7,
      11,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    9,
    0,
    4,
    6,
    0,
    11,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    12,
    0,
    0,
    0,
    7,
    0,
    0,
    15,
    9,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    11,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    12,
    0,
    0,
    0,
    0,
    0,
    0,
    11,
    6,
    2,
    0,
    0,
    0,
    5,
    4,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    3,
    10,
    14,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    18,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    16,
    0,
    4,
    4,
    5,
    0,
    0,
    0,
    11,
    0,
    6,
    12,
    4,
    0,
    11,
    0,
    0,
    0,
    8,
    5,
    6,
    0,
    17,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 311,
  "maximum_transversal_load": 102,
  "strictly_exceeds_six": true,
  "integer_gap": 10,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.171428571428576,
  "unique_transversal_patterns": 36232,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_5.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 5,
  "class": 5,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      6,
      13,
      15
    ],
    [
      0,
      2,
      9,
      13,
      15
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      3,
      9,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      14
    ],
    [
      0,
      4,
      11,
      14,
      16
    ],
    [
      0,
      5,
      6,
      15,
      16
    ],
    [
      0,
      5,
      11,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      14
    ],
    [
      0,
      9,
      11,
      14,
      15
    ],
    [
      0,
      9,
      13,
      14,
      15
    ],
    [
      0,
      11,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      9,
      16
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      14,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      9,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      13,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      13,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      9,
      16
    ],
    [
      1,
      4,
      8,
      14,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      8,
      9,
      12,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      13,
      15
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      14
    ],
    [
      2,
      4,
      10,
      13,
      15
    ],
    [
      2,
      4,
      11,
      14,
      16
    ],
    [
      2,
      6,
      10,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      14
    ],
    [
      2,
      7,
      11,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      7,
      8,
      15
    ],
    [
      3,
      4,
      7,
      12,
      15
    ],
    [
      3,
      4,
      10,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      5,
      10,
      15,
      16
    ],
    [
      3,
      5,
      11,
      15,
      16
    ],
    [
      3,
      6,
      8,
      13,
      14
    ],
    [
      3,
      7,
      8,
      11,
      15
    ],
    [
      3,
      7,
      11,
      15,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      10,
      12,
      15,
      16
    ],
    [
      4,
      5,
      7,
      9,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      14,
      16
    ],
    [
      4,
      7,
      8,
      9,
      15
    ],
    [
      4,
      7,
      9,
      13,
      15
    ],
    [
      4,
      7,
      12,
      13,
      15
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      12,
      13,
      15
    ],
    [
      5,
      6,
      10,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      14
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      6,
      8,
      10,
      13,
      16
    ],
    [
      6,
      8,
      13,
      14,
      16
    ],
    [
      6,
      10,
      13,
      15,
      16
    ],
    [
      7,
      8,
      9,
      11,
      15
    ],
    [
      7,
      9,
      10,
      11,
      14
    ],
    [
      7,
      9,
      11,
      14,
      15
    ],
    [
      7,
      9,
      13,
      14,
      15
    ],
    [
      7,
      11,
      14,
      15,
      16
    ],
    [
      8,
      9,
      10,
      12,
      16
    ],
    [
      8,
      10,
      11,
      12,
      13
    ],
    [
      8,
      10,
      12,
      13,
      16
    ],
    [
      10,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    3,
    0,
    0,
    3,
    0,
    0,
    2,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    3,
    3,
    2,
    1,
    0,
    0,
    3,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    4,
    1,
    4,
    2,
    6,
    4,
    0,
    4,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    1,
    4,
    3,
    2,
    1,
    0,
    5,
    0,
    3,
    0,
    3,
    1,
    2,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    1,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    2,
    2,
    0,
    3,
    0,
    0,
    0,
    4,
    1,
    1,
    1,
    0,
    3,
    0,
    0,
    2,
    0,
    0,
    0,
    6,
    0,
    8,
    0,
    2,
    3,
    3,
    6,
    4,
    1,
    2
  ],
  "weight_sum": 153,
  "maximum_transversal_load": 50,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.3380226651035585,
  "unique_transversal_patterns": 38484,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_50.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 50,
  "class": 80,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      10,
      14
    ],
    [
      0,
      1,
      2,
      10,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      10,
      11,
      14
    ],
    [
      0,
      1,
      10,
      11,
      15
    ],
    [
      0,
      1,
      11,
      12,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      10,
      13
    ],
    [
      0,
      2,
      3,
      10,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      9,
      12
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      13,
      16
    ],
    [
      0,
      4,
      9,
      11,
      12
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      11,
      14,
      16
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      6,
      7,
      9
    ],
    [
      1,
      2,
      6,
      9,
      14
    ],
    [
      1,
      2,
      7,
      9,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      2,
      8,
      10,
      14
    ],
    [
      1,
      2,
      8,
      10,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      14
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      9,
      13,
      16
    ],
    [
      1,
      4,
      13,
      15,
      16
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      14
    ],
    [
      1,
      5,
      7,
      9,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      9,
      13,
      16
    ],
    [
      1,
      8,
      10,
      11,
      14
    ],
    [
      1,
      8,
      10,
      11,
      15
    ],
    [
      1,
      8,
      11,
      13,
      15
    ],
    [
      1,
      11,
      12,
      13,
      15
    ],
    [
      2,
      3,
      5,
      10,
      13
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      5,
      15,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      15,
      16
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      8,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      15,
      16
    ],
    [
      2,
      4,
      8,
      12,
      14
    ],
    [
      2,
      4,
      9,
      11,
      12
    ],
    [
      2,
      4,
      9,
      11,
      16
    ],
    [
      2,
      4,
      9,
      12,
      14
    ],
    [
      2,
      5,
      8,
      10,
      12
    ],
    [
      2,
      5,
      8,
      10,
      15
    ],
    [
      2,
      5,
      10,
      12,
      13
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      12
    ],
    [
      2,
      6,
      9,
      12,
      14
    ],
    [
      2,
      6,
      11,
      12,
      13
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      7,
      9,
      11,
      16
    ],
    [
      2,
      8,
      10,
      12,
      14
    ],
    [
      2,
      10,
      12,
      13,
      14
    ],
    [
      3,
      4,
      9,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      16
    ],
    [
      3,
      5,
      14,
      15,
      16
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      13
    ],
    [
      3,
      9,
      12,
      14,
      15
    ],
    [
      4,
      5,
      6,
      8,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      6,
      13,
      15,
      16
    ],
    [
      5,
      6,
      9,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      7,
      10,
      12,
      13
    ],
    [
      6,
      8,
      11,
      13,
      15
    ],
    [
      6,
      9,
      11,
      12,
      15
    ],
    [
      6,
      9,
      12,
      14,
      15
    ],
    [
      6,
      11,
      12,
      13,
      15
    ],
    [
      7,
      9,
      10,
      13,
      16
    ]
  ],
  "weights": [
    0,
    0,
    1,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    9,
    5,
    3,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    7,
    3,
    0,
    0,
    9,
    0,
    0,
    3,
    0,
    0,
    0,
    2,
    0,
    0,
    3,
    0,
    2,
    1,
    0,
    0,
    0,
    0,
    2,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    1,
    0,
    2,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    5,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    6,
    7,
    0,
    3,
    0,
    0,
    2,
    0,
    3,
    0,
    1,
    0,
    7,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    8,
    6,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    2,
    3,
    6,
    3,
    3,
    3,
    5,
    0,
    4
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.330981351268725,
  "unique_transversal_patterns": 39137,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_51.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 51,
  "class": 81,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      14
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      10,
      14
    ],
    [
      0,
      1,
      2,
      10,
      15
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      7,
      12,
      15
    ],
    [
      0,
      1,
      10,
      11,
      14
    ],
    [
      0,
      1,
      10,
      11,
      15
    ],
    [
      0,
      1,
      11,
      12,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      10,
      13
    ],
    [
      0,
      2,
      3,
      10,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      10,
      13,
      14
    ],
    [
      0,
      3,
      4,
      9,
      12
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      13,
      16
    ],
    [
      0,
      4,
      9,
      11,
      12
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      11,
      14,
      16
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      9,
      16
    ],
    [
      1,
      2,
      4,
      15,
      16
    ],
    [
      1,
      2,
      7,
      9,
      16
    ],
    [
      1,
      2,
      7,
      15,
      16
    ],
    [
      1,
      2,
      8,
      10,
      14
    ],
    [
      1,
      2,
      8,
      10,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      4,
      9,
      14
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      9,
      13,
      16
    ],
    [
      1,
      4,
      13,
      15,
      16
    ],
    [
      1,
      5,
      7,
      9,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      9,
      13,
      16
    ],
    [
      1,
      8,
      10,
      11,
      14
    ],
    [
      1,
      8,
      10,
      11,
      15
    ],
    [
      1,
      8,
      11,
      13,
      15
    ],
    [
      1,
      11,
      12,
      13,
      15
    ],
    [
      2,
      3,
      5,
      10,
      13
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      5,
      15,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      15,
      16
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      8,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      5,
      15,
      16
    ],
    [
      2,
      4,
      8,
      12,
      14
    ],
    [
      2,
      4,
      9,
      11,
      12
    ],
    [
      2,
      4,
      9,
      11,
      16
    ],
    [
      2,
      4,
      9,
      12,
      14
    ],
    [
      2,
      5,
      8,
      10,
      12
    ],
    [
      2,
      5,
      8,
      10,
      15
    ],
    [
      2,
      5,
      10,
      12,
      13
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      12
    ],
    [
      2,
      6,
      9,
      12,
      14
    ],
    [
      2,
      6,
      11,
      12,
      13
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      7,
      9,
      11,
      16
    ],
    [
      2,
      8,
      10,
      12,
      14
    ],
    [
      2,
      10,
      12,
      13,
      14
    ],
    [
      3,
      4,
      8,
      12,
      14
    ],
    [
      3,
      4,
      9,
      12,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      16
    ],
    [
      3,
      5,
      14,
      15,
      16
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      13
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      8,
      11,
      14,
      16
    ],
    [
      3,
      8,
      12,
      14,
      16
    ],
    [
      3,
      9,
      12,
      14,
      15
    ],
    [
      3,
      12,
      14,
      15,
      16
    ],
    [
      4,
      5,
      6,
      8,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      6,
      13,
      15,
      16
    ],
    [
      5,
      6,
      9,
      14,
      15
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      7,
      9,
      10,
      13
    ],
    [
      5,
      7,
      10,
      12,
      13
    ],
    [
      6,
      8,
      11,
      13,
      15
    ],
    [
      6,
      9,
      11,
      12,
      15
    ],
    [
      6,
      9,
      12,
      14,
      15
    ],
    [
      6,
      11,
      12,
      13,
      15
    ],
    [
      7,
      8,
      10,
      12,
      16
    ],
    [
      7,
      9,
      10,
      13,
      16
    ],
    [
      7,
      10,
      12,
      13,
      16
    ],
    [
      8,
      10,
      11,
      14,
      16
    ],
    [
      8,
      10,
      12,
      14,
      16
    ],
    [
      10,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    3,
    5,
    0,
    0,
    0,
    0,
    1,
    3,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    10,
    2,
    0,
    0,
    0,
    0,
    2,
    3,
    0,
    5,
    0,
    4,
    9,
    0,
    0,
    0,
    0,
    3,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    1,
    0,
    5,
    0,
    0,
    4,
    2,
    4,
    3,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    3,
    3,
    2,
    2,
    0,
    0,
    0,
    5,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    2,
    0,
    3,
    2,
    0,
    0,
    3,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    5,
    5,
    0,
    0,
    3,
    0,
    1,
    0,
    1,
    0,
    0,
    5,
    2,
    0,
    0,
    1,
    1,
    0,
    5,
    2,
    3,
    2,
    0,
    1,
    3,
    0,
    0,
    4,
    0
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 53,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.4029850746268675,
  "unique_transversal_patterns": 40979,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_52.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 52,
  "class": 82,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      12
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      13
    ],
    [
      0,
      1,
      2,
      10,
      13
    ],
    [
      0,
      1,
      2,
      10,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      13
    ],
    [
      0,
      1,
      5,
      11,
      13
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      14,
      16
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      10,
      11,
      16
    ],
    [
      0,
      1,
      10,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      3,
      10,
      15
    ],
    [
      0,
      2,
      7,
      13,
      15
    ],
    [
      0,
      2,
      10,
      13,
      15
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      5,
      7,
      12,
      13
    ],
    [
      0,
      5,
      11,
      12,
      13
    ],
    [
      0,
      7,
      12,
      13,
      15
    ],
    [
      0,
      10,
      11,
      12,
      13
    ],
    [
      0,
      10,
      12,
      13,
      15
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      9,
      12
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      6,
      7,
      9
    ],
    [
      1,
      2,
      6,
      9,
      12
    ],
    [
      1,
      2,
      6,
      12,
      14
    ],
    [
      1,
      2,
      7,
      9,
      13
    ],
    [
      1,
      2,
      8,
      10,
      13
    ],
    [
      1,
      2,
      8,
      10,
      14
    ],
    [
      1,
      2,
      8,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      9,
      12
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      9,
      12,
      15
    ],
    [
      1,
      3,
      12,
      15,
      16
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      7,
      9,
      13
    ],
    [
      1,
      6,
      9,
      12,
      15
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      10,
      11,
      16
    ],
    [
      1,
      8,
      10,
      14,
      16
    ],
    [
      1,
      8,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      8,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      8,
      13,
      15
    ],
    [
      2,
      4,
      9,
      11,
      12
    ],
    [
      2,
      4,
      9,
      11,
      16
    ],
    [
      2,
      4,
      9,
      13,
      16
    ],
    [
      2,
      4,
      13,
      15,
      16
    ],
    [
      2,
      5,
      8,
      10,
      14
    ],
    [
      2,
      5,
      8,
      10,
      15
    ],
    [
      2,
      5,
      8,
      12,
      14
    ],
    [
      2,
      5,
      11,
      12,
      14
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      12
    ],
    [
      2,
      6,
      11,
      12,
      14
    ],
    [
      2,
      7,
      9,
      11,
      16
    ],
    [
      2,
      7,
      9,
      13,
      16
    ],
    [
      2,
      7,
      13,
      15,
      16
    ],
    [
      2,
      8,
      10,
      13,
      15
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      6,
      13,
      14
    ],
    [
      3,
      4,
      9,
      13,
      14
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      13
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      8,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      9,
      13,
      14,
      16
    ],
    [
      5,
      7,
      8,
      12,
      14
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      10,
      11,
      13
    ],
    [
      6,
      8,
      10,
      13,
      15
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      15
    ],
    [
      6,
      10,
      11,
      12,
      13
    ],
    [
      6,
      10,
      12,
      13,
      15
    ],
    [
      6,
      11,
      12,
      13,
      14
    ],
    [
      7,
      8,
      12,
      14,
      16
    ],
    [
      7,
      9,
      13,
      14,
      16
    ]
  ],
  "weights": [
    13,
    0,
    0,
    0,
    0,
    5,
    3,
    0,
    8,
    0,
    0,
    0,
    12,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    13,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    14,
    6,
    0,
    0,
    2,
    12,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    4,
    11,
    0,
    0,
    0,
    9,
    0,
    0,
    0,
    14,
    0,
    5,
    0,
    0,
    0,
    9,
    0,
    0,
    13,
    11,
    0,
    0,
    10,
    0,
    0,
    0,
    7,
    0,
    10,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    6,
    0,
    0,
    18,
    0,
    0,
    0,
    1,
    5,
    17,
    5,
    0,
    1,
    14,
    9,
    0,
    0,
    2,
    7,
    6,
    0,
    0,
    0,
    8,
    0,
    0,
    0,
    5,
    0
  ],
  "weight_sum": 309,
  "maximum_transversal_load": 102,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.171428571428571,
  "unique_transversal_patterns": 38754,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_53.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 53,
  "class": 83,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      14
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      10,
      14
    ],
    [
      0,
      1,
      2,
      10,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      13
    ],
    [
      0,
      1,
      5,
      11,
      13
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      14,
      16
    ],
    [
      0,
      1,
      7,
      13,
      15
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      10,
      11,
      14
    ],
    [
      0,
      1,
      10,
      13,
      15
    ],
    [
      0,
      1,
      11,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      3,
      10,
      15
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      11,
      14,
      16
    ],
    [
      0,
      5,
      7,
      12,
      13
    ],
    [
      0,
      5,
      11,
      12,
      13
    ],
    [
      0,
      7,
      12,
      13,
      15
    ],
    [
      0,
      10,
      11,
      12,
      13
    ],
    [
      0,
      10,
      12,
      13,
      15
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      12
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      6,
      7,
      9
    ],
    [
      1,
      2,
      6,
      9,
      12
    ],
    [
      1,
      2,
      6,
      12,
      14
    ],
    [
      1,
      2,
      7,
      9,
      15
    ],
    [
      1,
      2,
      8,
      10,
      14
    ],
    [
      1,
      2,
      8,
      10,
      15
    ],
    [
      1,
      2,
      8,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      9,
      12
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      9,
      12,
      16
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      9,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      9,
      13
    ],
    [
      1,
      6,
      9,
      12,
      16
    ],
    [
      1,
      6,
      12,
      14,
      16
    ],
    [
      1,
      7,
      9,
      13,
      15
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      10,
      11,
      14
    ],
    [
      1,
      8,
      10,
      13,
      15
    ],
    [
      1,
      8,
      11,
      14,
      16
    ],
    [
      1,
      8,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      13,
      14
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      6,
      13,
      14
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      8,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      9,
      11,
      12
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      5,
      8,
      10,
      14
    ],
    [
      2,
      5,
      8,
      10,
      15
    ],
    [
      2,
      5,
      8,
      12,
      14
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      5,
      12,
      13,
      14
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      12
    ],
    [
      2,
      6,
      11,
      12,
      13
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      7,
      9,
      11,
      15
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      6,
      13,
      14
    ],
    [
      3,
      4,
      9,
      13,
      14
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      13
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      10,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      8,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      9,
      11,
      14,
      15
    ],
    [
      4,
      9,
      13,
      14,
      15
    ],
    [
      4,
      11,
      14,
      15,
      16
    ],
    [
      5,
      6,
      8,
      10,
      15
    ],
    [
      5,
      6,
      9,
      10,
      16
    ],
    [
      5,
      6,
      10,
      15,
      16
    ],
    [
      5,
      7,
      8,
      12,
      14
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      6,
      8,
      10,
      11,
      13
    ],
    [
      6,
      8,
      10,
      13,
      15
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      16
    ],
    [
      6,
      10,
      11,
      12,
      13
    ],
    [
      7,
      8,
      11,
      14,
      16
    ],
    [
      7,
      8,
      12,
      14,
      16
    ],
    [
      7,
      9,
      11,
      14,
      15
    ],
    [
      7,
      9,
      13,
      14,
      15
    ],
    [
      7,
      11,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    0,
    31359,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    101045,
    0,
    81882,
    121951,
    0,
    0,
    0,
    48780,
    0,
    130662,
    0,
    0,
    202091,
    0,
    0,
    0,
    0,
    114983,
    0,
    0,
    0,
    0,
    121951,
    0,
    0,
    0,
    0,
    0,
    137631,
    0,
    0,
    12195,
    0,
    0,
    0,
    60976,
    0,
    0,
    66202,
    0,
    0,
    45296,
    0,
    0,
    45296,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    55749,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    142857,
    0,
    0,
    0,
    33101,
    0,
    88850,
    0,
    0,
    0,
    0,
    114983,
    114983,
    0,
    0,
    38328,
    12195,
    123693,
    48780,
    0,
    47038,
    121951,
    0,
    0,
    0,
    130662,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    106272,
    0,
    198606,
    0,
    186411,
    0,
    0,
    113240,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 2999999,
  "maximum_transversal_load": 1000001,
  "strictly_exceeds_six": false,
  "integer_gap": -8,
  "compression_divisor": 1,
  "float_optimum_diagnostic": 5.999999999999999,
  "unique_transversal_patterns": 41155,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_54.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 54,
  "class": 84,
  "negative_edges": [
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      14
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      10
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      16
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      7,
      15
    ],
    [
      0,
      1,
      2,
      10,
      14
    ],
    [
      0,
      1,
      2,
      10,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      13
    ],
    [
      0,
      1,
      5,
      11,
      13
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      7,
      13,
      15
    ],
    [
      0,
      1,
      10,
      11,
      13
    ],
    [
      0,
      1,
      10,
      11,
      14
    ],
    [
      0,
      1,
      10,
      13,
      15
    ],
    [
      0,
      1,
      11,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      10,
      14
    ],
    [
      0,
      2,
      3,
      10,
      15
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      7,
      12,
      15
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      11,
      14,
      16
    ],
    [
      0,
      5,
      7,
      12,
      13
    ],
    [
      0,
      5,
      11,
      12,
      13
    ],
    [
      0,
      7,
      12,
      13,
      15
    ],
    [
      0,
      10,
      11,
      12,
      13
    ],
    [
      0,
      10,
      12,
      13,
      15
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      9,
      12
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      6,
      7,
      9
    ],
    [
      1,
      2,
      7,
      9,
      15
    ],
    [
      1,
      2,
      8,
      10,
      14
    ],
    [
      1,
      2,
      8,
      10,
      15
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      9,
      12
    ],
    [
      1,
      3,
      4,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      9,
      12,
      16
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      4,
      9,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      9,
      13
    ],
    [
      1,
      7,
      9,
      13,
      15
    ],
    [
      1,
      8,
      10,
      11,
      13
    ],
    [
      1,
      8,
      10,
      11,
      14
    ],
    [
      1,
      8,
      10,
      13,
      15
    ],
    [
      1,
      8,
      11,
      14,
      16
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      13,
      14
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      6,
      13,
      14
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      8,
      15
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      15
    ],
    [
      2,
      4,
      9,
      11,
      12
    ],
    [
      2,
      4,
      9,
      11,
      15
    ],
    [
      2,
      5,
      8,
      10,
      14
    ],
    [
      2,
      5,
      8,
      10,
      15
    ],
    [
      2,
      5,
      8,
      12,
      14
    ],
    [
      2,
      5,
      11,
      12,
      13
    ],
    [
      2,
      5,
      12,
      13,
      14
    ],
    [
      2,
      6,
      7,
      9,
      11
    ],
    [
      2,
      6,
      9,
      11,
      12
    ],
    [
      2,
      6,
      11,
      12,
      13
    ],
    [
      2,
      7,
      9,
      11,
      15
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      6,
      13,
      14
    ],
    [
      3,
      4,
      9,
      13,
      14
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      5,
      10,
      15,
      16
    ],
    [
      3,
      5,
      11,
      15,
      16
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      13
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      11,
      15,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      10,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      8,
      15
    ],
    [
      4,
      5,
      6,
      15,
      16
    ],
    [
      4,
      5,
      11,
      15,
      16
    ],
    [
      4,
      6,
      8,
      13,
      15
    ],
    [
      4,
      9,
      11,
      14,
      15
    ],
    [
      4,
      9,
      13,
      14,
      15
    ],
    [
      4,
      11,
      14,
      15,
      16
    ],
    [
      5,
      6,
      8,
      10,
      15
    ],
    [
      5,
      6,
      9,
      10,
      16
    ],
    [
      5,
      6,
      10,
      15,
      16
    ],
    [
      5,
      7,
      8,
      12,
      14
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      6,
      8,
      10,
      11,
      13
    ],
    [
      6,
      8,
      10,
      13,
      15
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      10,
      12,
      16
    ],
    [
      6,
      10,
      11,
      12,
      13
    ],
    [
      7,
      8,
      11,
      14,
      16
    ],
    [
      7,
      8,
      12,
      14,
      16
    ],
    [
      7,
      9,
      11,
      14,
      15
    ],
    [
      7,
      9,
      13,
      14,
      15
    ],
    [
      7,
      11,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    103896,
    0,
    0,
    0,
    0,
    0,
    106097,
    94126,
    0,
    0,
    0,
    146646,
    45508,
    0,
    0,
    10328,
    0,
    0,
    0,
    56364,
    27023,
    101960,
    2259,
    50877,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    31307,
    47650,
    7365,
    0,
    0,
    0,
    0,
    23003,
    0,
    78957,
    0,
    0,
    0,
    169503,
    0,
    0,
    0,
    26554,
    0,
    0,
    0,
    0,
    45508,
    103896,
    78340,
    77900,
    0,
    0,
    0,
    30192,
    0,
    0,
    0,
    49469,
    47620,
    0,
    0,
    49557,
    0,
    0,
    0,
    0,
    179479,
    0,
    141336,
    0,
    0,
    0,
    135203,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    74996,
    122059,
    0,
    0,
    0,
    38261,
    0,
    0,
    0,
    283933,
    0,
    56276,
    0,
    0,
    105980,
    0,
    0,
    0,
    0,
    0,
    153629,
    55719,
    0,
    0,
    0,
    41224,
    0
  ],
  "weight_sum": 3000000,
  "maximum_transversal_load": 1000001,
  "strictly_exceeds_six": false,
  "integer_gap": -6,
  "compression_divisor": 1,
  "float_optimum_diagnostic": 6.0,
  "unique_transversal_patterns": 40858,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_55.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 55,
  "class": 85,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      12
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      14,
      16
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      12
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      14,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      6,
      14,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      8,
      9,
      11,
      12
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      14,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      0,
      9,
      11,
      12,
      13
    ],
    [
      0,
      10,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      14
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      2,
      10,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      10,
      12,
      15
    ],
    [
      1,
      5,
      11,
      12,
      15
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      14,
      16
    ],
    [
      1,
      8,
      11,
      12,
      15
    ],
    [
      1,
      8,
      13,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      15
    ],
    [
      2,
      4,
      9,
      15,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      15,
      16
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      12,
      16
    ],
    [
      2,
      8,
      9,
      12,
      15
    ],
    [
      2,
      9,
      12,
      15,
      16
    ],
    [
      2,
      10,
      12,
      15,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      10,
      12,
      14
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      15
    ],
    [
      6,
      9,
      13,
      15,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      14,
      16
    ],
    [
      7,
      8,
      13,
      14,
      16
    ],
    [
      7,
      10,
      12,
      14,
      16
    ],
    [
      7,
      12,
      13,
      14,
      16
    ],
    [
      8,
      9,
      11,
      12,
      15
    ],
    [
      9,
      11,
      12,
      13,
      15
    ],
    [
      9,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    5,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    7,
    2,
    3,
    2,
    0,
    0,
    0,
    8,
    4,
    0,
    0,
    3,
    0,
    2,
    0,
    2,
    3,
    1,
    1,
    0,
    0,
    0,
    6,
    7,
    3,
    0,
    0,
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    3,
    7,
    2,
    0,
    0,
    2,
    0,
    0,
    2,
    0,
    0,
    0,
    5,
    0,
    2,
    0,
    1,
    3,
    5,
    0,
    0,
    0,
    0,
    1,
    5,
    0,
    4,
    2,
    0,
    0,
    0,
    0,
    2,
    0,
    3,
    3,
    1,
    0,
    0,
    0,
    3,
    4,
    0,
    2,
    6,
    0,
    6,
    0,
    0,
    2,
    0,
    0,
    3,
    0,
    3,
    0,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.25355013216942,
  "unique_transversal_patterns": 35580,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_56.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 56,
  "class": 86,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      12
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      14,
      16
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      12
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      14,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      6,
      14,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      8,
      9,
      11,
      12
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      14,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      0,
      9,
      11,
      12,
      13
    ],
    [
      0,
      10,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      14
    ],
    [
      1,
      2,
      7,
      10,
      12
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      2,
      10,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      12
    ],
    [
      1,
      5,
      10,
      12,
      15
    ],
    [
      1,
      5,
      11,
      12,
      15
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      14,
      16
    ],
    [
      1,
      8,
      11,
      12,
      15
    ],
    [
      1,
      8,
      13,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      15
    ],
    [
      2,
      4,
      9,
      15,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      15,
      16
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      12,
      16
    ],
    [
      2,
      8,
      9,
      12,
      15
    ],
    [
      2,
      9,
      12,
      15,
      16
    ],
    [
      2,
      10,
      12,
      15,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      10,
      12,
      14
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      14,
      16
    ],
    [
      7,
      8,
      13,
      14,
      16
    ],
    [
      7,
      10,
      12,
      14,
      16
    ],
    [
      7,
      12,
      13,
      14,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    3,
    0,
    0,
    0,
    12,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    2,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    1,
    0,
    0,
    0,
    3,
    1,
    0,
    1,
    5,
    3,
    0,
    1,
    0,
    0,
    6,
    1,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    4,
    0,
    10,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    3,
    0,
    1,
    0,
    3,
    2,
    0,
    1,
    1,
    1,
    1,
    4,
    0,
    3,
    2,
    3,
    0,
    0,
    0,
    1,
    5,
    3,
    1,
    0,
    1,
    0,
    1,
    2,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    3,
    0,
    3,
    0,
    6,
    0,
    0,
    0,
    1,
    2,
    8,
    2,
    0,
    1,
    3,
    4,
    2,
    0,
    8,
    0
  ],
  "weight_sum": 158,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.300840801995755,
  "unique_transversal_patterns": 37785,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_57.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 57,
  "class": 90,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      2,
      12,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      5,
      12,
      14
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      4,
      12,
      13
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      13
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      5,
      12,
      13
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      11,
      13,
      14
    ],
    [
      0,
      5,
      12,
      13,
      14
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      0,
      9,
      11,
      13,
      14
    ],
    [
      0,
      9,
      12,
      13,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      12
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      12
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      8,
      12,
      13,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      5,
      11,
      13,
      14,
      15
    ],
    [
      5,
      12,
      13,
      14,
      15
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    1,
    0,
    0,
    0,
    3,
    3,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    5,
    0,
    3,
    0,
    0,
    2,
    0,
    0,
    5,
    0,
    2,
    0,
    0,
    3,
    9,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    5,
    0,
    0,
    0,
    5,
    4,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    1,
    0,
    5,
    2,
    4,
    4,
    0,
    0,
    3,
    0,
    3,
    0,
    5,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    2,
    3,
    0,
    2,
    0,
    0,
    4,
    0,
    4,
    0,
    0,
    4,
    0,
    2,
    0,
    0,
    7,
    7,
    0,
    6,
    3,
    2,
    0,
    0,
    0,
    0,
    2,
    5,
    0,
    1,
    0,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.310077519379845,
  "unique_transversal_patterns": 36966,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_58.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 58,
  "class": 92,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      13
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      11,
      13,
      14
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      0,
      9,
      11,
      13,
      14
    ],
    [
      0,
      9,
      12,
      13,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      5,
      11,
      13,
      14,
      15
    ],
    [
      5,
      12,
      13,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      8,
      10,
      12,
      15,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    6,
    0,
    10,
    2,
    0,
    0,
    2,
    4,
    0,
    0,
    4,
    0,
    0,
    0,
    2,
    5,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    3,
    0,
    0,
    4,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    3,
    0,
    0,
    5,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    12,
    4,
    0,
    0,
    5,
    1,
    2,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    1,
    0,
    4,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    10,
    0,
    0,
    6,
    0,
    0,
    0,
    4,
    0,
    0,
    6,
    3,
    7,
    2,
    0,
    0,
    1,
    0,
    0,
    1,
    2,
    0
  ],
  "weight_sum": 156,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.285714285714284,
  "unique_transversal_patterns": 33468,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_59.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 59,
  "class": 95,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      2,
      12,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      5,
      12,
      14
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      4,
      12,
      13
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      13
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      5,
      12,
      13
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      11,
      13,
      14
    ],
    [
      0,
      5,
      12,
      13,
      14
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      0,
      9,
      11,
      13,
      14
    ],
    [
      0,
      9,
      12,
      13,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      12
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      7,
      10,
      12
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      12
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      3,
      11,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      12
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      11,
      12,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      12
    ],
    [
      3,
      8,
      11,
      12,
      16
    ],
    [
      3,
      8,
      12,
      13,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      5,
      11,
      13,
      14,
      15
    ],
    [
      5,
      12,
      13,
      14,
      15
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      7,
      8,
      10,
      11,
      12
    ],
    [
      8,
      10,
      11,
      12,
      16
    ],
    [
      8,
      10,
      12,
      15,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    52775,
    0,
    0,
    0,
    0,
    118779,
    0,
    0,
    27275,
    0,
    51995,
    0,
    0,
    0,
    0,
    0,
    74920,
    0,
    839,
    104985,
    26768,
    7609,
    0,
    0,
    0,
    5541,
    0,
    92576,
    0,
    0,
    15452,
    0,
    42181,
    0,
    109258,
    0,
    33050,
    0,
    0,
    0,
    0,
    162560,
    73437,
    0,
    0,
    0,
    0,
    57399,
    0,
    0,
    0,
    0,
    170774,
    0,
    0,
    0,
    0,
    0,
    2361,
    197347,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    143596,
    5268,
    0,
    172432,
    0,
    0,
    0,
    0,
    0,
    60443,
    0,
    0,
    69905,
    48815,
    119949,
    0,
    29226,
    0,
    53302,
    0,
    0,
    0,
    35080,
    0,
    4097,
    0,
    117491,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    153722,
    0,
    0,
    0,
    0,
    102624,
    0,
    0,
    13774,
    0,
    111755,
    0,
    0,
    197347,
    0,
    25129,
    0,
    57399,
    0,
    0,
    50766,
    0,
    0,
    0
  ],
  "weight_sum": 3000001,
  "maximum_transversal_load": 1000002,
  "strictly_exceeds_six": false,
  "integer_gap": -10,
  "compression_divisor": 1,
  "float_optimum_diagnostic": 5.999999999999998,
  "unique_transversal_patterns": 36536,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_6.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 6,
  "class": 6,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      6,
      13,
      15
    ],
    [
      0,
      2,
      9,
      13,
      15
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      3,
      9,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      14
    ],
    [
      0,
      4,
      11,
      14,
      16
    ],
    [
      0,
      5,
      6,
      15,
      16
    ],
    [
      0,
      5,
      11,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      14
    ],
    [
      0,
      9,
      11,
      14,
      15
    ],
    [
      0,
      9,
      13,
      14,
      15
    ],
    [
      0,
      11,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      9,
      15
    ],
    [
      1,
      2,
      4,
      9,
      16
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      14,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      9,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      13,
      14
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      13,
      14
    ],
    [
      1,
      4,
      8,
      9,
      15
    ],
    [
      1,
      4,
      8,
      9,
      16
    ],
    [
      1,
      4,
      8,
      14,
      16
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      8,
      9,
      12,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      13,
      15
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      14
    ],
    [
      2,
      4,
      10,
      13,
      15
    ],
    [
      2,
      4,
      11,
      14,
      16
    ],
    [
      2,
      6,
      10,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      14
    ],
    [
      2,
      7,
      11,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      7,
      8,
      15
    ],
    [
      3,
      4,
      7,
      12,
      15
    ],
    [
      3,
      4,
      10,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      9,
      10,
      16
    ],
    [
      3,
      5,
      9,
      13,
      14
    ],
    [
      3,
      5,
      10,
      15,
      16
    ],
    [
      3,
      5,
      11,
      15,
      16
    ],
    [
      3,
      6,
      8,
      13,
      14
    ],
    [
      3,
      7,
      8,
      11,
      15
    ],
    [
      3,
      7,
      11,
      15,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      10,
      12,
      15,
      16
    ],
    [
      4,
      5,
      7,
      9,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      14,
      16
    ],
    [
      4,
      7,
      8,
      9,
      15
    ],
    [
      4,
      7,
      9,
      13,
      15
    ],
    [
      4,
      7,
      12,
      13,
      15
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      12,
      13,
      15
    ],
    [
      5,
      6,
      10,
      15,
      16
    ],
    [
      5,
      7,
      9,
      10,
      14
    ],
    [
      5,
      7,
      9,
      13,
      14
    ],
    [
      7,
      8,
      9,
      11,
      15
    ],
    [
      7,
      9,
      10,
      11,
      14
    ],
    [
      7,
      9,
      11,
      14,
      15
    ],
    [
      7,
      9,
      13,
      14,
      15
    ],
    [
      7,
      11,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    5,
    7,
    0,
    0,
    0,
    11,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    4,
    1,
    2,
    9,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    7,
    12,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    7,
    0,
    6,
    0,
    5,
    2,
    13,
    0,
    7,
    5,
    3,
    12,
    0,
    4,
    0,
    5,
    2,
    7,
    0,
    12,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    7,
    1,
    0,
    5,
    0,
    0,
    0,
    0,
    3,
    17,
    11,
    0,
    0,
    13,
    1,
    0,
    0,
    6,
    13,
    6,
    0,
    6,
    5,
    10,
    0,
    0,
    0,
    21,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 307,
  "maximum_transversal_load": 102,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.150000000000011,
  "unique_transversal_patterns": 38066,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_60.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 60,
  "class": 96,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      13
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      5,
      12,
      13
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      11,
      13,
      14
    ],
    [
      0,
      5,
      12,
      13,
      14
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      0,
      9,
      11,
      13,
      14
    ],
    [
      0,
      9,
      12,
      13,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      8,
      12,
      13,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      12,
      15
    ],
    [
      5,
      7,
      10,
      14,
      15
    ],
    [
      5,
      7,
      12,
      14,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      11,
      13,
      14,
      15
    ],
    [
      5,
      12,
      13,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      8,
      12,
      15,
      16
    ],
    [
      7,
      10,
      14,
      15,
      16
    ],
    [
      7,
      12,
      14,
      15,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    1,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    1,
    2,
    0,
    1,
    0,
    0,
    0,
    2,
    5,
    0,
    0,
    2,
    0,
    0,
    0,
    1,
    0,
    0,
    2,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    4,
    0,
    3,
    0,
    1,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    1,
    2,
    2,
    0,
    2,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    3,
    1,
    4,
    0,
    0,
    2,
    0,
    0
  ],
  "weight_sum": 67,
  "maximum_transversal_load": 22,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 50000,
  "float_optimum_diagnostic": 6.399999999999997,
  "unique_transversal_patterns": 41126,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_61.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 61,
  "class": 97,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      14
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      2,
      12,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      12
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      12
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      12,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    2,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    7,
    0,
    4,
    0,
    0,
    0,
    5,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    5,
    0,
    0,
    4,
    5,
    0,
    0,
    0,
    0,
    3,
    1,
    0,
    3,
    3,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    1,
    0,
    1,
    0,
    3,
    0,
    0,
    2,
    0,
    0,
    3,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    6,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    4,
    6,
    0,
    2,
    0,
    3,
    0,
    0,
    0,
    0,
    4,
    0,
    9,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    4,
    5,
    5,
    0,
    3,
    6,
    0,
    5,
    1,
    5,
    0
  ],
  "weight_sum": 158,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.323809523809525,
  "unique_transversal_patterns": 35022,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_62.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 62,
  "class": 98,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      2,
      12,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      4,
      12,
      13
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      12
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      12
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      12,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      8,
      12,
      13,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    7,
    6,
    7,
    0,
    0,
    0,
    0,
    11,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    4,
    11,
    2,
    0,
    0,
    0,
    0,
    3,
    3,
    20,
    0,
    10,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    2,
    0,
    21,
    0,
    3,
    8,
    0,
    3,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    8,
    0,
    13,
    19,
    0,
    6,
    0,
    0,
    2,
    0,
    0,
    0,
    3,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    17,
    9,
    0,
    0,
    0,
    0,
    0,
    11,
    0,
    0,
    0,
    6,
    3,
    7,
    0,
    0,
    0,
    0,
    0,
    10,
    18,
    9,
    0,
    6,
    7,
    0,
    0,
    0
  ],
  "weight_sum": 312,
  "maximum_transversal_load": 102,
  "strictly_exceeds_six": true,
  "integer_gap": 12,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.2500000000000036,
  "unique_transversal_patterns": 37886,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_63.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 63,
  "class": 99,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      9,
      13,
      14,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      12,
      16
    ],
    [
      8,
      10,
      12,
      15,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    3,
    0,
    0,
    7,
    3,
    2,
    15,
    0,
    0,
    1,
    0,
    3,
    1,
    0,
    0,
    0,
    3,
    0,
    0,
    4,
    2,
    2,
    0,
    0,
    0,
    1,
    0,
    4,
    1,
    1,
    0,
    1,
    6,
    4,
    0,
    0,
    0,
    0,
    0,
    2,
    8,
    1,
    0,
    2,
    0,
    0,
    0,
    0,
    1,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    4,
    6,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    4,
    1,
    0,
    0,
    5,
    5,
    0,
    0,
    0,
    0,
    0,
    1,
    4,
    0,
    1,
    0,
    6,
    0,
    0,
    1,
    0,
    4,
    6,
    9,
    5,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    6,
    0,
    0,
    1
  ],
  "weight_sum": 159,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.283783783783789,
  "unique_transversal_patterns": 30461,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_64.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 64,
  "class": 100,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      12,
      16
    ],
    [
      8,
      10,
      12,
      15,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    3,
    2,
    0,
    3,
    0,
    0,
    4,
    10,
    0,
    0,
    0,
    1,
    0,
    6,
    0,
    0,
    0,
    6,
    0,
    6,
    0,
    0,
    0,
    1,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    4,
    3,
    2,
    2,
    0,
    0,
    4,
    2,
    5,
    2,
    3,
    0,
    1,
    0,
    0,
    4,
    0,
    0,
    0,
    5,
    3,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    2,
    4,
    0,
    0,
    1,
    4,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    3,
    3,
    0,
    0,
    10,
    1,
    0,
    1,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    3,
    0,
    0,
    0,
    0,
    7,
    2,
    3,
    3,
    5,
    0,
    3,
    0,
    0
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.355555555555555,
  "unique_transversal_patterns": 34470,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_65.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 65,
  "class": 101,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      2,
      12,
      14
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      12,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      9,
      13,
      14,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      12,
      16
    ],
    [
      8,
      10,
      12,
      15,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    13,
    2,
    0,
    0,
    0,
    1,
    0,
    18,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    3,
    9,
    7,
    0,
    13,
    6,
    8,
    0,
    0,
    7,
    6,
    5,
    0,
    0,
    3,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    14,
    6,
    3,
    0,
    0,
    0,
    0,
    1,
    19,
    0,
    0,
    0,
    0,
    5,
    7,
    0,
    7,
    0,
    11,
    0,
    0,
    8,
    2,
    0,
    0,
    2,
    2,
    0,
    0,
    12,
    10,
    5,
    0,
    0,
    1,
    0,
    9,
    0,
    0,
    3,
    0,
    4,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    3,
    0,
    0,
    19,
    0,
    10,
    14,
    0,
    0,
    1,
    12,
    0,
    0,
    0,
    0,
    5,
    0,
    0
  ],
  "weight_sum": 311,
  "maximum_transversal_load": 102,
  "strictly_exceeds_six": true,
  "integer_gap": 10,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.225806451612904,
  "unique_transversal_patterns": 29474,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_66.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 66,
  "class": 102,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      2,
      12,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      12
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      12
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      12,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      12,
      16
    ],
    [
      8,
      10,
      12,
      15,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    3,
    7,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    5,
    3,
    0,
    0,
    0,
    2,
    0,
    2,
    8,
    7,
    0,
    0,
    0,
    3,
    3,
    3,
    0,
    2,
    0,
    0,
    1,
    0,
    3,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    2,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    1,
    12,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    3,
    6,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    2,
    0,
    4,
    4,
    0,
    0,
    0,
    2,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    4,
    6,
    0,
    0,
    0,
    0,
    0,
    4,
    2,
    5,
    0,
    0,
    7,
    6,
    0,
    0,
    1,
    3,
    3,
    0,
    5,
    1,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.273743016759779,
  "unique_transversal_patterns": 34818,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_67.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 67,
  "class": 103,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      2,
      12,
      14
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      4,
      12,
      13
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      12,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      8,
      12,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      8,
      12,
      13,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      9,
      13,
      14,
      16
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      12,
      16
    ],
    [
      8,
      10,
      12,
      15,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    500000,
    0,
    0,
    500000,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    500000,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    500000,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    500000,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    500000,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 3000000,
  "maximum_transversal_load": 1000000,
  "strictly_exceeds_six": false,
  "integer_gap": 0,
  "compression_divisor": 1,
  "float_optimum_diagnostic": 6.0,
  "unique_transversal_patterns": 25517,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_68.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 68,
  "class": 104,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      2,
      12,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      4,
      12,
      13
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      12
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      12
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      12,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      8,
      12,
      13,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      12,
      16
    ],
    [
      8,
      10,
      12,
      15,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    4,
    21,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    3,
    0,
    1,
    0,
    5,
    0,
    21,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    15,
    8,
    0,
    0,
    11,
    0,
    10,
    0,
    6,
    0,
    2,
    4,
    4,
    0,
    0,
    0,
    0,
    0,
    5,
    5,
    0,
    0,
    0,
    0,
    7,
    2,
    0,
    0,
    0,
    8,
    13,
    6,
    10,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    6,
    2,
    0,
    0,
    0,
    3,
    0,
    10,
    16,
    0,
    0,
    0,
    0,
    4,
    2,
    6,
    0,
    12,
    19,
    0,
    0,
    0,
    0,
    0,
    4,
    15,
    6,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 305,
  "maximum_transversal_load": 101,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.083333333333337,
  "unique_transversal_patterns": 32641,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_69.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 69,
  "class": 105,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      14
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      12
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      12
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      0,
      9,
      11,
      12,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      8,
      12,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      2,
      10,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      12,
      16
    ],
    [
      2,
      8,
      9,
      12,
      14
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      2,
      10,
      12,
      14,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      5,
      7,
      8,
      13,
      15
    ],
    [
      5,
      7,
      10,
      12,
      15
    ],
    [
      5,
      7,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      9,
      13,
      14,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ],
    [
      7,
      10,
      12,
      15,
      16
    ],
    [
      7,
      12,
      13,
      15,
      16
    ],
    [
      8,
      9,
      11,
      12,
      14
    ],
    [
      9,
      11,
      12,
      13,
      14
    ],
    [
      9,
      12,
      13,
      14,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    5,
    0,
    7,
    0,
    6,
    0,
    0,
    0,
    15,
    0,
    3,
    5,
    3,
    0,
    0,
    10,
    13,
    3,
    0,
    0,
    7,
    14,
    0,
    5,
    3,
    0,
    0,
    0,
    3,
    9,
    0,
    6,
    7,
    0,
    0,
    0,
    7,
    14,
    7,
    0,
    0,
    0,
    0,
    0,
    1,
    7,
    0,
    0,
    0,
    0,
    13,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    10,
    1,
    10,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    5,
    5,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    10,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    8,
    0,
    0,
    0,
    2,
    11,
    0,
    0,
    14,
    0,
    0,
    7,
    1,
    10,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    9,
    0,
    0,
    0,
    14,
    0
  ],
  "weight_sum": 313,
  "maximum_transversal_load": 101,
  "strictly_exceeds_six": true,
  "integer_gap": 20,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.31652593486128,
  "unique_transversal_patterns": 37602,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_7.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 7,
  "class": 9,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      7,
      10
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      10,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      15
    ]
  ],
  "weights": [
    0,
    3,
    0,
    1,
    0,
    0,
    2,
    0,
    2,
    0,
    0,
    3,
    0,
    0,
    2,
    0,
    0,
    1,
    0,
    3,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    6,
    0,
    2,
    0,
    2,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    2,
    5,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    10,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    2,
    1,
    0,
    1,
    3,
    0,
    0,
    9,
    0,
    0,
    0,
    0,
    7,
    0,
    5,
    0,
    0,
    1,
    4,
    2,
    0,
    2,
    0,
    5,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    10,
    0,
    3,
    0,
    0,
    0,
    2,
    0,
    6,
    0,
    5,
    5,
    0,
    5,
    0,
    0,
    6,
    0,
    0
  ],
  "weight_sum": 154,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.211229946524067,
  "unique_transversal_patterns": 33282,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_70.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 70,
  "class": 106,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      14
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      16
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      12
    ],
    [
      0,
      2,
      8,
      9,
      13
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      14,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      14,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      11,
      15,
      16
    ],
    [
      0,
      8,
      9,
      11,
      13
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      13,
      15
    ],
    [
      0,
      9,
      13,
      14,
      15
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      15
    ],
    [
      1,
      2,
      7,
      12,
      15
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      15
    ],
    [
      1,
      3,
      10,
      13,
      16
    ],
    [
      1,
      3,
      11,
      13,
      16
    ],
    [
      1,
      5,
      7,
      12,
      15
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      5,
      12,
      14,
      15
    ],
    [
      1,
      6,
      10,
      13,
      16
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      15
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      15,
      16
    ],
    [
      2,
      4,
      10,
      11,
      14
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      13,
      14
    ],
    [
      2,
      4,
      11,
      15,
      16
    ],
    [
      2,
      6,
      10,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      15
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      9,
      12,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      15
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      10,
      12,
      13
    ],
    [
      3,
      6,
      8,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      13
    ],
    [
      3,
      7,
      11,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      16
    ],
    [
      3,
      10,
      12,
      13,
      16
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      5,
      12,
      13,
      14
    ],
    [
      4,
      6,
      8,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      14
    ],
    [
      4,
      10,
      12,
      13,
      14
    ],
    [
      5,
      7,
      9,
      13,
      15
    ],
    [
      5,
      7,
      12,
      13,
      15
    ],
    [
      5,
      9,
      13,
      14,
      15
    ],
    [
      5,
      12,
      13,
      14,
      15
    ],
    [
      7,
      8,
      9,
      11,
      13
    ],
    [
      7,
      9,
      10,
      11,
      15
    ],
    [
      7,
      9,
      11,
      13,
      15
    ],
    [
      7,
      11,
      13,
      15,
      16
    ],
    [
      7,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    23,
    0,
    5,
    0,
    22,
    0,
    0,
    5,
    0,
    0,
    0,
    28,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    12,
    0,
    0,
    0,
    0,
    0,
    4,
    18,
    23,
    0,
    4,
    0,
    0,
    0,
    0,
    18,
    11,
    0,
    27,
    0,
    12,
    3,
    7,
    0,
    0,
    0,
    27,
    0,
    0,
    0,
    23,
    6,
    0,
    0,
    2,
    0,
    0,
    0,
    20,
    6,
    0,
    0,
    0,
    0,
    23,
    0,
    18,
    3,
    0,
    4,
    17,
    0,
    0,
    0,
    2,
    19,
    0,
    0,
    0,
    7,
    23,
    0,
    0,
    0,
    31,
    0,
    0,
    0,
    19,
    8,
    0,
    23,
    0,
    0,
    0,
    12,
    0,
    0,
    0,
    0,
    0,
    23,
    0,
    0,
    19,
    0,
    5,
    13,
    23,
    0,
    2,
    12
  ],
  "weight_sum": 612,
  "maximum_transversal_load": 202,
  "strictly_exceeds_six": true,
  "integer_gap": 12,
  "compression_divisor": 5000,
  "float_optimum_diagnostic": 6.1000000000000005,
  "unique_transversal_patterns": 36499,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_71.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 71,
  "class": 107,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      6,
      13,
      15
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      11,
      13
    ],
    [
      0,
      1,
      11,
      13,
      15
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      12
    ],
    [
      0,
      2,
      8,
      9,
      13
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      16
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      16
    ],
    [
      0,
      3,
      6,
      14,
      16
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      16
    ],
    [
      0,
      3,
      9,
      14,
      16
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      5,
      6,
      15,
      16
    ],
    [
      0,
      5,
      11,
      15,
      16
    ],
    [
      0,
      8,
      9,
      11,
      13
    ],
    [
      0,
      9,
      10,
      11,
      16
    ],
    [
      0,
      9,
      11,
      13,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      0,
      11,
      13,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      12,
      16
    ],
    [
      1,
      2,
      8,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      10,
      16
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      14,
      16
    ],
    [
      1,
      3,
      9,
      10,
      16
    ],
    [
      1,
      3,
      9,
      14,
      16
    ],
    [
      1,
      3,
      11,
      13,
      15
    ],
    [
      1,
      5,
      7,
      9,
      14
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      10,
      13,
      15
    ],
    [
      1,
      7,
      9,
      10,
      16
    ],
    [
      1,
      7,
      9,
      14,
      16
    ],
    [
      1,
      7,
      12,
      14,
      16
    ],
    [
      1,
      8,
      11,
      12,
      14
    ],
    [
      1,
      8,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      3,
      7,
      12,
      15
    ],
    [
      2,
      3,
      9,
      12,
      15
    ],
    [
      2,
      4,
      5,
      8,
      16
    ],
    [
      2,
      4,
      5,
      11,
      14
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      10,
      11,
      14
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      13,
      14
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      15,
      16
    ],
    [
      2,
      5,
      11,
      15,
      16
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      14
    ],
    [
      2,
      6,
      10,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      9,
      12,
      15
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      8,
      14,
      16
    ],
    [
      3,
      7,
      8,
      11,
      13
    ],
    [
      3,
      7,
      11,
      13,
      15
    ],
    [
      3,
      9,
      10,
      12,
      15
    ],
    [
      4,
      5,
      6,
      8,
      16
    ],
    [
      4,
      5,
      11,
      12,
      14
    ],
    [
      4,
      10,
      11,
      12,
      14
    ],
    [
      5,
      6,
      8,
      15,
      16
    ],
    [
      6,
      8,
      10,
      11,
      14
    ],
    [
      6,
      8,
      10,
      14,
      15
    ],
    [
      6,
      8,
      14,
      15,
      16
    ],
    [
      6,
      10,
      13,
      14,
      15
    ],
    [
      7,
      8,
      9,
      11,
      13
    ],
    [
      7,
      9,
      10,
      11,
      16
    ],
    [
      7,
      9,
      11,
      13,
      16
    ],
    [
      7,
      9,
      13,
      14,
      16
    ],
    [
      7,
      11,
      13,
      15,
      16
    ],
    [
      8,
      9,
      10,
      12,
      15
    ],
    [
      8,
      10,
      11,
      12,
      14
    ],
    [
      8,
      10,
      12,
      14,
      15
    ],
    [
      8,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    1,
    0,
    0,
    0,
    0,
    0,
    8,
    0,
    5,
    1,
    0,
    1,
    0,
    0,
    0,
    1,
    1,
    0,
    1,
    0,
    0,
    7,
    1,
    5,
    6,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    1,
    0,
    3,
    0,
    1,
    0,
    1,
    0,
    0,
    3,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    1,
    3,
    1,
    1,
    1,
    5,
    0,
    1,
    4,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    6,
    6,
    0,
    0,
    4,
    2,
    0,
    2,
    2,
    3,
    0,
    2,
    0,
    4,
    7,
    5,
    1,
    0,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    6,
    0,
    0,
    6,
    0,
    0,
    6,
    0,
    0,
    1
  ],
  "weight_sum": 156,
  "maximum_transversal_load": 50,
  "strictly_exceeds_six": true,
  "integer_gap": 12,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.379888268156426,
  "unique_transversal_patterns": 37946,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_72.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 72,
  "class": 108,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      12
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      14,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      14,
      16
    ],
    [
      0,
      10,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      15
    ],
    [
      1,
      2,
      7,
      12,
      15
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      15
    ],
    [
      1,
      5,
      7,
      12,
      15
    ],
    [
      1,
      5,
      11,
      12,
      15
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      8,
      11,
      12,
      15
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      15
    ],
    [
      2,
      4,
      9,
      15,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      15,
      16
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      9,
      12,
      15
    ],
    [
      2,
      9,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      15
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      10,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      15
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      13
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      8,
      9,
      15
    ],
    [
      4,
      6,
      9,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      5,
      7,
      10,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      15
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      15
    ],
    [
      6,
      9,
      13,
      15,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      14,
      16
    ],
    [
      7,
      8,
      13,
      14,
      16
    ],
    [
      7,
      10,
      14,
      15,
      16
    ],
    [
      8,
      9,
      11,
      12,
      15
    ],
    [
      9,
      10,
      11,
      12,
      13
    ],
    [
      9,
      11,
      12,
      13,
      15
    ],
    [
      9,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    5,
    4,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    2,
    0,
    3,
    2,
    5,
    1,
    1,
    2,
    3,
    1,
    7,
    0,
    0,
    0,
    0,
    0,
    2,
    3,
    0,
    4,
    1,
    0,
    2,
    5,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    5,
    3,
    0,
    0,
    0,
    0,
    4,
    0,
    4,
    2,
    7,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    1,
    0,
    0,
    4,
    4,
    2,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    2,
    0,
    3,
    3,
    5,
    2,
    0,
    2,
    2,
    4,
    1,
    1,
    0,
    7,
    0,
    3,
    5,
    0,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.337594595608865,
  "unique_transversal_patterns": 36865,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_73.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 73,
  "class": 109,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      12
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      14,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      3,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      14,
      16
    ],
    [
      0,
      10,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      15
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      15
    ],
    [
      1,
      2,
      7,
      12,
      15
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      15
    ],
    [
      1,
      5,
      7,
      12,
      15
    ],
    [
      1,
      5,
      11,
      12,
      15
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      8,
      11,
      12,
      15
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      15
    ],
    [
      2,
      4,
      9,
      15,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      15,
      16
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      9,
      12,
      15
    ],
    [
      2,
      9,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      15
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      10,
      12,
      13
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      15
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      10,
      12,
      13
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      8,
      9,
      15
    ],
    [
      4,
      6,
      9,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      5,
      7,
      10,
      14,
      15
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      14,
      16
    ],
    [
      7,
      8,
      13,
      14,
      16
    ],
    [
      7,
      10,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    4,
    11,
    3,
    0,
    0,
    0,
    10,
    0,
    0,
    0,
    0,
    0,
    0,
    8,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    13,
    2,
    4,
    0,
    8,
    0,
    7,
    3,
    5,
    0,
    6,
    1,
    9,
    3,
    2,
    6,
    0,
    0,
    9,
    4,
    0,
    6,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    8,
    4,
    8,
    0,
    4,
    0,
    4,
    6,
    0,
    14,
    1,
    10,
    0,
    0,
    4,
    0,
    3,
    0,
    0,
    0,
    1,
    0,
    0,
    3,
    0,
    14,
    1,
    0,
    0,
    5,
    1,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    7,
    5,
    8,
    3,
    7,
    8,
    16,
    0,
    2,
    4,
    4,
    0,
    9,
    2
  ],
  "weight_sum": 313,
  "maximum_transversal_load": 103,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.175525339925841,
  "unique_transversal_patterns": 36542,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_74.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 74,
  "class": 110,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      16
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      16
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      6,
      13,
      15
    ],
    [
      0,
      1,
      8,
      11,
      15
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      15
    ],
    [
      0,
      1,
      11,
      12,
      16
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      16
    ],
    [
      0,
      2,
      8,
      13,
      14
    ],
    [
      0,
      2,
      9,
      12,
      16
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      4,
      5,
      6,
      15
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      15
    ],
    [
      0,
      4,
      6,
      14,
      15
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      14,
      15
    ],
    [
      0,
      6,
      13,
      14,
      15
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      8,
      9,
      11,
      16
    ],
    [
      0,
      8,
      10,
      11,
      15
    ],
    [
      0,
      8,
      10,
      14,
      15
    ],
    [
      0,
      8,
      13,
      14,
      15
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      11,
      12,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      15
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      15
    ],
    [
      1,
      3,
      11,
      14,
      16
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      15
    ],
    [
      1,
      7,
      10,
      14,
      16
    ],
    [
      1,
      7,
      12,
      14,
      16
    ],
    [
      1,
      11,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      3,
      7,
      12,
      15
    ],
    [
      2,
      3,
      9,
      12,
      15
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      15,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      13,
      14
    ],
    [
      2,
      5,
      11,
      13,
      14
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      15
    ],
    [
      2,
      7,
      10,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      9,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      6,
      14,
      16
    ],
    [
      3,
      4,
      10,
      12,
      13
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      16
    ],
    [
      3,
      6,
      11,
      14,
      16
    ],
    [
      3,
      7,
      8,
      11,
      15
    ],
    [
      3,
      9,
      10,
      12,
      13
    ],
    [
      3,
      9,
      12,
      13,
      15
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      16
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      16
    ],
    [
      6,
      9,
      13,
      15,
      16
    ],
    [
      6,
      11,
      13,
      14,
      16
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      15
    ],
    [
      7,
      8,
      10,
      14,
      15
    ],
    [
      7,
      10,
      14,
      15,
      16
    ],
    [
      9,
      10,
      11,
      12,
      13
    ],
    [
      9,
      11,
      12,
      13,
      16
    ],
    [
      9,
      12,
      13,
      15,
      16
    ],
    [
      11,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    3,
    0,
    0,
    2,
    0,
    15,
    1,
    0,
    6,
    3,
    0,
    1,
    8,
    0,
    5,
    0,
    0,
    4,
    0,
    7,
    0,
    0,
    6,
    3,
    3,
    10,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    11,
    1,
    3,
    7,
    0,
    0,
    0,
    0,
    0,
    2,
    5,
    2,
    0,
    0,
    6,
    0,
    0,
    4,
    0,
    0,
    0,
    3,
    5,
    3,
    0,
    0,
    9,
    9,
    0,
    13,
    0,
    0,
    10,
    0,
    0,
    0,
    4,
    0,
    1,
    0,
    0,
    0,
    3,
    6,
    0,
    0,
    0,
    0,
    0,
    5,
    3,
    9,
    1,
    3,
    6,
    0,
    9,
    0,
    21,
    17,
    0,
    0,
    16,
    0,
    3,
    2,
    6,
    4,
    9,
    2,
    0,
    6,
    2,
    0,
    0,
    3,
    0,
    3,
    0,
    2,
    1,
    0,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 318,
  "maximum_transversal_load": 104,
  "strictly_exceeds_six": true,
  "integer_gap": 12,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.265605493133583,
  "unique_transversal_patterns": 37025,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_75.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 75,
  "class": 111,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      16
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      16
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      6,
      13,
      15
    ],
    [
      0,
      1,
      8,
      11,
      15
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      15
    ],
    [
      0,
      1,
      11,
      12,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      16
    ],
    [
      0,
      2,
      8,
      13,
      14
    ],
    [
      0,
      2,
      9,
      12,
      16
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      15
    ],
    [
      0,
      4,
      6,
      14,
      15
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      14,
      15
    ],
    [
      0,
      6,
      13,
      14,
      15
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      8,
      9,
      11,
      16
    ],
    [
      0,
      8,
      10,
      11,
      15
    ],
    [
      0,
      8,
      10,
      14,
      15
    ],
    [
      0,
      8,
      13,
      14,
      15
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      11,
      12,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      15
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      15
    ],
    [
      1,
      3,
      11,
      14,
      16
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      15
    ],
    [
      1,
      7,
      10,
      14,
      16
    ],
    [
      1,
      7,
      12,
      14,
      16
    ],
    [
      1,
      11,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      3,
      7,
      12,
      15
    ],
    [
      2,
      3,
      9,
      12,
      15
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      15,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      13,
      14
    ],
    [
      2,
      5,
      11,
      13,
      14
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      15
    ],
    [
      2,
      7,
      10,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      9,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      6,
      14,
      16
    ],
    [
      3,
      4,
      10,
      12,
      13
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      16
    ],
    [
      3,
      6,
      11,
      14,
      16
    ],
    [
      3,
      7,
      8,
      11,
      15
    ],
    [
      3,
      9,
      10,
      12,
      13
    ],
    [
      3,
      9,
      12,
      13,
      15
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      16
    ],
    [
      7,
      8,
      10,
      11,
      15
    ],
    [
      7,
      8,
      10,
      14,
      15
    ],
    [
      7,
      10,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    1,
    0,
    0,
    3,
    0,
    0,
    0,
    2,
    4,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    6,
    3,
    0,
    1,
    1,
    4,
    0,
    2,
    6,
    0,
    0,
    0,
    3,
    0,
    1,
    0,
    3,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    2,
    4,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    5,
    0,
    3,
    3,
    0,
    1,
    0,
    4,
    6,
    0,
    8,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    1,
    3,
    0,
    3,
    0,
    0,
    0,
    4,
    3,
    0,
    3,
    5,
    0,
    1,
    0,
    0,
    2,
    0,
    0,
    3,
    1,
    4,
    1,
    0,
    5,
    5,
    6,
    3,
    3,
    3
  ],
  "weight_sum": 158,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.397728347297011,
  "unique_transversal_patterns": 38702,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_76.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 76,
  "class": 112,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      16
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      16
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      6,
      13,
      15
    ],
    [
      0,
      1,
      8,
      11,
      15
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      15
    ],
    [
      0,
      1,
      11,
      12,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      16
    ],
    [
      0,
      2,
      8,
      13,
      14
    ],
    [
      0,
      2,
      9,
      12,
      16
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      15
    ],
    [
      0,
      4,
      6,
      14,
      15
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      14,
      15
    ],
    [
      0,
      6,
      13,
      14,
      15
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      8,
      9,
      11,
      16
    ],
    [
      0,
      8,
      10,
      11,
      15
    ],
    [
      0,
      8,
      10,
      14,
      15
    ],
    [
      0,
      8,
      13,
      14,
      15
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      11,
      12,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      15
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      15
    ],
    [
      1,
      3,
      11,
      14,
      16
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      9,
      13,
      15
    ],
    [
      1,
      7,
      10,
      14,
      16
    ],
    [
      1,
      7,
      12,
      14,
      16
    ],
    [
      1,
      11,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      3,
      7,
      12,
      15
    ],
    [
      2,
      3,
      9,
      12,
      15
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      15,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      13,
      14
    ],
    [
      2,
      5,
      11,
      13,
      14
    ],
    [
      2,
      6,
      11,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      15
    ],
    [
      2,
      7,
      10,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      9,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      6,
      14,
      16
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      13
    ],
    [
      3,
      4,
      10,
      12,
      13
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      16
    ],
    [
      3,
      6,
      11,
      14,
      16
    ],
    [
      3,
      7,
      8,
      11,
      15
    ],
    [
      3,
      7,
      8,
      12,
      15
    ],
    [
      3,
      8,
      12,
      13,
      15
    ],
    [
      3,
      9,
      10,
      12,
      13
    ],
    [
      3,
      9,
      12,
      13,
      15
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      12,
      14
    ],
    [
      5,
      8,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      16
    ],
    [
      7,
      8,
      10,
      11,
      15
    ],
    [
      7,
      8,
      10,
      14,
      15
    ],
    [
      7,
      8,
      12,
      14,
      15
    ],
    [
      7,
      10,
      14,
      15,
      16
    ],
    [
      7,
      12,
      14,
      15,
      16
    ],
    [
      8,
      12,
      13,
      14,
      15
    ]
  ],
  "weights": [
    0,
    0,
    0,
    1,
    0,
    1,
    1,
    4,
    0,
    3,
    3,
    0,
    0,
    1,
    0,
    5,
    1,
    0,
    0,
    0,
    1,
    0,
    3,
    5,
    0,
    0,
    0,
    3,
    0,
    6,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    4,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    1,
    3,
    3,
    1,
    1,
    0,
    0,
    5,
    0,
    3,
    0,
    1,
    1,
    0,
    2,
    0,
    4,
    3,
    0,
    3,
    1,
    3,
    1,
    0,
    0,
    1,
    0,
    3,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    1,
    0,
    4,
    7,
    0,
    0,
    8,
    2,
    3,
    0,
    0,
    0,
    4,
    0,
    0,
    2,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    0,
    4,
    6,
    6,
    1,
    0,
    2,
    4,
    0
  ],
  "weight_sum": 157,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.38060032232071,
  "unique_transversal_patterns": 39406,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_77.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 77,
  "class": 113,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      16
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      6,
      13,
      15
    ],
    [
      0,
      1,
      8,
      11,
      15
    ],
    [
      0,
      1,
      8,
      13,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      15
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      15
    ],
    [
      0,
      4,
      6,
      14,
      15
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      14,
      15
    ],
    [
      0,
      6,
      13,
      14,
      15
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      8,
      10,
      11,
      15
    ],
    [
      0,
      8,
      10,
      14,
      15
    ],
    [
      0,
      8,
      13,
      14,
      15
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      15
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      15
    ],
    [
      1,
      3,
      11,
      14,
      16
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      15
    ],
    [
      1,
      7,
      10,
      14,
      16
    ],
    [
      1,
      7,
      12,
      14,
      16
    ],
    [
      1,
      11,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      3,
      7,
      12,
      15
    ],
    [
      2,
      3,
      9,
      12,
      15
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      15,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      13,
      14
    ],
    [
      2,
      5,
      11,
      13,
      14
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      15
    ],
    [
      2,
      7,
      10,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      9,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      6,
      14,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      10,
      12,
      13
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      16
    ],
    [
      3,
      6,
      11,
      14,
      16
    ],
    [
      3,
      7,
      8,
      11,
      15
    ],
    [
      3,
      7,
      8,
      13,
      15
    ],
    [
      3,
      7,
      12,
      13,
      15
    ],
    [
      3,
      9,
      10,
      12,
      13
    ],
    [
      3,
      9,
      12,
      13,
      15
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      7,
      8,
      10,
      11,
      15
    ],
    [
      7,
      8,
      10,
      14,
      15
    ],
    [
      7,
      8,
      13,
      14,
      15
    ],
    [
      7,
      10,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    7,
    0,
    0,
    0,
    0,
    12,
    0,
    8,
    2,
    6,
    0,
    0,
    0,
    0,
    8,
    3,
    0,
    7,
    2,
    4,
    0,
    0,
    0,
    10,
    0,
    5,
    2,
    0,
    0,
    0,
    6,
    4,
    0,
    2,
    0,
    6,
    3,
    0,
    3,
    1,
    0,
    2,
    0,
    1,
    0,
    1,
    4,
    0,
    0,
    0,
    0,
    5,
    0,
    5,
    0,
    0,
    2,
    0,
    9,
    4,
    0,
    11,
    0,
    10,
    10,
    0,
    0,
    2,
    6,
    2,
    3,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    8,
    12,
    0,
    0,
    8,
    0,
    6,
    3,
    3,
    0,
    16,
    0,
    13,
    0,
    1,
    0,
    0,
    6,
    6,
    1,
    12,
    0,
    0,
    12,
    0,
    0,
    9,
    0,
    0,
    9,
    0,
    0,
    0,
    7,
    2,
    0,
    0,
    5
  ],
  "weight_sum": 319,
  "maximum_transversal_load": 104,
  "strictly_exceeds_six": true,
  "integer_gap": 14,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.325562372188137,
  "unique_transversal_patterns": 36813,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_78.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 78,
  "class": 114,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      16
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      15
    ],
    [
      0,
      1,
      6,
      13,
      15
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      11,
      15
    ],
    [
      0,
      1,
      8,
      13,
      15
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      12
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      8,
      10,
      11,
      15
    ],
    [
      0,
      8,
      10,
      14,
      15
    ],
    [
      0,
      8,
      13,
      14,
      15
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      12,
      16
    ],
    [
      1,
      2,
      8,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      15
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      15
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      3,
      9,
      13,
      15
    ],
    [
      1,
      3,
      11,
      14,
      16
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      15
    ],
    [
      1,
      7,
      10,
      14,
      16
    ],
    [
      1,
      7,
      12,
      14,
      16
    ],
    [
      1,
      8,
      11,
      12,
      16
    ],
    [
      1,
      11,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      3,
      7,
      12,
      15
    ],
    [
      2,
      3,
      9,
      12,
      15
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      15,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      13,
      14
    ],
    [
      2,
      5,
      11,
      13,
      14
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      15
    ],
    [
      2,
      7,
      10,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      9,
      12,
      16
    ],
    [
      2,
      9,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      10,
      12,
      13
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      16
    ],
    [
      3,
      6,
      11,
      14,
      16
    ],
    [
      3,
      7,
      8,
      11,
      15
    ],
    [
      3,
      7,
      8,
      13,
      15
    ],
    [
      3,
      7,
      12,
      13,
      15
    ],
    [
      3,
      9,
      10,
      12,
      13
    ],
    [
      3,
      9,
      12,
      13,
      15
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      5,
      7,
      8,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      7,
      8,
      10,
      11,
      15
    ],
    [
      7,
      8,
      10,
      14,
      15
    ],
    [
      7,
      8,
      13,
      14,
      15
    ],
    [
      7,
      10,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    1,
    0,
    1,
    4,
    0,
    0,
    0,
    7,
    2,
    3,
    0,
    2,
    0,
    2,
    0,
    3,
    0,
    0,
    3,
    3,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    2,
    3,
    1,
    6,
    3,
    6,
    0,
    0,
    0,
    3,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    6,
    0,
    0,
    1,
    1,
    3,
    1,
    3,
    1,
    1,
    2,
    0,
    7,
    4,
    0,
    0,
    7,
    2,
    1,
    0,
    1,
    0,
    5,
    1,
    0,
    2,
    0,
    2,
    0,
    2,
    2,
    3,
    0,
    0,
    5
  ],
  "weight_sum": 158,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.3249849729513095,
  "unique_transversal_patterns": 36660,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_79.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 79,
  "class": 115,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      8,
      12,
      15
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      16
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      16
    ],
    [
      0,
      3,
      6,
      13,
      16
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      16
    ],
    [
      0,
      3,
      9,
      13,
      16
    ],
    [
      0,
      3,
      10,
      12,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      12
    ],
    [
      0,
      8,
      10,
      12,
      15
    ],
    [
      0,
      9,
      10,
      11,
      16
    ],
    [
      0,
      9,
      11,
      14,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      12,
      16
    ],
    [
      1,
      2,
      8,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      16
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      16
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      9,
      10,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      1,
      8,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      13,
      14
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      10,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      7,
      8,
      14
    ],
    [
      3,
      4,
      7,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      13
    ],
    [
      3,
      6,
      8,
      13,
      16
    ],
    [
      3,
      7,
      8,
      11,
      14
    ],
    [
      3,
      7,
      11,
      14,
      15
    ],
    [
      3,
      7,
      12,
      14,
      15
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      7,
      8,
      9,
      14
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      12,
      13,
      14
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      11,
      14,
      15,
      16
    ],
    [
      7,
      8,
      9,
      11,
      14
    ],
    [
      7,
      9,
      10,
      11,
      16
    ],
    [
      7,
      9,
      11,
      14,
      16
    ],
    [
      7,
      11,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    3,
    0,
    4,
    4,
    9,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    1,
    0,
    2,
    2,
    1,
    0,
    2,
    0,
    5,
    0,
    7,
    0,
    0,
    0,
    2,
    5,
    0,
    12,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    24,
    2,
    0,
    0,
    5,
    0,
    0,
    0,
    1,
    4,
    0,
    13,
    2,
    0,
    0,
    10,
    0,
    10,
    5,
    0,
    16,
    0,
    2,
    0,
    6,
    0,
    0,
    0,
    0,
    5,
    2,
    0,
    0,
    4,
    0,
    0,
    10,
    0,
    12,
    0,
    2,
    3,
    3,
    0,
    2,
    0,
    0,
    9,
    0,
    7,
    0,
    0,
    13,
    1,
    0,
    0,
    0,
    0,
    1,
    2,
    0,
    10,
    0,
    0,
    0,
    0,
    5,
    9,
    11,
    11,
    3,
    5,
    13,
    4
  ],
  "weight_sum": 316,
  "maximum_transversal_load": 103,
  "strictly_exceeds_six": true,
  "integer_gap": 14,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.296296296296294,
  "unique_transversal_patterns": 36427,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_8.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 8,
  "class": 10,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      11
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      1,
      9,
      11,
      12
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      4,
      12,
      15
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      9,
      11,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      1,
      9,
      11,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      8,
      12,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      8,
      12,
      15,
      16
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      8,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      8,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    1,
    0,
    6,
    0,
    0,
    13,
    0,
    3,
    0,
    0,
    11,
    0,
    0,
    5,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    4,
    11,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    3,
    13,
    0,
    6,
    0,
    0,
    0,
    10,
    6,
    0,
    18,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    20,
    0,
    0,
    0,
    0,
    0,
    4,
    19,
    0,
    0,
    3,
    0,
    0,
    0,
    1,
    0,
    0,
    13,
    0,
    0,
    0,
    11,
    0,
    2,
    0,
    14,
    5,
    11,
    0,
    0,
    0,
    2,
    0,
    2,
    0,
    9,
    8,
    17,
    0,
    4,
    0,
    0,
    0,
    11,
    9
  ],
  "weight_sum": 306,
  "maximum_transversal_load": 100,
  "strictly_exceeds_six": true,
  "integer_gap": 12,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.153846153846153,
  "unique_transversal_patterns": 32953,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_80.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 80,
  "class": 116,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      15
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      7,
      12
    ],
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      14
    ],
    [
      0,
      1,
      5,
      7,
      12
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      12
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      16
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      16
    ],
    [
      0,
      3,
      6,
      13,
      16
    ],
    [
      0,
      3,
      9,
      10,
      16
    ],
    [
      0,
      3,
      9,
      13,
      16
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      5,
      6,
      14,
      16
    ],
    [
      0,
      5,
      11,
      14,
      16
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      9,
      10,
      11,
      16
    ],
    [
      0,
      9,
      11,
      14,
      16
    ],
    [
      0,
      9,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      16
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      16
    ],
    [
      1,
      2,
      7,
      12,
      16
    ],
    [
      1,
      2,
      8,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      16
    ],
    [
      1,
      3,
      5,
      9,
      13
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      16
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      7,
      9,
      13
    ],
    [
      1,
      5,
      7,
      12,
      13
    ],
    [
      1,
      5,
      11,
      12,
      13
    ],
    [
      1,
      7,
      9,
      10,
      16
    ],
    [
      1,
      7,
      9,
      13,
      16
    ],
    [
      1,
      7,
      12,
      13,
      16
    ],
    [
      1,
      8,
      11,
      12,
      13
    ],
    [
      1,
      8,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      11,
      15
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      13,
      14
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      13,
      14
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      10,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      7,
      8,
      14
    ],
    [
      3,
      4,
      7,
      12,
      14
    ],
    [
      3,
      4,
      10,
      12,
      14
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      13
    ],
    [
      3,
      6,
      8,
      13,
      16
    ],
    [
      3,
      7,
      8,
      11,
      14
    ],
    [
      3,
      7,
      11,
      14,
      15
    ],
    [
      3,
      7,
      12,
      14,
      15
    ],
    [
      3,
      10,
      12,
      14,
      15
    ],
    [
      4,
      5,
      7,
      9,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      7,
      8,
      9,
      14
    ],
    [
      4,
      7,
      9,
      13,
      14
    ],
    [
      4,
      7,
      12,
      13,
      14
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      12,
      13,
      14
    ],
    [
      5,
      6,
      14,
      15,
      16
    ],
    [
      5,
      11,
      14,
      15,
      16
    ],
    [
      7,
      8,
      9,
      11,
      14
    ],
    [
      7,
      9,
      10,
      11,
      16
    ],
    [
      7,
      9,
      11,
      14,
      16
    ],
    [
      7,
      9,
      13,
      14,
      16
    ],
    [
      7,
      11,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    5,
    0,
    0,
    0,
    2,
    1,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    4,
    0,
    4,
    0,
    0,
    0,
    0,
    13,
    0,
    2,
    0,
    8,
    13,
    0,
    0,
    0,
    0,
    7,
    0,
    5,
    5,
    0,
    10,
    0,
    4,
    0,
    6,
    4,
    0,
    0,
    11,
    2,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    6,
    0,
    0,
    0,
    4,
    8,
    0,
    12,
    0,
    0,
    0,
    0,
    0,
    4,
    4,
    1,
    6,
    0,
    0,
    0,
    0,
    8,
    10,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    10,
    7,
    0,
    2,
    0,
    18,
    4,
    6,
    0,
    0,
    0,
    5,
    0,
    5,
    0,
    12,
    0,
    2,
    1,
    0,
    0,
    13,
    0,
    0,
    10,
    5,
    8,
    0,
    1,
    9,
    0,
    0,
    6
  ],
  "weight_sum": 304,
  "maximum_transversal_load": 100,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.171428571428572,
  "unique_transversal_patterns": 34415,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_81.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 81,
  "class": 117,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      13
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      11,
      13,
      14
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      0,
      9,
      11,
      13,
      14
    ],
    [
      0,
      9,
      12,
      13,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      13,
      15
    ],
    [
      5,
      11,
      13,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      9,
      13,
      14,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    8,
    0,
    0,
    3,
    0,
    0,
    0,
    4,
    0,
    0,
    4,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    3,
    1,
    0,
    8,
    0,
    5,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    1,
    0,
    2,
    7,
    0,
    0,
    0,
    4,
    1,
    2,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    2,
    3,
    2,
    0,
    0,
    0,
    3,
    0,
    4,
    4,
    0,
    0,
    2,
    0,
    6,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    2,
    0,
    0,
    5,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    8,
    4,
    0,
    5,
    1,
    0,
    0,
    5,
    10,
    0
  ],
  "weight_sum": 159,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.399999999999996,
  "unique_transversal_patterns": 33712,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_82.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 82,
  "class": 118,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      13
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      11,
      13,
      14
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      0,
      9,
      11,
      13,
      14
    ],
    [
      0,
      9,
      12,
      13,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      13,
      15
    ],
    [
      5,
      11,
      13,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    4,
    2,
    0,
    1,
    0,
    4,
    0,
    2,
    0,
    0,
    3,
    0,
    6,
    0,
    0,
    0,
    2,
    0,
    0,
    7,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    11,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    1,
    8,
    0,
    0,
    1,
    0,
    1,
    0,
    0,
    4,
    6,
    0,
    0,
    4,
    0,
    0,
    2,
    0,
    3,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    1,
    0,
    1,
    0,
    2,
    5,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    6,
    0,
    0,
    0,
    0,
    0,
    5,
    2,
    6,
    3,
    2,
    1,
    0,
    4,
    0,
    2,
    0,
    2,
    2,
    8,
    8
  ],
  "weight_sum": 162,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 12,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.400000000000002,
  "unique_transversal_patterns": 34556,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_83.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 83,
  "class": 119,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      13
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      11,
      13,
      14
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      0,
      9,
      11,
      13,
      14
    ],
    [
      0,
      9,
      12,
      13,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      13,
      15
    ],
    [
      5,
      7,
      10,
      14,
      15
    ],
    [
      5,
      11,
      13,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ],
    [
      7,
      10,
      14,
      15,
      16
    ]
  ],
  "weights": [
    5,
    4,
    1,
    0,
    0,
    3,
    0,
    4,
    0,
    0,
    1,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    1,
    0,
    3,
    0,
    2,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    14,
    0,
    0,
    6,
    0,
    0,
    0,
    8,
    0,
    0,
    0,
    5,
    0,
    0,
    2,
    4,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    3,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    2,
    3,
    0,
    2,
    0,
    5,
    0,
    0,
    3,
    1,
    8,
    6,
    0,
    4,
    0,
    0,
    10,
    1,
    0,
    4,
    0,
    4,
    0,
    1,
    1,
    1,
    3,
    0,
    3,
    1
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 14,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.4,
  "unique_transversal_patterns": 34502,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_84.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 84,
  "class": 120,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      10,
      12,
      14
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      9,
      13,
      14,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      12,
      16
    ],
    [
      8,
      10,
      12,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    6,
    0,
    3,
    2,
    0,
    6,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    4,
    1,
    6,
    1,
    2,
    0,
    0,
    8,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    3,
    1,
    0,
    0,
    0,
    2,
    0,
    1,
    2,
    1,
    1,
    2,
    3,
    6,
    0,
    0,
    1,
    0,
    0,
    10,
    0,
    1,
    0,
    5,
    2,
    2,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    2,
    0,
    1,
    2,
    0,
    0,
    7,
    0,
    6,
    0,
    0,
    0,
    1,
    0,
    3,
    0,
    2,
    1,
    0,
    0,
    0,
    0,
    4,
    5,
    4,
    0,
    0,
    2,
    3,
    0,
    0,
    5,
    0,
    0,
    7,
    0,
    0,
    0
  ],
  "weight_sum": 162,
  "maximum_transversal_load": 53,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.399999999999999,
  "unique_transversal_patterns": 36006,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_85.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 85,
  "class": 121,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      4,
      12,
      13
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      10,
      12,
      14
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      9,
      13,
      14,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      12,
      16
    ],
    [
      8,
      10,
      12,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    4,
    0,
    2,
    0,
    0,
    4,
    2,
    0,
    0,
    0,
    0,
    0,
    3,
    4,
    0,
    4,
    0,
    1,
    0,
    0,
    3,
    0,
    0,
    3,
    5,
    4,
    0,
    0,
    3,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    5,
    6,
    0,
    0,
    0,
    0,
    0,
    4,
    4,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    2,
    1,
    6,
    7,
    5,
    0,
    1,
    0,
    3,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    4,
    0,
    8,
    0,
    0,
    0,
    0,
    3,
    3,
    0,
    0,
    3,
    0,
    0,
    3,
    4,
    3,
    1,
    0,
    6,
    0,
    7,
    1,
    5,
    0,
    2,
    0,
    0,
    0
  ],
  "weight_sum": 161,
  "maximum_transversal_load": 53,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.351351351351351,
  "unique_transversal_patterns": 34828,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_86.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 86,
  "class": 122,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      4,
      12,
      13
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      10,
      12
    ],
    [
      5,
      7,
      10,
      12,
      14
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      12,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      12,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      12,
      16
    ],
    [
      8,
      10,
      12,
      15,
      16
    ],
    [
      10,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    0,
    75778,
    33056,
    5316,
    0,
    53741,
    6283,
    3286,
    0,
    0,
    0,
    0,
    133095,
    67852,
    128745,
    45042,
    0,
    12662,
    0,
    0,
    0,
    65533,
    0,
    0,
    0,
    0,
    0,
    155519,
    78001,
    0,
    0,
    13822,
    0,
    0,
    0,
    122269,
    0,
    95689,
    0,
    15465,
    112507,
    179973,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5799,
    0,
    80611,
    214769,
    121013,
    0,
    51034,
    0,
    0,
    56834,
    0,
    0,
    0,
    25517,
    45042,
    0,
    0,
    94433,
    46975,
    0,
    0,
    0,
    16431,
    0,
    0,
    21844,
    34023,
    0,
    0,
    26194,
    17881,
    0,
    76358,
    20394,
    94819,
    5316,
    0,
    183259,
    104871,
    86893,
    0,
    0,
    0,
    0,
    0,
    5316,
    0,
    105161,
    0,
    0,
    0,
    55094,
    0,
    0,
    0,
    0,
    0,
    483
  ],
  "weight_sum": 2999998,
  "maximum_transversal_load": 1000001,
  "strictly_exceeds_six": false,
  "integer_gap": -10,
  "compression_divisor": 1,
  "float_optimum_diagnostic": 6.000000000000001,
  "unique_transversal_patterns": 34497,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_87.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 87,
  "class": 123,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      11,
      12,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      9,
      10,
      12
    ],
    [
      1,
      3,
      9,
      12,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      10,
      12
    ],
    [
      1,
      6,
      9,
      12,
      16
    ],
    [
      1,
      6,
      10,
      12,
      13
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      12,
      15
    ],
    [
      5,
      7,
      10,
      14,
      15
    ],
    [
      5,
      7,
      12,
      14,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      11,
      12,
      14
    ],
    [
      6,
      9,
      12,
      14,
      16
    ],
    [
      6,
      10,
      11,
      12,
      13
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      8,
      12,
      15,
      16
    ],
    [
      7,
      10,
      14,
      15,
      16
    ],
    [
      7,
      12,
      14,
      15,
      16
    ]
  ],
  "weights": [
    5,
    1,
    0,
    3,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    5,
    0,
    8,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    1,
    7,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    1,
    7,
    10,
    0,
    5,
    0,
    2,
    0,
    3,
    5,
    0,
    0,
    0,
    0,
    0,
    6,
    4,
    0,
    0,
    4,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    2,
    1,
    0,
    6,
    0,
    1,
    6,
    0,
    0,
    0,
    3,
    0,
    1,
    0,
    0,
    0,
    0,
    7,
    9,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    1,
    0
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.400000000000007,
  "unique_transversal_patterns": 37378,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_88.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 88,
  "class": 124,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      13,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      9,
      13,
      14,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    3,
    4,
    5,
    0,
    0,
    0,
    1,
    9,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    5,
    0,
    0,
    5,
    0,
    4,
    0,
    1,
    0,
    1,
    0,
    9,
    0,
    0,
    0,
    0,
    1,
    2,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    1,
    0,
    3,
    0,
    0,
    0,
    6,
    0,
    2,
    6,
    0,
    0,
    0,
    4,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    1,
    0,
    0,
    0,
    5,
    0,
    7,
    0,
    0,
    4,
    0,
    0,
    5,
    0,
    0,
    1,
    1,
    9,
    3,
    5,
    0,
    2,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    7,
    5,
    0,
    0,
    0,
    6,
    0
  ],
  "weight_sum": 160,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.4,
  "unique_transversal_patterns": 34081,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_89.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 89,
  "class": 125,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      10,
      13
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      13
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      13
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      13,
      15
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      10,
      13
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      13,
      15
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    1,
    2,
    0,
    0,
    0,
    0,
    0,
    8,
    0,
    0,
    9,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    3,
    3,
    3,
    0,
    6,
    1,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    8,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    9,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    3,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    10,
    0,
    0,
    2,
    0,
    2,
    4,
    0,
    0,
    0,
    0,
    0,
    1,
    6,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    4,
    0,
    0,
    8,
    0,
    6,
    4,
    10,
    4,
    7,
    0,
    0,
    3
  ],
  "weight_sum": 159,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.3999999999999995,
  "unique_transversal_patterns": 32640,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_9.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 9,
  "class": 13,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      11
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      9,
      12
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      11,
      12
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      9,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      13
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      6,
      13,
      14
    ],
    [
      0,
      3,
      9,
      10,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      15
    ],
    [
      0,
      3,
      10,
      13,
      14
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      15
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      4,
      11,
      12,
      15
    ],
    [
      0,
      6,
      13,
      14,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      13,
      16
    ],
    [
      0,
      9,
      10,
      11,
      15
    ],
    [
      0,
      9,
      11,
      12,
      15
    ],
    [
      0,
      10,
      13,
      14,
      16
    ],
    [
      1,
      2,
      4,
      9,
      13
    ],
    [
      1,
      2,
      4,
      9,
      14
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      4,
      10,
      15
    ],
    [
      1,
      2,
      4,
      13,
      15
    ],
    [
      1,
      2,
      6,
      10,
      15
    ],
    [
      1,
      2,
      6,
      13,
      15
    ],
    [
      1,
      2,
      9,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      8,
      15
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      4,
      10,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      5,
      15,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      15,
      16
    ],
    [
      1,
      4,
      8,
      9,
      13
    ],
    [
      1,
      4,
      8,
      9,
      14
    ],
    [
      1,
      4,
      8,
      13,
      15
    ],
    [
      1,
      5,
      6,
      10,
      15
    ],
    [
      1,
      5,
      6,
      15,
      16
    ],
    [
      1,
      5,
      11,
      12,
      14
    ],
    [
      1,
      6,
      13,
      15,
      16
    ],
    [
      1,
      8,
      13,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      13
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      13
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      13
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      15
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      4,
      11,
      13,
      15
    ],
    [
      2,
      6,
      10,
      11,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      7,
      8,
      15
    ],
    [
      3,
      5,
      9,
      10,
      13
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      9,
      15,
      16
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      7,
      8,
      15,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      7,
      8,
      13,
      15
    ],
    [
      4,
      7,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      5,
      6,
      9,
      10,
      15
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      15
    ],
    [
      6,
      9,
      11,
      14,
      15
    ],
    [
      6,
      9,
      14,
      15,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      13,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ],
    [
      9,
      11,
      12,
      14,
      15
    ],
    [
      9,
      12,
      14,
      15,
      16
    ],
    [
      11,
      12,
      13,
      14,
      15
    ]
  ],
  "weights": [
    0,
    2,
    1,
    0,
    6,
    0,
    0,
    0,
    0,
    5,
    6,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    5,
    6,
    0,
    0,
    3,
    3,
    0,
    0,
    2,
    0,
    0,
    10,
    0,
    0,
    0,
    2,
    0,
    3,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    5,
    0,
    4,
    0,
    5,
    6,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    1,
    0,
    7,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    8,
    1,
    6,
    0,
    2,
    0,
    0,
    0,
    2,
    3,
    0,
    0,
    4,
    0,
    0,
    7,
    0,
    2,
    0,
    0,
    0,
    6,
    2,
    3,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    4,
    0,
    0
  ],
  "weight_sum": 155,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.199999999999998,
  "unique_transversal_patterns": 33833,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_90.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 90,
  "class": 126,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      13
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      5,
      11,
      12,
      14
    ],
    [
      0,
      6,
      13,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      8,
      13,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      11,
      12,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      9,
      10,
      12
    ],
    [
      1,
      3,
      9,
      12,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      6,
      9,
      10,
      12
    ],
    [
      1,
      6,
      9,
      12,
      16
    ],
    [
      1,
      6,
      10,
      12,
      13
    ],
    [
      1,
      6,
      12,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      8,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      12,
      15
    ],
    [
      5,
      7,
      12,
      14,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      11,
      12,
      14
    ],
    [
      6,
      9,
      12,
      14,
      16
    ],
    [
      6,
      10,
      11,
      12,
      13
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      8,
      12,
      15,
      16
    ],
    [
      7,
      10,
      14,
      15,
      16
    ],
    [
      7,
      12,
      14,
      15,
      16
    ],
    [
      8,
      12,
      13,
      15,
      16
    ]
  ],
  "weights": [
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    3,
    1,
    0,
    1,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    0,
    3,
    4,
    0,
    0,
    0,
    2,
    0,
    0,
    1,
    0,
    5,
    1,
    0,
    0,
    2,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    2,
    1,
    0,
    0,
    0,
    1,
    1,
    0,
    0,
    2,
    0,
    2,
    0,
    0
  ],
  "weight_sum": 62,
  "maximum_transversal_load": 20,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 50000,
  "float_optimum_diagnostic": 6.399999999999997,
  "unique_transversal_patterns": 38544,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_91.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 91,
  "class": 127,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      7,
      12
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      8,
      13,
      15
    ],
    [
      0,
      2,
      9,
      12,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      5,
      11,
      12,
      14
    ],
    [
      0,
      6,
      13,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      8,
      13,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      11,
      12,
      14
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      10,
      14,
      15,
      16
    ]
  ],
  "weights": [
    5,
    0,
    9,
    0,
    0,
    19,
    1,
    8,
    0,
    8,
    16,
    0,
    13,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    21,
    0,
    7,
    0,
    0,
    17,
    0,
    4,
    0,
    0,
    9,
    12,
    0,
    0,
    10,
    6,
    0,
    0,
    6,
    25,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    20,
    8,
    20,
    8,
    0,
    8,
    0,
    6,
    17,
    0,
    3,
    0,
    0,
    0,
    16,
    0,
    36,
    0,
    0,
    16,
    17,
    0,
    0,
    0,
    0,
    0,
    0,
    16,
    5,
    0,
    0,
    0,
    0,
    0,
    10,
    5,
    0,
    19,
    0,
    16,
    5,
    0,
    31,
    0,
    0,
    0,
    20,
    0,
    0,
    42,
    0,
    30,
    0,
    12,
    8
  ],
  "weight_sum": 607,
  "maximum_transversal_load": 202,
  "strictly_exceeds_six": true,
  "integer_gap": 2,
  "compression_divisor": 5000,
  "float_optimum_diagnostic": 6.083333333333335,
  "unique_transversal_patterns": 33824,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_92.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 92,
  "class": 128,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      12,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      7,
      12,
      14
    ],
    [
      0,
      5,
      11,
      12,
      14
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      13
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      10,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      10,
      11,
      13
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      11,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      11,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      5,
      11,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      11,
      12,
      13
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      13,
      15
    ],
    [
      5,
      7,
      10,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      11,
      13,
      14
    ],
    [
      6,
      9,
      13,
      14,
      16
    ],
    [
      6,
      11,
      13,
      14,
      15
    ],
    [
      6,
      13,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ],
    [
      7,
      10,
      14,
      15,
      16
    ],
    [
      9,
      10,
      11,
      12,
      13
    ],
    [
      9,
      11,
      12,
      13,
      14
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    5,
    2,
    7,
    1,
    3,
    4,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    3,
    0,
    10,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    6,
    7,
    0,
    0,
    9,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    1,
    0,
    0,
    2,
    1,
    3,
    3,
    2,
    0,
    4,
    0,
    3,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    4,
    0,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    3,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    6,
    0,
    0,
    0,
    5,
    0,
    0,
    5,
    2,
    0,
    0,
    0,
    9,
    0,
    8,
    0,
    0,
    2,
    3,
    1,
    0,
    0,
    0
  ],
  "weight_sum": 158,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 10,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.400000000000003,
  "unique_transversal_patterns": 39603,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_93.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 93,
  "class": 129,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      11,
      12
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      7,
      12,
      13
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      5,
      11,
      12,
      14
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      11,
      12,
      14
    ],
    [
      0,
      9,
      12,
      13,
      14
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      12
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      12
    ],
    [
      1,
      2,
      6,
      12,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      10,
      12
    ],
    [
      1,
      6,
      9,
      12,
      16
    ],
    [
      1,
      6,
      12,
      15,
      16
    ],
    [
      1,
      8,
      12,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      9,
      13,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      12,
      15
    ],
    [
      2,
      5,
      11,
      12,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      11,
      12,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      14,
      16
    ],
    [
      2,
      7,
      13,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      4,
      10,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      12,
      15
    ],
    [
      5,
      7,
      10,
      14,
      15
    ],
    [
      5,
      11,
      12,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      11,
      12,
      14
    ],
    [
      6,
      9,
      12,
      14,
      16
    ],
    [
      6,
      11,
      12,
      14,
      15
    ],
    [
      6,
      12,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      15,
      16
    ],
    [
      7,
      8,
      12,
      15,
      16
    ],
    [
      7,
      10,
      14,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    1,
    8,
    1,
    0,
    0,
    1,
    3,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    5,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    10,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    4,
    4,
    0,
    0,
    0,
    0,
    1,
    4,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    5,
    0,
    0,
    0,
    1,
    3,
    0,
    0,
    5,
    3,
    0,
    0,
    7,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    6,
    3,
    0,
    2,
    0,
    0,
    0,
    0,
    1,
    1,
    6,
    2,
    5,
    0,
    0,
    0,
    0,
    2,
    8,
    5,
    0,
    0,
    1,
    5,
    0,
    4,
    0,
    3,
    1,
    2,
    5,
    0,
    2,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 161,
  "maximum_transversal_load": 53,
  "strictly_exceeds_six": true,
  "integer_gap": 4,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.399999999999999,
  "unique_transversal_patterns": 35761,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_94.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 94,
  "class": 130,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      15
    ],
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      15
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      7,
      12,
      13
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      12
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      12
    ],
    [
      1,
      2,
      6,
      12,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      9,
      10,
      12
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      10,
      12
    ],
    [
      1,
      6,
      9,
      12,
      16
    ],
    [
      1,
      6,
      12,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      15
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      13,
      16
    ],
    [
      2,
      3,
      9,
      13,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      12,
      15
    ],
    [
      2,
      5,
      11,
      12,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      11,
      12,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      11,
      12,
      14
    ],
    [
      6,
      9,
      12,
      14,
      16
    ],
    [
      6,
      11,
      12,
      14,
      15
    ],
    [
      6,
      12,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    4,
    0,
    0,
    0,
    2,
    0,
    0,
    1,
    0,
    6,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    11,
    0,
    5,
    0,
    8,
    0,
    0,
    0,
    5,
    0,
    2,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    0,
    0,
    4,
    7,
    0,
    3,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    5,
    2,
    0,
    7,
    2,
    1,
    0,
    4,
    0,
    4,
    0,
    0,
    0,
    1,
    0,
    0,
    9,
    0,
    4,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    4,
    0,
    5,
    0,
    1,
    0,
    0,
    4,
    0,
    0,
    4,
    0,
    4,
    0,
    0,
    6,
    0,
    0,
    0,
    0,
    7,
    0,
    1,
    4,
    8,
    0,
    3,
    1,
    0
  ],
  "weight_sum": 159,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.399999999999997,
  "unique_transversal_patterns": 33777,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_95.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 95,
  "class": 131,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      7,
      12,
      13
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      12
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      12
    ],
    [
      1,
      2,
      6,
      12,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      9,
      10,
      12
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      10,
      12
    ],
    [
      1,
      6,
      9,
      12,
      16
    ],
    [
      1,
      6,
      12,
      15,
      16
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      13,
      16
    ],
    [
      2,
      3,
      9,
      13,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      12,
      15
    ],
    [
      2,
      5,
      11,
      12,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      11,
      12,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      4,
      6,
      14,
      15,
      16
    ],
    [
      5,
      7,
      8,
      12,
      13
    ],
    [
      5,
      7,
      10,
      13,
      14
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      13,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      13,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      11,
      12,
      14
    ],
    [
      6,
      9,
      12,
      14,
      16
    ],
    [
      6,
      11,
      12,
      14,
      15
    ],
    [
      6,
      12,
      14,
      15,
      16
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      13,
      16
    ],
    [
      8,
      10,
      13,
      15,
      16
    ],
    [
      9,
      12,
      13,
      14,
      16
    ],
    [
      12,
      13,
      14,
      15,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    10,
    3,
    0,
    3,
    0,
    0,
    2,
    0,
    0,
    3,
    0,
    0,
    8,
    5,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    4,
    0,
    0,
    0,
    3,
    0,
    3,
    0,
    2,
    0,
    5,
    4,
    0,
    0,
    0,
    3,
    8,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    7,
    8,
    5,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    9,
    6,
    1,
    3,
    0,
    1,
    2,
    0,
    3,
    0,
    0,
    0,
    5,
    0,
    4,
    0,
    3,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    4,
    1,
    0,
    0,
    4,
    5,
    1,
    0,
    1,
    0,
    0
  ],
  "weight_sum": 156,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 6,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.399999999999999,
  "unique_transversal_patterns": 39507,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_96.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 96,
  "class": 132,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      7,
      15
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      7,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      2,
      8,
      15
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      14
    ],
    [
      0,
      1,
      5,
      11,
      14
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      15,
      16
    ],
    [
      0,
      1,
      8,
      11,
      14
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      15,
      16
    ],
    [
      0,
      2,
      3,
      7,
      13
    ],
    [
      0,
      2,
      3,
      9,
      13
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      7,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      9,
      13,
      14
    ],
    [
      0,
      3,
      4,
      7,
      12
    ],
    [
      0,
      3,
      4,
      10,
      12
    ],
    [
      0,
      3,
      4,
      10,
      15
    ],
    [
      0,
      3,
      7,
      12,
      13
    ],
    [
      0,
      3,
      9,
      10,
      12
    ],
    [
      0,
      3,
      9,
      10,
      15
    ],
    [
      0,
      3,
      9,
      12,
      13
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      15,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      15,
      16
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      15
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      15,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      10,
      12
    ],
    [
      1,
      2,
      4,
      10,
      14
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      12
    ],
    [
      1,
      2,
      6,
      12,
      15
    ],
    [
      1,
      2,
      7,
      10,
      14
    ],
    [
      1,
      2,
      8,
      12,
      15
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      4,
      10,
      14
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      11,
      14
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      14
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      9,
      10,
      12
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      14
    ],
    [
      1,
      6,
      9,
      10,
      12
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      11,
      15
    ],
    [
      2,
      3,
      5,
      11,
      16
    ],
    [
      2,
      3,
      7,
      11,
      16
    ],
    [
      2,
      3,
      7,
      13,
      16
    ],
    [
      2,
      3,
      9,
      13,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      12,
      15
    ],
    [
      2,
      5,
      11,
      12,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      11,
      12,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      6,
      14,
      15
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      10,
      14,
      15
    ],
    [
      3,
      5,
      9,
      10,
      15
    ],
    [
      3,
      5,
      10,
      14,
      15
    ],
    [
      3,
      5,
      11,
      14,
      15
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      14
    ],
    [
      3,
      6,
      11,
      14,
      15
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      5,
      7,
      8,
      10,
      13
    ],
    [
      5,
      7,
      8,
      12,
      13
    ],
    [
      5,
      7,
      10,
      13,
      14
    ],
    [
      5,
      8,
      9,
      10,
      15
    ],
    [
      5,
      8,
      10,
      13,
      15
    ],
    [
      5,
      8,
      12,
      13,
      15
    ],
    [
      5,
      10,
      13,
      14,
      15
    ],
    [
      6,
      8,
      9,
      11,
      14
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      13,
      16
    ],
    [
      8,
      10,
      13,
      15,
      16
    ]
  ],
  "weights": [
    0,
    2,
    0,
    1,
    0,
    9,
    0,
    0,
    7,
    0,
    10,
    0,
    0,
    5,
    8,
    0,
    0,
    5,
    3,
    6,
    0,
    7,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    17,
    0,
    6,
    0,
    0,
    0,
    3,
    7,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    0,
    7,
    15,
    14,
    0,
    0,
    0,
    4,
    0,
    0,
    1,
    2,
    0,
    12,
    0,
    0,
    5,
    2,
    1,
    0,
    0,
    3,
    0,
    0,
    8,
    0,
    0,
    0,
    0,
    17,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    1,
    0,
    4,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    7,
    10,
    0,
    7,
    0,
    0,
    0,
    17,
    0,
    0,
    0,
    5,
    7,
    5,
    5,
    0,
    19,
    0,
    0,
    7
  ],
  "weight_sum": 308,
  "maximum_transversal_load": 101,
  "strictly_exceeds_six": true,
  "integer_gap": 10,
  "compression_divisor": 10000,
  "float_optimum_diagnostic": 6.199999999999998,
  "unique_transversal_patterns": 35935,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_97.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 97,
  "class": 133,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      14
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      14
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      12
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      13
    ],
    [
      8,
      15
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      7
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      8,
      14
    ],
    [
      0,
      1,
      5,
      6,
      7
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      7,
      13
    ],
    [
      0,
      1,
      5,
      11,
      13
    ],
    [
      0,
      1,
      5,
      11,
      16
    ],
    [
      0,
      1,
      6,
      14,
      16
    ],
    [
      0,
      1,
      8,
      11,
      13
    ],
    [
      0,
      1,
      8,
      11,
      16
    ],
    [
      0,
      1,
      8,
      14,
      16
    ],
    [
      0,
      2,
      3,
      6,
      7
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      3,
      4,
      6,
      7
    ],
    [
      0,
      3,
      4,
      6,
      14
    ],
    [
      0,
      3,
      4,
      10,
      14
    ],
    [
      0,
      3,
      9,
      10,
      14
    ],
    [
      0,
      4,
      5,
      6,
      7
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      7,
      12
    ],
    [
      0,
      4,
      5,
      11,
      12
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      4,
      6,
      14,
      16
    ],
    [
      0,
      4,
      10,
      11,
      12
    ],
    [
      0,
      4,
      10,
      11,
      16
    ],
    [
      0,
      4,
      10,
      14,
      16
    ],
    [
      0,
      5,
      7,
      12,
      13
    ],
    [
      0,
      5,
      11,
      12,
      13
    ],
    [
      0,
      7,
      12,
      13,
      15
    ],
    [
      0,
      8,
      9,
      10,
      11
    ],
    [
      0,
      8,
      9,
      10,
      14
    ],
    [
      0,
      8,
      9,
      11,
      13
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      10,
      14,
      16
    ],
    [
      0,
      9,
      10,
      11,
      12
    ],
    [
      0,
      9,
      11,
      12,
      13
    ],
    [
      0,
      9,
      12,
      13,
      15
    ],
    [
      1,
      2,
      4,
      8,
      12
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      10,
      12
    ],
    [
      1,
      2,
      4,
      10,
      13
    ],
    [
      1,
      2,
      6,
      7,
      10
    ],
    [
      1,
      2,
      6,
      10,
      12
    ],
    [
      1,
      2,
      6,
      12,
      14
    ],
    [
      1,
      2,
      7,
      10,
      13
    ],
    [
      1,
      2,
      8,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      12
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      10,
      12
    ],
    [
      1,
      3,
      4,
      10,
      13
    ],
    [
      1,
      3,
      5,
      9,
      10
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      13
    ],
    [
      1,
      3,
      5,
      11,
      13
    ],
    [
      1,
      3,
      5,
      11,
      16
    ],
    [
      1,
      3,
      8,
      11,
      13
    ],
    [
      1,
      3,
      8,
      11,
      16
    ],
    [
      1,
      3,
      8,
      12,
      16
    ],
    [
      1,
      3,
      9,
      10,
      12
    ],
    [
      1,
      3,
      9,
      12,
      16
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      10,
      13
    ],
    [
      1,
      6,
      9,
      10,
      12
    ],
    [
      1,
      6,
      9,
      12,
      16
    ],
    [
      1,
      6,
      12,
      14,
      16
    ],
    [
      1,
      8,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      11,
      14
    ],
    [
      2,
      3,
      6,
      7,
      11
    ],
    [
      2,
      3,
      6,
      11,
      14
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      12
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      5,
      11,
      12
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      4,
      8,
      9,
      13
    ],
    [
      2,
      4,
      9,
      13,
      16
    ],
    [
      2,
      4,
      10,
      11,
      12
    ],
    [
      2,
      4,
      10,
      11,
      16
    ],
    [
      2,
      4,
      10,
      13,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      12,
      14
    ],
    [
      2,
      5,
      11,
      12,
      14
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      12
    ],
    [
      2,
      6,
      11,
      12,
      14
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      10,
      13,
      16
    ],
    [
      2,
      7,
      13,
      15,
      16
    ],
    [
      2,
      9,
      13,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      13
    ],
    [
      3,
      4,
      6,
      13,
      14
    ],
    [
      3,
      4,
      7,
      8,
      12
    ],
    [
      3,
      4,
      10,
      13,
      14
    ],
    [
      3,
      5,
      9,
      10,
      14
    ],
    [
      3,
      5,
      10,
      13,
      14
    ],
    [
      3,
      5,
      11,
      13,
      14
    ],
    [
      3,
      6,
      7,
      8,
      11
    ],
    [
      3,
      6,
      8,
      11,
      13
    ],
    [
      3,
      6,
      11,
      13,
      14
    ],
    [
      3,
      7,
      8,
      11,
      16
    ],
    [
      3,
      7,
      8,
      12,
      16
    ],
    [
      3,
      7,
      12,
      15,
      16
    ],
    [
      3,
      9,
      12,
      15,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      6,
      8,
      9,
      13
    ],
    [
      4,
      6,
      9,
      13,
      16
    ],
    [
      4,
      6,
      13,
      14,
      16
    ],
    [
      4,
      10,
      13,
      14,
      16
    ],
    [
      5,
      7,
      8,
      12,
      14
    ],
    [
      5,
      7,
      10,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      11,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      11,
      13
    ],
    [
      6,
      9,
      10,
      11,
      12
    ],
    [
      6,
      9,
      11,
      12,
      13
    ],
    [
      6,
      11,
      12,
      13,
      14
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      10,
      14,
      16
    ],
    [
      7,
      8,
      12,
      14,
      16
    ],
    [
      7,
      10,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    4,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    8,
    0,
    3,
    0,
    0,
    0,
    0,
    7,
    0,
    6,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    11,
    0,
    5,
    0,
    0,
    0,
    0,
    6,
    0,
    3,
    0,
    0,
    0,
    3,
    0,
    10,
    4,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    6,
    1,
    0,
    0,
    5,
    3,
    4,
    0,
    0,
    0,
    0,
    0,
    5,
    2,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    3,
    0,
    0,
    5,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    4,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    0,
    6,
    6,
    4,
    2,
    2,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    4
  ],
  "weight_sum": 163,
  "maximum_transversal_load": 53,
  "strictly_exceeds_six": true,
  "integer_gap": 8,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.3999999999999995,
  "unique_transversal_patterns": 36069,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_98.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 98,
  "class": 134,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      13
    ],
    [
      1,
      16
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      15
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      11
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      14
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      5,
      6,
      16
    ],
    [
      0,
      1,
      5,
      10,
      12
    ],
    [
      0,
      1,
      5,
      10,
      16
    ],
    [
      0,
      1,
      6,
      13,
      16
    ],
    [
      0,
      1,
      8,
      10,
      12
    ],
    [
      0,
      1,
      8,
      10,
      16
    ],
    [
      0,
      1,
      8,
      13,
      16
    ],
    [
      0,
      2,
      3,
      6,
      15
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      15
    ],
    [
      0,
      2,
      6,
      13,
      15
    ],
    [
      0,
      2,
      8,
      9,
      12
    ],
    [
      0,
      2,
      8,
      9,
      15
    ],
    [
      0,
      2,
      8,
      13,
      15
    ],
    [
      0,
      3,
      4,
      11,
      12
    ],
    [
      0,
      3,
      9,
      11,
      12
    ],
    [
      0,
      3,
      9,
      11,
      15
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      8,
      9,
      11,
      15
    ],
    [
      0,
      8,
      10,
      11,
      16
    ],
    [
      0,
      8,
      11,
      15,
      16
    ],
    [
      0,
      8,
      13,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      14
    ],
    [
      1,
      2,
      4,
      11,
      13
    ],
    [
      1,
      2,
      4,
      11,
      14
    ],
    [
      1,
      2,
      6,
      7,
      11
    ],
    [
      1,
      2,
      6,
      11,
      13
    ],
    [
      1,
      2,
      7,
      11,
      14
    ],
    [
      1,
      2,
      7,
      12,
      14
    ],
    [
      1,
      2,
      8,
      12,
      14
    ],
    [
      1,
      3,
      4,
      8,
      13
    ],
    [
      1,
      3,
      4,
      8,
      14
    ],
    [
      1,
      3,
      4,
      11,
      13
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      9,
      16
    ],
    [
      1,
      3,
      5,
      10,
      16
    ],
    [
      1,
      3,
      8,
      10,
      14
    ],
    [
      1,
      3,
      8,
      10,
      16
    ],
    [
      1,
      3,
      8,
      13,
      16
    ],
    [
      1,
      3,
      9,
      11,
      13
    ],
    [
      1,
      3,
      9,
      11,
      15
    ],
    [
      1,
      3,
      9,
      13,
      16
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      16
    ],
    [
      1,
      5,
      7,
      9,
      15
    ],
    [
      1,
      6,
      7,
      9,
      11
    ],
    [
      1,
      6,
      9,
      11,
      13
    ],
    [
      1,
      6,
      9,
      13,
      16
    ],
    [
      1,
      7,
      9,
      11,
      15
    ],
    [
      1,
      7,
      11,
      14,
      15
    ],
    [
      1,
      8,
      10,
      12,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      9,
      16
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      5,
      10,
      16
    ],
    [
      2,
      3,
      6,
      7,
      10
    ],
    [
      2,
      3,
      6,
      10,
      15
    ],
    [
      2,
      3,
      7,
      10,
      16
    ],
    [
      2,
      3,
      7,
      12,
      16
    ],
    [
      2,
      3,
      9,
      12,
      16
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      9,
      16
    ],
    [
      2,
      4,
      8,
      9,
      14
    ],
    [
      2,
      4,
      9,
      14,
      16
    ],
    [
      2,
      4,
      11,
      14,
      16
    ],
    [
      2,
      5,
      8,
      9,
      15
    ],
    [
      2,
      5,
      8,
      13,
      15
    ],
    [
      2,
      5,
      10,
      13,
      15
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      10,
      13,
      15
    ],
    [
      2,
      7,
      10,
      11,
      16
    ],
    [
      2,
      7,
      11,
      14,
      16
    ],
    [
      2,
      7,
      12,
      14,
      16
    ],
    [
      2,
      8,
      9,
      12,
      14
    ],
    [
      2,
      9,
      12,
      14,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      14
    ],
    [
      3,
      4,
      7,
      8,
      13
    ],
    [
      3,
      4,
      7,
      12,
      13
    ],
    [
      3,
      4,
      11,
      12,
      13
    ],
    [
      3,
      6,
      7,
      8,
      10
    ],
    [
      3,
      6,
      8,
      10,
      14
    ],
    [
      3,
      6,
      10,
      14,
      15
    ],
    [
      3,
      7,
      8,
      10,
      16
    ],
    [
      3,
      7,
      8,
      13,
      16
    ],
    [
      3,
      7,
      12,
      13,
      16
    ],
    [
      3,
      9,
      11,
      12,
      13
    ],
    [
      3,
      9,
      12,
      13,
      16
    ],
    [
      4,
      5,
      6,
      9,
      16
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      4,
      6,
      8,
      9,
      14
    ],
    [
      4,
      6,
      9,
      14,
      16
    ],
    [
      5,
      7,
      8,
      9,
      15
    ],
    [
      5,
      7,
      8,
      13,
      15
    ],
    [
      6,
      8,
      9,
      10,
      14
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      10,
      13,
      14
    ],
    [
      6,
      9,
      13,
      14,
      16
    ],
    [
      6,
      10,
      13,
      14,
      15
    ],
    [
      7,
      8,
      9,
      11,
      15
    ],
    [
      7,
      8,
      10,
      11,
      16
    ],
    [
      7,
      8,
      11,
      15,
      16
    ],
    [
      7,
      8,
      13,
      15,
      16
    ],
    [
      7,
      11,
      14,
      15,
      16
    ],
    [
      8,
      9,
      10,
      12,
      14
    ],
    [
      9,
      10,
      11,
      12,
      13
    ],
    [
      9,
      10,
      12,
      13,
      14
    ],
    [
      9,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    0,
    0,
    0,
    0,
    5,
    0,
    2,
    3,
    3,
    2,
    4,
    0,
    0,
    2,
    0,
    4,
    2,
    4,
    4,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    2,
    0,
    0,
    0,
    4,
    0,
    3,
    0,
    2,
    0,
    2,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    3,
    5,
    0,
    1,
    4,
    1,
    2,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    4,
    4,
    0,
    4,
    6,
    0,
    0,
    0,
    0,
    2,
    3,
    1,
    0,
    0,
    3,
    1,
    1,
    3,
    1,
    4,
    5,
    0,
    2,
    3,
    3,
    3,
    4,
    4,
    0,
    1,
    0,
    0,
    0,
    3,
    1,
    0,
    4,
    1,
    2,
    1,
    0,
    4,
    0,
    0,
    0,
    0
  ],
  "weight_sum": 158,
  "maximum_transversal_load": 51,
  "strictly_exceeds_six": true,
  "integer_gap": 10,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.402761247322066,
  "unique_transversal_patterns": 37682,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/data/weights_99.json <==
{
  "run_id": "rp5-round4-rigid115-discovery-20261015",
  "critical_index": 99,
  "class": 135,
  "negative_edges": [
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      1,
      13
    ],
    [
      1,
      15
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      3,
      5
    ],
    [
      3,
      9
    ],
    [
      3,
      11
    ],
    [
      3,
      14
    ],
    [
      3,
      16
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      14
    ],
    [
      4,
      16
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      8,
      12
    ],
    [
      8,
      16
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      16
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ]
  ],
  "rigid_faces": [
    [
      0,
      1,
      2,
      6,
      13
    ],
    [
      0,
      1,
      2,
      8,
      12
    ],
    [
      0,
      1,
      2,
      8,
      13
    ],
    [
      0,
      1,
      5,
      6,
      15
    ],
    [
      0,
      1,
      5,
      10,
      12
    ],
    [
      0,
      1,
      5,
      10,
      15
    ],
    [
      0,
      1,
      6,
      13,
      15
    ],
    [
      0,
      1,
      8,
      10,
      12
    ],
    [
      0,
      1,
      8,
      10,
      15
    ],
    [
      0,
      1,
      8,
      13,
      15
    ],
    [
      0,
      2,
      3,
      6,
      14
    ],
    [
      0,
      2,
      3,
      9,
      12
    ],
    [
      0,
      2,
      3,
      9,
      14
    ],
    [
      0,
      2,
      6,
      13,
      14
    ],
    [
      0,
      2,
      8,
      9,
      12
    ],
    [
      0,
      2,
      8,
      9,
      14
    ],
    [
      0,
      2,
      8,
      13,
      14
    ],
    [
      0,
      3,
      4,
      11,
      12
    ],
    [
      0,
      3,
      9,
      11,
      12
    ],
    [
      0,
      3,
      9,
      11,
      14
    ],
    [
      0,
      4,
      5,
      6,
      16
    ],
    [
      0,
      4,
      5,
      11,
      16
    ],
    [
      0,
      5,
      6,
      15,
      16
    ],
    [
      0,
      5,
      10,
      11,
      15
    ],
    [
      0,
      5,
      11,
      15,
      16
    ],
    [
      0,
      8,
      9,
      11,
      14
    ],
    [
      0,
      8,
      10,
      11,
      15
    ],
    [
      0,
      8,
      11,
      14,
      15
    ],
    [
      0,
      8,
      13,
      14,
      15
    ],
    [
      0,
      11,
      14,
      15,
      16
    ],
    [
      1,
      2,
      4,
      8,
      13
    ],
    [
      1,
      2,
      4,
      8,
      16
    ],
    [
      1,
      2,
      4,
      11,
      13
    ],
    [
      1,
      2,
      4,
      11,
      16
    ],
    [
      1,
      2,
      6,
      7,
      11
    ],
    [
      1,
      2,
      6,
      11,
      13
    ],
    [
      1,
      2,
      7,
      11,
      16
    ],
    [
      1,
      2,
      7,
      12,
      16
    ],
    [
      1,
      2,
      8,
      12,
      16
    ],
    [
      1,
      3,
      4,
      8,
      16
    ],
    [
      1,
      3,
      4,
      11,
      13
    ],
    [
      1,
      3,
      5,
      9,
      14
    ],
    [
      1,
      3,
      5,
      9,
      15
    ],
    [
      1,
      3,
      5,
      10,
      14
    ],
    [
      1,
      3,
      5,
      10,
      15
    ],
    [
      1,
      3,
      8,
      10,
      15
    ],
    [
      1,
      3,
      8,
      10,
      16
    ],
    [
      1,
      3,
      9,
      11,
      13
    ],
    [
      1,
      3,
      9,
      11,
      14
    ],
    [
      1,
      3,
      9,
      13,
      15
    ],
    [
      1,
      3,
      10,
      14,
      16
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      9,
      15
    ],
    [
      1,
      5,
      7,
      9,
      14
    ],
    [
      1,
      5,
      7,
      12,
      14
    ],
    [
      1,
      5,
      10,
      12,
      14
    ],
    [
      1,
      6,
      7,
      9,
      11
    ],
    [
      1,
      6,
      9,
      11,
      13
    ],
    [
      1,
      6,
      9,
      13,
      15
    ],
    [
      1,
      7,
      9,
      11,
      14
    ],
    [
      1,
      7,
      11,
      14,
      16
    ],
    [
      1,
      7,
      12,
      14,
      16
    ],
    [
      1,
      8,
      10,
      12,
      16
    ],
    [
      1,
      10,
      12,
      14,
      16
    ],
    [
      2,
      3,
      5,
      9,
      14
    ],
    [
      2,
      3,
      5,
      9,
      15
    ],
    [
      2,
      3,
      5,
      10,
      14
    ],
    [
      2,
      3,
      5,
      10,
      15
    ],
    [
      2,
      3,
      6,
      7,
      10
    ],
    [
      2,
      3,
      6,
      10,
      14
    ],
    [
      2,
      3,
      7,
      10,
      15
    ],
    [
      2,
      3,
      7,
      12,
      15
    ],
    [
      2,
      3,
      9,
      12,
      15
    ],
    [
      2,
      4,
      5,
      8,
      13
    ],
    [
      2,
      4,
      5,
      11,
      16
    ],
    [
      2,
      5,
      8,
      9,
      14
    ],
    [
      2,
      5,
      8,
      13,
      14
    ],
    [
      2,
      5,
      9,
      15,
      16
    ],
    [
      2,
      5,
      10,
      11,
      15
    ],
    [
      2,
      5,
      10,
      13,
      14
    ],
    [
      2,
      5,
      11,
      15,
      16
    ],
    [
      2,
      6,
      7,
      10,
      11
    ],
    [
      2,
      6,
      10,
      11,
      13
    ],
    [
      2,
      6,
      10,
      13,
      14
    ],
    [
      2,
      7,
      10,
      11,
      15
    ],
    [
      2,
      7,
      11,
      15,
      16
    ],
    [
      2,
      7,
      12,
      15,
      16
    ],
    [
      2,
      8,
      9,
      12,
      16
    ],
    [
      2,
      9,
      12,
      15,
      16
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      16
    ],
    [
      3,
      4,
      11,
      12,
      13
    ],
    [
      3,
      6,
      7,
      8,
      10
    ],
    [
      3,
      6,
      8,
      10,
      16
    ],
    [
      3,
      6,
      10,
      14,
      16
    ],
    [
      3,
      7,
      8,
      10,
      15
    ],
    [
      3,
      9,
      11,
      12,
      13
    ],
    [
      3,
      9,
      12,
      13,
      15
    ],
    [
      4,
      5,
      7,
      8,
      13
    ],
    [
      4,
      5,
      7,
      12,
      13
    ],
    [
      5,
      6,
      9,
      15,
      16
    ],
    [
      5,
      7,
      8,
      9,
      14
    ],
    [
      5,
      7,
      8,
      13,
      14
    ],
    [
      5,
      7,
      12,
      13,
      14
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      6,
      8,
      9,
      10,
      16
    ],
    [
      6,
      9,
      10,
      11,
      13
    ],
    [
      6,
      9,
      10,
      13,
      16
    ],
    [
      6,
      9,
      13,
      15,
      16
    ],
    [
      6,
      10,
      13,
      14,
      16
    ],
    [
      7,
      8,
      9,
      11,
      14
    ],
    [
      7,
      8,
      10,
      11,
      15
    ],
    [
      7,
      8,
      11,
      14,
      15
    ],
    [
      7,
      8,
      13,
      14,
      15
    ],
    [
      7,
      11,
      14,
      15,
      16
    ],
    [
      8,
      9,
      10,
      12,
      16
    ],
    [
      9,
      10,
      11,
      12,
      13
    ],
    [
      9,
      10,
      12,
      13,
      16
    ],
    [
      9,
      12,
      13,
      15,
      16
    ],
    [
      10,
      12,
      13,
      14,
      16
    ]
  ],
  "weights": [
    3,
    0,
    0,
    0,
    0,
    2,
    1,
    0,
    0,
    3,
    4,
    0,
    0,
    0,
    9,
    0,
    5,
    0,
    4,
    0,
    3,
    0,
    0,
    6,
    8,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    3,
    0,
    5,
    2,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    3,
    0,
    0,
    0,
    2,
    2,
    0,
    2,
    0,
    0,
    3,
    0,
    0,
    0,
    3,
    1,
    1,
    2,
    0,
    6,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    5,
    0,
    1,
    0,
    0,
    7,
    0,
    0,
    3,
    0,
    3,
    1,
    9,
    3,
    4,
    7,
    1,
    0,
    2,
    4,
    6,
    6,
    0,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    0,
    0,
    0,
    0,
    3,
    0,
    0
  ],
  "weight_sum": 164,
  "maximum_transversal_load": 52,
  "strictly_exceeds_six": true,
  "integer_gap": 16,
  "compression_divisor": 20000,
  "float_optimum_diagnostic": 6.399999999999999,
  "unique_transversal_patterns": 39111,
  "full65536_complement_pair_loads_checked": true,
  "scope": "Only accepted integer strict inequalities can exclude this completed core; a non-strict outcome is not an exact LP upper-bound certificate."
}

==> anc/terminal/provenance.json <==
{
  "copied": [
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class0.json",
      "target": "data/weights_0.json",
      "sha256": "4ff59a26ea77296a4258f5e6c117e3f63dbd0797c9a25420b37ff4adbe42008d",
      "bytes": 10829
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class1.json",
      "target": "data/weights_1.json",
      "sha256": "ae747e197f101184cb54d8693057c7023feadb87e9e99a64b6fe272ef1fae737",
      "bytes": 10834
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class2.json",
      "target": "data/weights_2.json",
      "sha256": "af21a27890eb1f151dd7d4467077ee4cd260e9ab4145df31cde8d97cd19f3a46",
      "bytes": 10862
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class3.json",
      "target": "data/weights_3.json",
      "sha256": "ac6f811038cae8b434f8106d20c13f6a538f75a6d1a64f2ddafb1925dc627193",
      "bytes": 10726
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class4.json",
      "target": "data/weights_4.json",
      "sha256": "0f9b855245dc904718724a79549cfc076b72ef96dfe81dc5ec9ee12a8be26dc4",
      "bytes": 11149
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class5.json",
      "target": "data/weights_5.json",
      "sha256": "bde7bae8819fc978329339bb93392b06cd78b5c4b9bfa5cb6d778bf1506f39a4",
      "bytes": 11157
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class6.json",
      "target": "data/weights_6.json",
      "sha256": "c3dde701e47456b6e7182781f6d3818f6d9f8c3ab69ce436b3c81acb6c8b41c3",
      "bytes": 11398
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class7.json",
      "target": "data/weights_7.json",
      "sha256": "4d818d828299a16d9c0039be5109f9a573431ac24775b33d51a47523f0393aed",
      "bytes": 10977
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class8.json",
      "target": "data/weights_8.json",
      "sha256": "20bd0ab523f8105f87b1228c88f0c5d752a93ca74f8e06b8b815a471bde4c6ab",
      "bytes": 11029
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class9.json",
      "target": "data/weights_9.json",
      "sha256": "06b25060a2aec4101f1b1fb2a30132928a50c93c8fc6acefa39dee7191a833e0",
      "bytes": 11083
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class10.json",
      "target": "data/weights_10.json",
      "sha256": "faf514c144f7ac66295485ebca3118913973a1b23418972c5fe91841b7e6234c",
      "bytes": 11311
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class11.json",
      "target": "data/weights_11.json",
      "sha256": "acc9bc321bc4de651b9473d139dc39d7959bb2f1e54cbc655959bece12846ed1",
      "bytes": 11470
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class12.json",
      "target": "data/weights_12.json",
      "sha256": "b9478dc8163f877eb0bdf9de10376390dae55b971767f7f07c5f022bd86e126e",
      "bytes": 11210
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class13.json",
      "target": "data/weights_13.json",
      "sha256": "51ee5a56cd27a52feecfcc3524f9b4ba3c338087b87a38d59d4ce7b58daddd1f",
      "bytes": 11043
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class14.json",
      "target": "data/weights_14.json",
      "sha256": "0755acadf9c480c41ae06f67e030e1744a4e82e2714d890c3e177ab22c5658ae",
      "bytes": 11437
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class15.json",
      "target": "data/weights_15.json",
      "sha256": "01432161a807e83d83e138f27a6ec2dba35461295f5c8468ebbd07e92ccc07b6",
      "bytes": 11739
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class16.json",
      "target": "data/weights_16.json",
      "sha256": "2fb0ecb48319d908247169f777e207e5738bc19c151dc82f718085a8485546e5",
      "bytes": 11100
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class17.json",
      "target": "data/weights_17.json",
      "sha256": "a210456cb0b4123db140e04d0ed81cfafac97179127441abcaea230915ba06d6",
      "bytes": 11665
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class18.json",
      "target": "data/weights_18.json",
      "sha256": "231676c7446d537cf181325e97d1f1bcfa8c74d26fffe316172ab40efff4d849",
      "bytes": 11230
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class19.json",
      "target": "data/weights_19.json",
      "sha256": "6252803930cc53ee756aa35677c8eefd1cf6b46a4359f264f9f77de3e59c3728",
      "bytes": 11175
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class20.json",
      "target": "data/weights_20.json",
      "sha256": "fae4a5d395fc59cfff43200bd0c7ede1283bc678ad8fad77e4d9315d6d73385c",
      "bytes": 11370
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class21.json",
      "target": "data/weights_21.json",
      "sha256": "81f41966510897efe8d687ebb1fd47b8b34196604bdace5b77ddce998abc71cf",
      "bytes": 11128
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class22.json",
      "target": "data/weights_22.json",
      "sha256": "8de21a14fd83fcc8a71b755d5eb3719a1e3a58d671e62b4f8851f0337d0836ae",
      "bytes": 11101
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class23.json",
      "target": "data/weights_23.json",
      "sha256": "9e835981777e641a0f065b0cd184ca853136497cb4f430d75063afc3459320ba",
      "bytes": 11327
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class24.json",
      "target": "data/weights_24.json",
      "sha256": "0bbce29bd7cf10492d7784cd81f65fe08848a3d26deaa467575a6952385fa1c9",
      "bytes": 10695
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class25.json",
      "target": "data/weights_25.json",
      "sha256": "a91f2f9e114afff0233e7a20e44daa4a1f4abd95056d5ac6e894ad2727ce52c3",
      "bytes": 10808
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class26.json",
      "target": "data/weights_26.json",
      "sha256": "d3241f9167db5b6e1877de8c9cb700517133101a73237e89cb1d129958167d67",
      "bytes": 11053
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class27.json",
      "target": "data/weights_27.json",
      "sha256": "bcc26b7a7ddca18d9dbfc056c263e6c483dc87dcde3b2c841bdaff1c5b11769c",
      "bytes": 10786
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class28.json",
      "target": "data/weights_28.json",
      "sha256": "8bc66b8dbb4ca74fe86ed331cb69bdbca8bd19bf5cf80095de47e11ccd9b86a1",
      "bytes": 10909
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class29.json",
      "target": "data/weights_29.json",
      "sha256": "63793e927148930f97296ae78dfa218f02c82e95257aa2a6762bfcb894dce02e",
      "bytes": 10909
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class30.json",
      "target": "data/weights_30.json",
      "sha256": "6748b5d0484a9ab3edd1ba4a56d08e2872551bb8a18ae95a1d622a34af63ecb7",
      "bytes": 10844
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class31.json",
      "target": "data/weights_31.json",
      "sha256": "51c0227800b131486a6e8927fa7b001d24bbc17ff5ffa05aba6b8c7920231a6d",
      "bytes": 10911
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class32.json",
      "target": "data/weights_32.json",
      "sha256": "eb268e09f37a09830a60f9e2d5623209b6e98f67b954d95487f7c6838972b211",
      "bytes": 10868
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class33.json",
      "target": "data/weights_33.json",
      "sha256": "10bed7be78e34a8e60b99a77a5b2e21c55d413059660c66519151438abb921d0",
      "bytes": 10979
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class34.json",
      "target": "data/weights_34.json",
      "sha256": "9a6ba1a0cfb11becbef13a9d49e408ee8fd14a48d310d449a188f1b218ca9d0a",
      "bytes": 11294
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class35.json",
      "target": "data/weights_35.json",
      "sha256": "e154cb73befcc5be4e40cd895866a82d53ead8b00f66714cb0e43fb773487427",
      "bytes": 11304
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class36.json",
      "target": "data/weights_36.json",
      "sha256": "8b2ec0f6c39b956f0c5a16bd0396ff9018be3de3e6839d0d133ad821368b1a93",
      "bytes": 10706
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class37.json",
      "target": "data/weights_37.json",
      "sha256": "2ea524ac97be8e61e39502e6bb07349ec9c5ccb5ba2b9e913c9553d56d41a9d9",
      "bytes": 10984
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class38.json",
      "target": "data/weights_38.json",
      "sha256": "774cde0d9d887bdd05e26ba4417a0326ce59baf8838751420aa9517cb2f9c629",
      "bytes": 10887
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class39.json",
      "target": "data/weights_39.json",
      "sha256": "45be954990e2f9b48e1681c937424d0e5b77ddf683e8eee3967940395349a074",
      "bytes": 10975
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class40.json",
      "target": "data/weights_40.json",
      "sha256": "16c0454f512068f22e48d0eb80e03db057021e6b37871f402cc80192c37c83e5",
      "bytes": 11283
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class41.json",
      "target": "data/weights_41.json",
      "sha256": "c6399129b26b41c5740f87e0249412f67222b41e9e8f0b8758e7c908724df0b4",
      "bytes": 11605
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class42.json",
      "target": "data/weights_42.json",
      "sha256": "c87316934b9bbb9b633edb45b44bf0e57ac937da4472d135c00fc2e139a56d85",
      "bytes": 10547
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class43.json",
      "target": "data/weights_43.json",
      "sha256": "9ffac7d241fb220f57bdc50f75687de8e37da6c5d4791a9c62e12cba8f196bab",
      "bytes": 10617
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class44.json",
      "target": "data/weights_44.json",
      "sha256": "eb19ba5385a157465da474fbee38bff56af56732077f3ec109f8361be228d4c2",
      "bytes": 10725
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class45.json",
      "target": "data/weights_45.json",
      "sha256": "152d394623a1b8d7a578f7488940847ce6a311693a3f1dc61669c517b5714429",
      "bytes": 10680
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class46.json",
      "target": "data/weights_46.json",
      "sha256": "75f5e8e31a17cbaf137c692af7d070ad9101f9a26eb44ccafe1acb3741de2722",
      "bytes": 11388
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class47.json",
      "target": "data/weights_47.json",
      "sha256": "64e365159bdf0d819a6fc2ebe53eff1e9541791adc7d91fb3b0d0099c77c9ab0",
      "bytes": 10940
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class48.json",
      "target": "data/weights_48.json",
      "sha256": "99631182ed4375976e53d7dc6debb6bc06f293746a908c10e4357606b7165ff8",
      "bytes": 11031
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class49.json",
      "target": "data/weights_49.json",
      "sha256": "4bbb76beab94e2e643a781230cf54932b306fec2a436b36cf40f94aa7df15f61",
      "bytes": 10999
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class50.json",
      "target": "data/weights_50.json",
      "sha256": "7aa4cbe7d169fd435e3f4251d3c3a22cedf42b1b04121d1b2bbeed5840d452e1",
      "bytes": 11430
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class51.json",
      "target": "data/weights_51.json",
      "sha256": "5ebc8f171367ad92df28beb9d5240137f669df2f52be0b082b98e95b4fa7043a",
      "bytes": 11790
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class52.json",
      "target": "data/weights_52.json",
      "sha256": "53fd8fce940e18db0b0a8bbfdf3bfd8e5661a1aab861a10d29d422fd846d8c3e",
      "bytes": 11108
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class53.json",
      "target": "data/weights_53.json",
      "sha256": "042bb515ddce539888c8af33b09d89413c891e83ac11c99e707b9e7bc593928e",
      "bytes": 11842
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class54.json",
      "target": "data/weights_54.json",
      "sha256": "fc108c4c1e34e8f007aa9a0d4a104bf56f5f1caab38cbfed4d98b316bb5f5741",
      "bytes": 11810
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class55.json",
      "target": "data/weights_55.json",
      "sha256": "332386e37fe75c81121bf112fd6012dc4c590352237f4adc0bd379261daa26ca",
      "bytes": 11022
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class56.json",
      "target": "data/weights_56.json",
      "sha256": "fcee00e49a3540cbe3534f7dfe959eae112652af6b186916793068ddad7993d4",
      "bytes": 11182
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class57.json",
      "target": "data/weights_57.json",
      "sha256": "0cfc22c885f1ed037982bf3249be8ac0ac3bc9492e1a93fa59239fef7ad0d2ad",
      "bytes": 11651
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class58.json",
      "target": "data/weights_58.json",
      "sha256": "d49874829932a011dd72da5b54cdd3b1817e8ed8fd8835362df4eafc8fc87bad",
      "bytes": 10889
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class59.json",
      "target": "data/weights_59.json",
      "sha256": "e29ce8e95f0b7b3bb2599c7af68e87aabb0087cdb8961d068703c8c56c2ca683",
      "bytes": 11957
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class60.json",
      "target": "data/weights_60.json",
      "sha256": "509520833e56104c4fd8259e296ce4837b1fcb64194ee848a08699a5f0a2f278",
      "bytes": 12022
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class61.json",
      "target": "data/weights_61.json",
      "sha256": "9529b35dbe481961d6b3f5d166e23dd993fb984aeb59b65f4b17e8a246179ab9",
      "bytes": 10980
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class62.json",
      "target": "data/weights_62.json",
      "sha256": "1ec6b4f84a2d2e7f03c9994ea2652c9cf30ee12262176224f3696fdfb1b55cd1",
      "bytes": 11399
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class63.json",
      "target": "data/weights_63.json",
      "sha256": "d7a9cb125bf02d5f9a63c158f1be1b795779e3ef74cce07e11b9f1cb60453bd2",
      "bytes": 10678
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class64.json",
      "target": "data/weights_64.json",
      "sha256": "e4c58b5be9810c94e15d1ee0bb1d8576f89ec9a1d41ad191ca269e6b0bca7d76",
      "bytes": 10696
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class65.json",
      "target": "data/weights_65.json",
      "sha256": "066fcf0af02a42acd02ddb10e2b54ab7bbc8117a4454475bc67f231073e788b0",
      "bytes": 10586
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class66.json",
      "target": "data/weights_66.json",
      "sha256": "dcf655f6560749800fd337d512641a663e109483162815c3509718e2220e5560",
      "bytes": 10811
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class67.json",
      "target": "data/weights_67.json",
      "sha256": "8b015b894c4695e3db199ebacb3df8b8aa36efe11279841d372ed7d780ce6e26",
      "bytes": 10328
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class68.json",
      "target": "data/weights_68.json",
      "sha256": "28640e548dc57842ea8b058bfa0e7b7d1756f8815b6756a2e3164a260753c9af",
      "bytes": 10927
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class69.json",
      "target": "data/weights_69.json",
      "sha256": "4f534178f5bf64995ad54d84c6125ff666ce8d9cccc4808ba70fe20d026f6c9e",
      "bytes": 11360
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class70.json",
      "target": "data/weights_70.json",
      "sha256": "23fd5f59f5ca5c2af610522dac660df25b02ecf5eae6efabe840bdf16f0c0ee4",
      "bytes": 10952
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class71.json",
      "target": "data/weights_71.json",
      "sha256": "c002767384d160cc25661a8b1c48377021a9c038b4538a8cc59857617a9a6998",
      "bytes": 11007
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class72.json",
      "target": "data/weights_72.json",
      "sha256": "f0bb7a7c3de411c0f1a1b034b10bd1d70eb43cb67df1a53194c01c6bdac7b081",
      "bytes": 10893
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class73.json",
      "target": "data/weights_73.json",
      "sha256": "4c228d89cdbc8e9dd419cfd0d665d0d9f035de3b439d986a68cd08632acf9419",
      "bytes": 10984
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class74.json",
      "target": "data/weights_74.json",
      "sha256": "7f619aa2cc6d989efb0f92afac2ea5e123e05fd7eac21acc5b69bfc4f888e1ab",
      "bytes": 11105
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class75.json",
      "target": "data/weights_75.json",
      "sha256": "4cbdb727f851e00132753e7d314a787d46f9490b7a8f16dccd1c7cc0d05de6d4",
      "bytes": 11172
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class76.json",
      "target": "data/weights_76.json",
      "sha256": "9116445ed06dba3d6248a5968f72bb65fe40267009fe0de89b13d0a8ef663c02",
      "bytes": 11510
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class77.json",
      "target": "data/weights_77.json",
      "sha256": "a222c912705efa17cb1d176aab9d9b38ce67234671ee50a8757dc776b64d52ff",
      "bytes": 11145
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class78.json",
      "target": "data/weights_78.json",
      "sha256": "a2a8def2c7122f442be5e4ce91e28ddad42ca47e629872f53327d0c406e1d5e9",
      "bytes": 11090
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class79.json",
      "target": "data/weights_79.json",
      "sha256": "e290361bc72da7bd1c8190a9bccee37590f7b551fcf8793756fa0d39df9a81ce",
      "bytes": 10887
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class80.json",
      "target": "data/weights_80.json",
      "sha256": "27b885245d776ea979a4c4b1da6bae2053a3f6d5a14157f2eae53d205124db6c",
      "bytes": 10919
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class81.json",
      "target": "data/weights_81.json",
      "sha256": "fad7fdd2a45a0a8a6022885f498100bd333a53958d61dfc375f6cbf870588bf5",
      "bytes": 11322
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class82.json",
      "target": "data/weights_82.json",
      "sha256": "593284b7ab11c6c45b441cbfd406d6cccc6b1b3f0b509e20a8501c726a096d45",
      "bytes": 11418
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class83.json",
      "target": "data/weights_83.json",
      "sha256": "ad52c188cb4713ae4da7935874a848594fec21ead2db96b5d760feb9f6e7e84e",
      "bytes": 11373
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class84.json",
      "target": "data/weights_84.json",
      "sha256": "8cfae548dfdbdd78ec96ddcfe8dfb2556ed57aa175464075e282e8f93ec53389",
      "bytes": 10929
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class85.json",
      "target": "data/weights_85.json",
      "sha256": "d5341bc2cc92eb17beda089330264c86363e99d21115f3822ffbbe30f847fde0",
      "bytes": 10665
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class86.json",
      "target": "data/weights_86.json",
      "sha256": "d9a6a36c7249538c5d6b011961d76d1588e5ff1665b366fb496d935143aec7de",
      "bytes": 10874
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class87.json",
      "target": "data/weights_87.json",
      "sha256": "f62d691055747b123227fdb8801cdc66ed9aa96ac04e62ddfec3b5484fe9efbe",
      "bytes": 11461
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class88.json",
      "target": "data/weights_88.json",
      "sha256": "c15e76cde4a347a284631b6aae6af9cd6941c7799fc57614cc8d6d7c4c9dcf6b",
      "bytes": 11264
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class89.json",
      "target": "data/weights_89.json",
      "sha256": "8c986790ad964d3583ae0b6e3b31f2fe79ea931772fdeadf512fea400bc05783",
      "bytes": 11004
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class90.json",
      "target": "data/weights_90.json",
      "sha256": "75f8d02d9c2838207642f09ddd55677a2691695e34a39c7da73590a41f6a8d36",
      "bytes": 11174
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class91.json",
      "target": "data/weights_91.json",
      "sha256": "a136a918444a008151aeaf5566b034ee48d91f2cb1c04ef2f9d8fb35ba5bb490",
      "bytes": 10588
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class92.json",
      "target": "data/weights_92.json",
      "sha256": "571f48e4095d8c0b5c06364267e88f49740fbeb22e9af78be24116aceef192fd",
      "bytes": 11363
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class93.json",
      "target": "data/weights_93.json",
      "sha256": "faa19aad18ff25cc670f5f22c870c43ceaa19025b9f4997259e55ce3b63fd68d",
      "bytes": 11763
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class94.json",
      "target": "data/weights_94.json",
      "sha256": "c388ced83293e583e74ba852d05d10c76dbc26b9bda823410fa837561b9a4eb0",
      "bytes": 11116
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class95.json",
      "target": "data/weights_95.json",
      "sha256": "648866e010c4e0528ce29a8e8c27f5e1e0f017bff8aa6278398abf45a53a0cac",
      "bytes": 11318
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class96.json",
      "target": "data/weights_96.json",
      "sha256": "3cd85ce8b90044edfb803c8c2375fb9aa711bcab6d27dd2eff98cd9e1a586b0f",
      "bytes": 10758
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class97.json",
      "target": "data/weights_97.json",
      "sha256": "b0c17e364f0fd81dcf6f2b4a1765512bbd7689f813b335f243984fe5d167dd9d",
      "bytes": 11763
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class98.json",
      "target": "data/weights_98.json",
      "sha256": "cf64225b8aacd803b863dca9bcc9ece4a852a8c2a59562c8ff698ef1a77973a0",
      "bytes": 10832
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class99.json",
      "target": "data/weights_99.json",
      "sha256": "c0aeffaed0528a83a546e434dedacc6a38a9212d5566267e3ef8c8300825adac",
      "bytes": 11225
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class100.json",
      "target": "data/weights_100.json",
      "sha256": "001167c1ab21c660cbe555c16dbeefa5cc16ed59b208b09283c296fd5ed8aac8",
      "bytes": 11012
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class101.json",
      "target": "data/weights_101.json",
      "sha256": "c37bf205b59b669d5a2f612d26ee6d1175600e34bc203b3f316bf0f05a93f3c4",
      "bytes": 11706
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class102.json",
      "target": "data/weights_102.json",
      "sha256": "a1ec5619753aa5da2ec50b524dbf5d7071a33a9f5e6291c750ea587925ac5427",
      "bytes": 11157
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class103.json",
      "target": "data/weights_103.json",
      "sha256": "3a441df1d437a6c33e52671308b4552cc082c4f166cca8a8d05af7717afd04de",
      "bytes": 11190
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class104.json",
      "target": "data/weights_104.json",
      "sha256": "8b6adeed13f5cd18846d6fcac0d21378c9f73151fac3cee5d1e8bb7ba1771569",
      "bytes": 12569
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class105.json",
      "target": "data/weights_105.json",
      "sha256": "e64d1adbb5cf55c6c9c481e064b930f1f7ad30325b44b66ab1199ba0a0f737fe",
      "bytes": 12130
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class106.json",
      "target": "data/weights_106.json",
      "sha256": "ac7e99d0e5ab0996e9d5b46015b21772b538ce48b8d218e5913c164d67c2ec07",
      "bytes": 11826
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class107.json",
      "target": "data/weights_107.json",
      "sha256": "c879e9dd139e19f308d5a89409c7c3827ae587e53a857fac6eceb8d4a219745e",
      "bytes": 12072
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class108.json",
      "target": "data/weights_108.json",
      "sha256": "c18ddf59a78537a82fa28308be5c2c6abfadf6e0ab82ab360e9a6969d70f8b15",
      "bytes": 11838
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class109.json",
      "target": "data/weights_109.json",
      "sha256": "9701f238ada77f0c9f0dab00e5b1e791d00c07edfc0340e04b6b14578410c5d1",
      "bytes": 11470
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class110.json",
      "target": "data/weights_110.json",
      "sha256": "7244972fcf4251ef5b78226e6dba9c8d4300241c8be1e705f6626ed70d8f08f7",
      "bytes": 11509
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class111.json",
      "target": "data/weights_111.json",
      "sha256": "e2d6404537d03b9ae6c5376e629364c6687f4f0153acabe93f29446ca6edd258",
      "bytes": 12479
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class112.json",
      "target": "data/weights_112.json",
      "sha256": "2dd634ddf17356a57944d12b0aba9a34938f45b632c387e2fdb029c6ddd17cdd",
      "bytes": 11658
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class113.json",
      "target": "data/weights_113.json",
      "sha256": "761281bc3537369603848395ca32732210099daeac02ebccf483209516ac342d",
      "bytes": 11692
    },
    {
      "source": "research/rp5_round4/cycle_code/root_rigid115_class114.json",
      "target": "data/weights_114.json",
      "sha256": "dd8f87a5b9e1af36394a06d32a39f6c4084bf15606c187d09f0bc47d6f35d181",
      "bytes": 12987
    },
    {
      "source": "research/rp5_round4/critical17/no7_residual11_class3_verified.json",
      "target": "data/trace_3.json",
      "sha256": "a011ffafaee0f150db639d81461861d98363bab158c11408794c3fcbfb068f70",
      "bytes": 1523
    },
    {
      "source": "research/rp5_round4/critical17/no7_residual11_class16_verified.json",
      "target": "data/trace_16.json",
      "sha256": "b1b6a990bd01cdd76108d01770f7a7a292058f3ebf983fb96853a4f99acbc7de",
      "bytes": 3350
    },
    {
      "source": "research/rp5_round4/critical17/no7_residual11_class18_verified.json",
      "target": "data/trace_18.json",
      "sha256": "1a0894f4b3790117fb8717370d6a554c4347af13b2852bb620c49fe3c711b502",
      "bytes": 4241
    },
    {
      "source": "research/rp5_round4/critical17/no7_residual11_class39_verified.json",
      "target": "data/trace_39.json",
      "sha256": "423355bd5e925fad3e0119433e7ee5dc03558140ec0e7921f0249d6421e938d5",
      "bytes": 1526
    },
    {
      "source": "research/rp5_round4/critical17/no7_residual11_class42_verified.json",
      "target": "data/trace_42.json",
      "sha256": "92d87d72db1451e84ab89b18f7c1eed6b0b34001886d3283ab94bd5785385f0d",
      "bytes": 2448
    },
    {
      "source": "research/rp5_round4/critical17/no7_residual11_class53_verified.json",
      "target": "data/trace_53.json",
      "sha256": "cfe513da314b1a7087efa88f846a82aa03df6bf14a6a95ad75460bb57e822cac",
      "bytes": 1580
    },
    {
      "source": "research/rp5_round4/critical17/no7_residual11_class54_verified.json",
      "target": "data/trace_54.json",
      "sha256": "23292bc7c62e7beaeb1209fc3188b143fa3c74e46d2bc8096ea8e8ce9a47d9c0",
      "bytes": 1402
    },
    {
      "source": "research/rp5_round4/critical17/no7_residual11_class59_verified.json",
      "target": "data/trace_59.json",
      "sha256": "7e1bc80ff4969f6453936b5d4bd8a4152a6e64ea6783caf99981972522fee7ca",
      "bytes": 1444
    },
    {
      "source": "research/rp5_round4/critical17/no7_residual11_class67_verified.json",
      "target": "data/trace_67.json",
      "sha256": "40314496c1b9796d25c50ccb3daa0e9fe30f87d66e834db570efdd1c08c9c449",
      "bytes": 320016
    },
    {
      "source": "research/rp5_round4/critical17/no7_residual11_class86_verified.json",
      "target": "data/trace_86.json",
      "sha256": "8a4a526948f2f6f4f870173cdd1ab69945263b0b5ca3afab29ed75a9007a936e",
      "bytes": 1163
    },
    {
      "source": "research/rp5_round4/critical17/no7_residual11_class105_verified.json",
      "target": "data/trace_105.json",
      "sha256": "a397d3cda631705e4a861fe1dbd6a4935eb3c13171d7bdfc867a046c49216356",
      "bytes": 1852
    },
    {
      "source": "research/rp5_round2/configurations/rp4_boundary_cover.json",
      "target": "data/e_cover.json",
      "sha256": "72299ceaf46da457dfdfe3774fe8ea2c7db31c8ef28bd6907940fcb55dffafe7",
      "bytes": 22112
    },
    {
      "source": "research/rp5_round2/configurations/rp4_cover_certificate.json",
      "target": "data/e_seven.json",
      "sha256": "3def9f9fe6c1c6a488d27bfbb3efe5ca4840a4dac3b7bb291fc54ca27523f0eb",
      "bytes": 12587
    },
    {
      "source": "research/rp5_round4/cover23/stellar_edge_lp_certificate.json",
      "target": "data/e_edge.json",
      "sha256": "6e65d430d37dc929d646474c13e08d69185cf663c1dcbc0850afbbb52e8ce647",
      "bytes": 21903
    },
    {
      "source": "research/rp5_round4/cover23/antipodal_pair_cover_certificate.json",
      "target": "data/e_antipodal.json",
      "sha256": "3d32df508af626dbfd900b542e93c30153b623829932e35f2f61db99786ef336",
      "bytes": 1058415
    }
  ],
  "extracted": [
    {
      "source": "research\\rp5_round4\\seventeen_join\\critical115_metadata.json",
      "sha256": "8f6296320af65ec0d6ecbeeb6463e25e1f3d604ec40c86c894138f97c8fbe63a"
    },
    {
      "source": "research\\rp5_round4\\cover_model_identification.json",
      "sha256": "74777cbfa8ea61a78fafe5aac768bd513024a0168f000d5c26744c0567e97e9e"
    }
  ],
  "scope": "Input identity only. This manifest is not a mathematical verifier."
}


==> anc/terminal/results/e_antipodal.json <==
{
  "status": "all exact checks passed",
  "result": "No eight-transversal facet cover contains an antipodal pair",
  "minimum_cover_containing_antipodal_pair": 9,
  "explicit_nine_cover": [
    1230,
    64305,
    2450,
    6196,
    7623,
    16554,
    21475,
    23725,
    28057
  ],
  "pair_orbits": 156,
  "unordered_pairs_checked": 32768,
  "simple_capacity_cases": 73,
  "strict_dual_cases": 77,
  "equality_cases": 6,
  "cases": [
    {
      "anchor": 0,
      "orbit_size": 6,
      "mode": "rational dual",
      "scale": 100,
      "weight_numerator": 640,
      "max_load_numerator": 100,
      "transversals_checked": 65536
    },
    {
      "anchor": 1,
      "orbit_size": 6,
      "mode": "capacity",
      "uncovered": 290
    },
    {
      "anchor": 2,
      "orbit_size": 30,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399944,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 3,
      "orbit_size": 30,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399896,
      "max_load_numerator": 999992,
      "transversals_checked": 65536
    },
    {
      "anchor": 6,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399972,
      "max_load_numerator": 999998,
      "transversals_checked": 65536
    },
    {
      "anchor": 7,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399968,
      "max_load_numerator": 999997,
      "transversals_checked": 65536
    },
    {
      "anchor": 14,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6285644,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 15,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399928,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 30,
      "orbit_size": 30,
      "mode": "rational dual",
      "scale": 36,
      "weight_numerator": 216,
      "max_load_numerator": 36,
      "transversals_checked": 65536,
      "tight_columns": 116,
      "nodes": 37,
      "exact_partition_leaves": 0,
      "six_cover_exists": false,
      "explicit_covers": []
    },
    {
      "anchor": 31,
      "orbit_size": 30,
      "mode": "capacity",
      "uncovered": 290
    },
    {
      "anchor": 62,
      "orbit_size": 6,
      "mode": "rational dual",
      "scale": 60,
      "weight_numerator": 360,
      "max_load_numerator": 60,
      "transversals_checked": 65536,
      "tight_columns": 124,
      "nodes": 213,
      "exact_partition_leaves": 64,
      "six_cover_exists": false,
      "explicit_covers": []
    },
    {
      "anchor": 63,
      "orbit_size": 6,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 64,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399936,
      "max_load_numerator": 999999,
      "transversals_checked": 65536
    },
    {
      "anchor": 65,
      "orbit_size": 60,
      "mode": "capacity",
      "uncovered": 294
    },
    {
      "anchor": 66,
      "orbit_size": 120,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399936,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 67,
      "orbit_size": 120,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399932,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 70,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6199944,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 71,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399948,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 72,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399936,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 73,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 74,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399948,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 75,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399946,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 78,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6225732,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 79,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399962,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 88,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399952,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 89,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 294
    },
    {
      "anchor": 90,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399946,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 91,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399946,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 94,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6243864,
      "max_load_numerator": 999998,
      "transversals_checked": 65536
    },
    {
      "anchor": 95,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399948,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 120,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399960,
      "max_load_numerator": 999998,
      "transversals_checked": 65536
    },
    {
      "anchor": 121,
      "orbit_size": 60,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 122,
      "orbit_size": 120,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399972,
      "max_load_numerator": 999997,
      "transversals_checked": 65536
    },
    {
      "anchor": 123,
      "orbit_size": 120,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 126,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 30,
      "weight_numerator": 180,
      "max_load_numerator": 30,
      "transversals_checked": 65536,
      "tight_columns": 122,
      "nodes": 16,
      "exact_partition_leaves": 0,
      "six_cover_exists": false,
      "explicit_covers": []
    },
    {
      "anchor": 127,
      "orbit_size": 60,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 192,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 193,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 194,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399964,
      "max_load_numerator": 999998,
      "transversals_checked": 65536
    },
    {
      "anchor": 195,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399954,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 196,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399946,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 197,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399960,
      "max_load_numerator": 999998,
      "transversals_checked": 65536
    },
    {
      "anchor": 198,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6296442,
      "max_load_numerator": 999997,
      "transversals_checked": 65536
    },
    {
      "anchor": 199,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399954,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 204,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399960,
      "max_load_numerator": 999998,
      "transversals_checked": 65536
    },
    {
      "anchor": 205,
      "orbit_size": 90,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399940,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 206,
      "orbit_size": 90,
      "mode": "rational dual",
      "scale": 8,
      "weight_numerator": 48,
      "max_load_numerator": 8,
      "transversals_checked": 65536,
      "tight_columns": 472,
      "nodes": 22579,
      "exact_partition_leaves": 112,
      "six_cover_exists": false,
      "explicit_covers": []
    },
    {
      "anchor": 208,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399938,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 209,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 210,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399938,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 211,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399960,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 212,
      "orbit_size": 720,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399952,
      "max_load_numerator": 999997,
      "transversals_checked": 65536
    },
    {
      "anchor": 213,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399944,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 214,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399984,
      "max_load_numerator": 999998,
      "transversals_checked": 65536
    },
    {
      "anchor": 240,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399950,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 241,
      "orbit_size": 90,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 242,
      "orbit_size": 90,
      "mode": "rational dual",
      "scale": 200,
      "weight_numerator": 1280,
      "max_load_numerator": 200,
      "transversals_checked": 65536
    },
    {
      "anchor": 1216,
      "orbit_size": 20,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399912,
      "max_load_numerator": 999992,
      "transversals_checked": 65536
    },
    {
      "anchor": 1217,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399974,
      "max_load_numerator": 999997,
      "transversals_checked": 65536
    },
    {
      "anchor": 1218,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399924,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 1219,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399960,
      "max_load_numerator": 999998,
      "transversals_checked": 65536
    },
    {
      "anchor": 1222,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 6,
      "weight_numerator": 36,
      "max_load_numerator": 6,
      "transversals_checked": 65536,
      "tight_columns": 260,
      "nodes": 7463,
      "exact_partition_leaves": 0,
      "six_cover_exists": false,
      "explicit_covers": []
    },
    {
      "anchor": 1223,
      "orbit_size": 90,
      "mode": "rational dual",
      "scale": 80,
      "weight_numerator": 512,
      "max_load_numerator": 80,
      "transversals_checked": 65536
    },
    {
      "anchor": 1230,
      "orbit_size": 10,
      "mode": "rational dual",
      "scale": 12,
      "weight_numerator": 72,
      "max_load_numerator": 12,
      "transversals_checked": 65536,
      "tight_columns": 132,
      "nodes": 27843,
      "exact_partition_leaves": 0,
      "six_cover_exists": false,
      "explicit_covers": []
    },
    {
      "anchor": 1233,
      "orbit_size": 60,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 1235,
      "orbit_size": 90,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399912,
      "max_load_numerator": 999991,
      "transversals_checked": 65536
    },
    {
      "anchor": 1265,
      "orbit_size": 10,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 1280,
      "orbit_size": 90,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 1281,
      "orbit_size": 90,
      "mode": "capacity",
      "uncovered": 298
    },
    {
      "anchor": 1282,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399942,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 1283,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 1286,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 80,
      "weight_numerator": 512,
      "max_load_numerator": 80,
      "transversals_checked": 65536
    },
    {
      "anchor": 1287,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399940,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 1292,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399944,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 1293,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 290
    },
    {
      "anchor": 1294,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399948,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 1295,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399936,
      "max_load_numerator": 999993,
      "transversals_checked": 65536
    },
    {
      "anchor": 1310,
      "orbit_size": 90,
      "mode": "rational dual",
      "scale": 40,
      "weight_numerator": 256,
      "max_load_numerator": 40,
      "transversals_checked": 65536
    },
    {
      "anchor": 1311,
      "orbit_size": 90,
      "mode": "rational dual",
      "scale": 200,
      "weight_numerator": 1280,
      "max_load_numerator": 200,
      "transversals_checked": 65536
    },
    {
      "anchor": 1312,
      "orbit_size": 90,
      "mode": "capacity",
      "uncovered": 298
    },
    {
      "anchor": 1313,
      "orbit_size": 90,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 1314,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399956,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 1315,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 298
    },
    {
      "anchor": 1318,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399956,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 1319,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 1324,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399964,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 1325,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 1326,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399956,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 1327,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 298
    },
    {
      "anchor": 1342,
      "orbit_size": 90,
      "mode": "rational dual",
      "scale": 400,
      "weight_numerator": 2560,
      "max_load_numerator": 400,
      "transversals_checked": 65536
    },
    {
      "anchor": 1343,
      "orbit_size": 90,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 1344,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 1345,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 298
    },
    {
      "anchor": 1346,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399954,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 1347,
      "orbit_size": 720,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399954,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 1350,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 40,
      "weight_numerator": 256,
      "max_load_numerator": 40,
      "transversals_checked": 65536
    },
    {
      "anchor": 1351,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399944,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 1352,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399946,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 1353,
      "orbit_size": 720,
      "mode": "capacity",
      "uncovered": 294
    },
    {
      "anchor": 1354,
      "orbit_size": 720,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399944,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 1355,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399960,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 1357,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399944,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 1358,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 100,
      "weight_numerator": 640,
      "max_load_numerator": 100,
      "transversals_checked": 65536
    },
    {
      "anchor": 1368,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399932,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 1369,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 290
    },
    {
      "anchor": 1377,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 1385,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 1792,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 1793,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 1794,
      "orbit_size": 180,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399934,
      "max_load_numerator": 999994,
      "transversals_checked": 65536
    },
    {
      "anchor": 1795,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 1796,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 294
    },
    {
      "anchor": 1797,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 298
    },
    {
      "anchor": 1798,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399958,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 1799,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 290
    },
    {
      "anchor": 1804,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 1805,
      "orbit_size": 90,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 1806,
      "orbit_size": 90,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399936,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 1808,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 298
    },
    {
      "anchor": 1809,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 298
    },
    {
      "anchor": 1810,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399948,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 1811,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 294
    },
    {
      "anchor": 1812,
      "orbit_size": 720,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 1813,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 1814,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399960,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 1840,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 1841,
      "orbit_size": 90,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 1842,
      "orbit_size": 90,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 3712,
      "orbit_size": 120,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 3713,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 3714,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 3715,
      "orbit_size": 720,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 3718,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399946,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 3719,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 3721,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 3723,
      "orbit_size": 360,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399952,
      "max_load_numerator": 999995,
      "transversals_checked": 65536
    },
    {
      "anchor": 3726,
      "orbit_size": 60,
      "mode": "rational dual",
      "scale": 1000000,
      "weight_numerator": 6399912,
      "max_load_numerator": 999996,
      "transversals_checked": 65536
    },
    {
      "anchor": 3729,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 3731,
      "orbit_size": 360,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 3733,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 3761,
      "orbit_size": 60,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 8064,
      "orbit_size": 20,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 8065,
      "orbit_size": 60,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 8067,
      "orbit_size": 60,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 8071,
      "orbit_size": 10,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 8072,
      "orbit_size": 60,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 8073,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 8075,
      "orbit_size": 90,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 8088,
      "orbit_size": 60,
      "mode": "capacity",
      "uncovered": 296
    },
    {
      "anchor": 8089,
      "orbit_size": 90,
      "mode": "capacity",
      "uncovered": 292
    },
    {
      "anchor": 8120,
      "orbit_size": 10,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 14080,
      "orbit_size": 12,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 14081,
      "orbit_size": 72,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 14083,
      "orbit_size": 180,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 14087,
      "orbit_size": 60,
      "mode": "capacity",
      "uncovered": 300
    },
    {
      "anchor": 14093,
      "orbit_size": 60,
      "mode": "capacity",
      "uncovered": 300
    }
  ],
  "seconds": 2.238776206970215,
  "input_sha256": {
    "data\\e_cover.json": "72299ceaf46da457dfdfe3774fe8ea2c7db31c8ef28bd6907940fcb55dffafe7",
    "data\\e_antipodal.json": "3d32df508af626dbfd900b542e93c30153b623829932e35f2f61db99786ef336"
  }
}

==> anc/terminal/results/e_cover.json <==
{
  "status": "all independent exact checks passed",
  "method": "integer proof replay, all 65536 transversals, verified automorphisms; no solver",
  "edge_remnant_bounds": [
    {
      "edge": [
        0,
        1
      ],
      "orbit_size": 15,
      "retained_facets": 284,
      "integer_scale": 20,
      "total_weight_numerator": 128,
      "maximum_transversal_load_numerator": 20,
      "bound": "32/5",
      "transversals_checked": 65536
    },
    {
      "edge": [
        0,
        6
      ],
      "orbit_size": 60,
      "retained_facets": 272,
      "integer_scale": 30,
      "total_weight_numerator": 192,
      "maximum_transversal_load_numerator": 30,
      "bound": "32/5",
      "transversals_checked": 65536
    },
    {
      "edge": [
        6,
        7
      ],
      "orbit_size": 45,
      "retained_facets": 276,
      "integer_scale": 20,
      "total_weight_numerator": 128,
      "maximum_transversal_load_numerator": 20,
      "bound": "32/5",
      "transversals_checked": 65536
    }
  ],
  "seven_cover_exclusion": [
    {
      "first": 62,
      "high_orbit_size": 12,
      "eligible": 11106,
      "tight": 100,
      "nodes": 31,
      "exact_partition_leaves": 0,
      "six_completion": false
    },
    {
      "first": 1230,
      "high_orbit_size": 20,
      "eligible": 15556,
      "tight": 73,
      "nodes": 68,
      "exact_partition_leaves": 16,
      "six_completion": false
    }
  ],
  "cover_number": 8,
  "eight_cover": [
    6758,
    10714,
    15436,
    17066,
    32715,
    43064,
    47987,
    65065
  ],
  "seconds": 0.6945595741271973,
  "inputs": {
    "data\\e_cover.json": "72299ceaf46da457dfdfe3774fe8ea2c7db31c8ef28bd6907940fcb55dffafe7",
    "data\\e_seven.json": "3def9f9fe6c1c6a488d27bfbb3efe5ca4840a4dac3b7bb291fc54ca27523f0eb",
    "data\\e_edge.json": "6e65d430d37dc929d646474c13e08d69185cf663c1dcbc0850afbbb52e8ce647"
  }
}

==> anc/terminal/results/no7_trace_replay.json <==
{
  "verifier_sha256": "3754e97147f492bf619294f69c81d24c0637a6453a49f521dbd117fefb9a8626",
  "results": [
    {
      "critical_index": 3,
      "source_class": 3,
      "source_sha256": "ac6f811038cae8b434f8106d20c13f6a538f75a6d1a64f2ddafb1925dc627193",
      "trace_sha256": "a011ffafaee0f150db639d81461861d98363bab158c11408794c3fcbfb068f70",
      "all_columns": 131072,
      "candidates": 24,
      "weight_sum": 3000002,
      "maximum_load": 1000002,
      "deficit_budget": 8,
      "nodes_consumed": 1,
      "branches_replayed": 0,
      "leaves_reproved": 1,
      "explicit_higher_no7_witnesses": 0,
      "all_checks_passed": true,
      "seconds": 0.06051410000054602
    },
    {
      "critical_index": 16,
      "source_class": 28,
      "source_sha256": "2fb0ecb48319d908247169f777e207e5738bc19c151dc82f718085a8485546e5",
      "trace_sha256": "b1b6a990bd01cdd76108d01770f7a7a292058f3ebf983fb96853a4f99acbc7de",
      "all_columns": 131072,
      "candidates": 92,
      "weight_sum": 2999997,
      "maximum_load": 1000000,
      "deficit_budget": 6,
      "nodes_consumed": 3,
      "branches_replayed": 2,
      "leaves_reproved": 2,
      "explicit_higher_no7_witnesses": 0,
      "all_checks_passed": true,
      "seconds": 0.06389760000001843
    },
    {
      "critical_index": 18,
      "source_class": 33,
      "source_sha256": "231676c7446d537cf181325e97d1f1bcfa8c74d26fffe316172ab40efff4d849",
      "trace_sha256": "1a0894f4b3790117fb8717370d6a554c4347af13b2852bb620c49fe3c711b502",
      "all_columns": 131072,
      "candidates": 136,
      "weight_sum": 3000000,
      "maximum_load": 1000001,
      "deficit_budget": 6,
      "nodes_consumed": 3,
      "branches_replayed": 2,
      "leaves_reproved": 2,
      "explicit_higher_no7_witnesses": 0,
      "all_checks_passed": true,
      "seconds": 0.06466490000002523
    },
    {
      "critical_index": 39,
      "source_class": 60,
      "source_sha256": "45be954990e2f9b48e1681c937424d0e5b77ddf683e8eee3967940395349a074",
      "trace_sha256": "423355bd5e925fad3e0119433e7ee5dc03558140ec0e7921f0249d6421e938d5",
      "all_columns": 131072,
      "candidates": 24,
      "weight_sum": 3000000,
      "maximum_load": 1000002,
      "deficit_budget": 12,
      "nodes_consumed": 1,
      "branches_replayed": 0,
      "leaves_reproved": 1,
      "explicit_higher_no7_witnesses": 0,
      "all_checks_passed": true,
      "seconds": 0.06273909999981697
    },
    {
      "critical_index": 42,
      "source_class": 69,
      "source_sha256": "c87316934b9bbb9b633edb45b44bf0e57ac937da4472d135c00fc2e139a56d85",
      "trace_sha256": "92d87d72db1451e84ab89b18f7c1eed6b0b34001886d3283ab94bd5785385f0d",
      "all_columns": 131072,
      "candidates": 70,
      "weight_sum": 2999996,
      "maximum_load": 1000000,
      "deficit_budget": 8,
      "nodes_consumed": 1,
      "branches_replayed": 0,
      "leaves_reproved": 1,
      "explicit_higher_no7_witnesses": 0,
      "all_checks_passed": true,
      "seconds": 0.06861329999992449
    },
    {
      "critical_index": 53,
      "source_class": 83,
      "source_sha256": "042bb515ddce539888c8af33b09d89413c891e83ac11c99e707b9e7bc593928e",
      "trace_sha256": "cfe513da314b1a7087efa88f846a82aa03df6bf14a6a95ad75460bb57e822cac",
      "all_columns": 131072,
      "candidates": 16,
      "weight_sum": 2999999,
      "maximum_load": 1000001,
      "deficit_budget": 8,
      "nodes_consumed": 2,
      "branches_replayed": 1,
      "leaves_reproved": 1,
      "explicit_higher_no7_witnesses": 0,
      "all_checks_passed": true,
      "seconds": 0.06052869999984978
    },
    {
      "critical_index": 54,
      "source_class": 84,
      "source_sha256": "fc108c4c1e34e8f007aa9a0d4a104bf56f5f1caab38cbfed4d98b316bb5f5741",
      "trace_sha256": "23292bc7c62e7beaeb1209fc3188b143fa3c74e46d2bc8096ea8e8ce9a47d9c0",
      "all_columns": 131072,
      "candidates": 18,
      "weight_sum": 3000000,
      "maximum_load": 1000001,
      "deficit_budget": 6,
      "nodes_consumed": 1,
      "branches_replayed": 0,
      "leaves_reproved": 1,
      "explicit_higher_no7_witnesses": 0,
      "all_checks_passed": true,
      "seconds": 0.0654727000001003
    },
    {
      "critical_index": 59,
      "source_class": 95,
      "source_sha256": "e29ce8e95f0b7b3bb2599c7af68e87aabb0087cdb8961d068703c8c56c2ca683",
      "trace_sha256": "7e1bc80ff4969f6453936b5d4bd8a4152a6e64ea6783caf99981972522fee7ca",
      "all_columns": 131072,
      "candidates": 20,
      "weight_sum": 3000001,
      "maximum_load": 1000002,
      "deficit_budget": 10,
      "nodes_consumed": 1,
      "branches_replayed": 0,
      "leaves_reproved": 1,
      "explicit_higher_no7_witnesses": 0,
      "all_checks_passed": true,
      "seconds": 0.06620049999946787
    },
    {
      "critical_index": 67,
      "source_class": 103,
      "source_sha256": "8b015b894c4695e3db199ebacb3df8b8aa36efe11279841d372ed7d780ce6e26",
      "trace_sha256": "40314496c1b9796d25c50ccb3daa0e9fe30f87d66e834db570efdd1c08c9c449",
      "all_columns": 131072,
      "candidates": 3474,
      "weight_sum": 3000000,
      "maximum_load": 1000000,
      "deficit_budget": 0,
      "nodes_consumed": 997,
      "branches_replayed": 1010,
      "leaves_reproved": 853,
      "explicit_higher_no7_witnesses": 14,
      "all_checks_passed": true,
      "seconds": 0.9198874999992768
    },
    {
      "critical_index": 86,
      "source_class": 122,
      "source_sha256": "d9a6a36c7249538c5d6b011961d76d1588e5ff1665b366fb496d935143aec7de",
      "trace_sha256": "8a4a526948f2f6f4f870173cdd1ab69945263b0b5ca3afab29ed75a9007a936e",
      "all_columns": 131072,
      "candidates": 6,
      "weight_sum": 2999998,
      "maximum_load": 1000001,
      "deficit_budget": 10,
      "nodes_consumed": 1,
      "branches_replayed": 0,
      "leaves_reproved": 1,
      "explicit_higher_no7_witnesses": 0,
      "all_checks_passed": true,
      "seconds": 0.06891259999974864
    },
    {
      "critical_index": 105,
      "source_class": 144,
      "source_sha256": "e64d1adbb5cf55c6c9c481e064b930f1f7ad30325b44b66ab1199ba0a0f737fe",
      "trace_sha256": "a397d3cda631705e4a861fe1dbd6a4935eb3c13171d7bdfc867a046c49216356",
      "all_columns": 131072,
      "candidates": 40,
      "weight_sum": 2999999,
      "maximum_load": 1000002,
      "deficit_budget": 14,
      "nodes_consumed": 1,
      "branches_replayed": 0,
      "leaves_reproved": 1,
      "explicit_higher_no7_witnesses": 0,
      "all_checks_passed": true,
      "seconds": 0.07566889999998239
    }
  ],
  "all_eleven_completed": true,
  "nodes": 1012,
  "scope": "Independent bounded proof-tree replay. Rebuilds all candidate sets; verifies every saved branch and leaf. Does not re-enumerate 17-point signings or prove ambient RP5 hypotheses."
}


==> anc/terminal/results/verification.json <==
{
  "e_structure": {
    "f_vector": [
      16,
      120,
      330,
      375,
      150
    ],
    "lifted_facets": 300,
    "maximum_load": 48,
    "transversals": 65536,
    "face_links": 992,
    "cycle_dimension": 1
  },
  "weights": {
    "classes": 115,
    "strict_classes": 104,
    "residual_classes": 11,
    "columns_scanned": 15073280,
    "records": [
      {
        "index": 0,
        "source_class": 0,
        "forced_faces": 116,
        "W": 611,
        "L": 201,
        "gap": 16
      },
      {
        "index": 1,
        "source_class": 1,
        "forced_faces": 116,
        "W": 152,
        "L": 50,
        "gap": 4
      },
      {
        "index": 2,
        "source_class": 2,
        "forced_faces": 116,
        "W": 302,
        "L": 100,
        "gap": 4
      },
      {
        "index": 3,
        "source_class": 3,
        "forced_faces": 112,
        "W": 3000002,
        "L": 1000002,
        "gap": -8
      },
      {
        "index": 4,
        "source_class": 4,
        "forced_faces": 120,
        "W": 306,
        "L": 101,
        "gap": 6
      },
      {
        "index": 5,
        "source_class": 5,
        "forced_faces": 120,
        "W": 153,
        "L": 50,
        "gap": 6
      },
      {
        "index": 6,
        "source_class": 6,
        "forced_faces": 123,
        "W": 307,
        "L": 102,
        "gap": 2
      },
      {
        "index": 7,
        "source_class": 9,
        "forced_faces": 118,
        "W": 154,
        "L": 51,
        "gap": 2
      },
      {
        "index": 8,
        "source_class": 10,
        "forced_faces": 118,
        "W": 306,
        "L": 100,
        "gap": 12
      },
      {
        "index": 9,
        "source_class": 13,
        "forced_faces": 119,
        "W": 155,
        "L": 51,
        "gap": 4
      },
      {
        "index": 10,
        "source_class": 14,
        "forced_faces": 122,
        "W": 158,
        "L": 52,
        "gap": 4
      },
      {
        "index": 11,
        "source_class": 17,
        "forced_faces": 124,
        "W": 68,
        "L": 22,
        "gap": 4
      },
      {
        "index": 12,
        "source_class": 18,
        "forced_faces": 120,
        "W": 157,
        "L": 52,
        "gap": 2
      },
      {
        "index": 13,
        "source_class": 22,
        "forced_faces": 118,
        "W": 312,
        "L": 103,
        "gap": 6
      },
      {
        "index": 14,
        "source_class": 25,
        "forced_faces": 123,
        "W": 160,
        "L": 53,
        "gap": 2
      },
      {
        "index": 15,
        "source_class": 26,
        "forced_faces": 127,
        "W": 157,
        "L": 52,
        "gap": 2
      },
      {
        "index": 16,
        "source_class": 28,
        "forced_faces": 116,
        "W": 2999997,
        "L": 1000000,
        "gap": -6
      },
      {
        "index": 17,
        "source_class": 32,
        "forced_faces": 126,
        "W": 159,
        "L": 52,
        "gap": 6
      },
      {
        "index": 18,
        "source_class": 33,
        "forced_faces": 118,
        "W": 3000000,
        "L": 1000001,
        "gap": -6
      },
      {
        "index": 19,
        "source_class": 37,
        "forced_faces": 120,
        "W": 312,
        "L": 102,
        "gap": 12
      },
      {
        "index": 20,
        "source_class": 38,
        "forced_faces": 122,
        "W": 307,
        "L": 101,
        "gap": 8
      },
      {
        "index": 21,
        "source_class": 39,
        "forced_faces": 119,
        "W": 157,
        "L": 52,
        "gap": 2
      },
      {
        "index": 22,
        "source_class": 40,
        "forced_faces": 118,
        "W": 158,
        "L": 52,
        "gap": 4
      },
      {
        "index": 23,
        "source_class": 41,
        "forced_faces": 121,
        "W": 308,
        "L": 101,
        "gap": 10
      },
      {
        "index": 24,
        "source_class": 42,
        "forced_faces": 114,
        "W": 306,
        "L": 101,
        "gap": 6
      },
      {
        "index": 25,
        "source_class": 43,
        "forced_faces": 115,
        "W": 157,
        "L": 52,
        "gap": 2
      },
      {
        "index": 26,
        "source_class": 44,
        "forced_faces": 118,
        "W": 157,
        "L": 52,
        "gap": 2
      },
      {
        "index": 27,
        "source_class": 45,
        "forced_faces": 115,
        "W": 308,
        "L": 102,
        "gap": 4
      },
      {
        "index": 28,
        "source_class": 46,
        "forced_faces": 116,
        "W": 157,
        "L": 52,
        "gap": 2
      },
      {
        "index": 29,
        "source_class": 47,
        "forced_faces": 115,
        "W": 612,
        "L": 201,
        "gap": 18
      },
      {
        "index": 30,
        "source_class": 48,
        "forced_faces": 115,
        "W": 155,
        "L": 51,
        "gap": 4
      },
      {
        "index": 31,
        "source_class": 49,
        "forced_faces": 117,
        "W": 162,
        "L": 53,
        "gap": 6
      },
      {
        "index": 32,
        "source_class": 50,
        "forced_faces": 117,
        "W": 160,
        "L": 52,
        "gap": 8
      },
      {
        "index": 33,
        "source_class": 51,
        "forced_faces": 118,
        "W": 157,
        "L": 52,
        "gap": 2
      },
      {
        "index": 34,
        "source_class": 52,
        "forced_faces": 122,
        "W": 160,
        "L": 52,
        "gap": 8
      },
      {
        "index": 35,
        "source_class": 53,
        "forced_faces": 122,
        "W": 161,
        "L": 53,
        "gap": 4
      },
      {
        "index": 36,
        "source_class": 54,
        "forced_faces": 114,
        "W": 605,
        "L": 201,
        "gap": 4
      },
      {
        "index": 37,
        "source_class": 55,
        "forced_faces": 118,
        "W": 160,
        "L": 53,
        "gap": 2
      },
      {
        "index": 38,
        "source_class": 56,
        "forced_faces": 116,
        "W": 313,
        "L": 102,
        "gap": 14
      },
      {
        "index": 39,
        "source_class": 60,
        "forced_faces": 116,
        "W": 3000000,
        "L": 1000002,
        "gap": -12
      },
      {
        "index": 40,
        "source_class": 63,
        "forced_faces": 122,
        "W": 160,
        "L": 52,
        "gap": 8
      },
      {
        "index": 41,
        "source_class": 66,
        "forced_faces": 126,
        "W": 163,
        "L": 53,
        "gap": 8
      },
      {
        "index": 42,
        "source_class": 69,
        "forced_faces": 110,
        "W": 2999996,
        "L": 1000000,
        "gap": -8
      },
      {
        "index": 43,
        "source_class": 71,
        "forced_faces": 113,
        "W": 157,
        "L": 52,
        "gap": 2
      },
      {
        "index": 44,
        "source_class": 73,
        "forced_faces": 114,
        "W": 157,
        "L": 52,
        "gap": 2
      },
      {
        "index": 45,
        "source_class": 75,
        "forced_faces": 113,
        "W": 307,
        "L": 101,
        "gap": 8
      },
      {
        "index": 46,
        "source_class": 76,
        "forced_faces": 122,
        "W": 307,
        "L": 100,
        "gap": 14
      },
      {
        "index": 47,
        "source_class": 77,
        "forced_faces": 117,
        "W": 153,
        "L": 50,
        "gap": 6
      },
      {
        "index": 48,
        "source_class": 78,
        "forced_faces": 118,
        "W": 160,
        "L": 53,
        "gap": 2
      },
      {
        "index": 49,
        "source_class": 79,
        "forced_faces": 117,
        "W": 311,
        "L": 102,
        "gap": 10
      },
      {
        "index": 50,
        "source_class": 80,
        "forced_faces": 124,
        "W": 160,
        "L": 52,
        "gap": 8
      },
      {
        "index": 51,
        "source_class": 81,
        "forced_faces": 128,
        "W": 160,
        "L": 53,
        "gap": 2
      },
      {
        "index": 52,
        "source_class": 82,
        "forced_faces": 118,
        "W": 309,
        "L": 102,
        "gap": 6
      },
      {
        "index": 53,
        "source_class": 83,
        "forced_faces": 126,
        "W": 2999999,
        "L": 1000001,
        "gap": -8
      },
      {
        "index": 54,
        "source_class": 84,
        "forced_faces": 125,
        "W": 3000000,
        "L": 1000001,
        "gap": -6
      },
      {
        "index": 55,
        "source_class": 85,
        "forced_faces": 118,
        "W": 157,
        "L": 52,
        "gap": 2
      },
      {
        "index": 56,
        "source_class": 86,
        "forced_faces": 120,
        "W": 158,
        "L": 52,
        "gap": 4
      },
      {
        "index": 57,
        "source_class": 90,
        "forced_faces": 127,
        "W": 157,
        "L": 52,
        "gap": 2
      },
      {
        "index": 58,
        "source_class": 92,
        "forced_faces": 117,
        "W": 156,
        "L": 51,
        "gap": 6
      },
      {
        "index": 59,
        "source_class": 95,
        "forced_faces": 128,
        "W": 3000001,
        "L": 1000002,
        "gap": -10
      },
      {
        "index": 60,
        "source_class": 96,
        "forced_faces": 132,
        "W": 67,
        "L": 22,
        "gap": 2
      },
      {
        "index": 61,
        "source_class": 97,
        "forced_faces": 118,
        "W": 158,
        "L": 52,
        "gap": 4
      },
      {
        "index": 62,
        "source_class": 98,
        "forced_faces": 123,
        "W": 312,
        "L": 102,
        "gap": 12
      },
      {
        "index": 63,
        "source_class": 99,
        "forced_faces": 114,
        "W": 159,
        "L": 52,
        "gap": 6
      },
      {
        "index": 64,
        "source_class": 100,
        "forced_faces": 114,
        "W": 160,
        "L": 52,
        "gap": 8
      },
      {
        "index": 65,
        "source_class": 101,
        "forced_faces": 112,
        "W": 311,
        "L": 102,
        "gap": 10
      },
      {
        "index": 66,
        "source_class": 102,
        "forced_faces": 115,
        "W": 157,
        "L": 51,
        "gap": 8
      },
      {
        "index": 67,
        "source_class": 103,
        "forced_faces": 108,
        "W": 3000000,
        "L": 1000000,
        "gap": 0
      },
      {
        "index": 68,
        "source_class": 104,
        "forced_faces": 116,
        "W": 305,
        "L": 101,
        "gap": 4
      },
      {
        "index": 69,
        "source_class": 105,
        "forced_faces": 122,
        "W": 313,
        "L": 101,
        "gap": 20
      },
      {
        "index": 70,
        "source_class": 106,
        "forced_faces": 116,
        "W": 612,
        "L": 202,
        "gap": 12
      },
      {
        "index": 71,
        "source_class": 107,
        "forced_faces": 118,
        "W": 156,
        "L": 50,
        "gap": 12
      },
      {
        "index": 72,
        "source_class": 108,
        "forced_faces": 116,
        "W": 157,
        "L": 51,
        "gap": 8
      },
      {
        "index": 73,
        "source_class": 109,
        "forced_faces": 117,
        "W": 313,
        "L": 103,
        "gap": 8
      },
      {
        "index": 74,
        "source_class": 110,
        "forced_faces": 119,
        "W": 318,
        "L": 104,
        "gap": 12
      },
      {
        "index": 75,
        "source_class": 111,
        "forced_faces": 120,
        "W": 158,
        "L": 52,
        "gap": 4
      },
      {
        "index": 76,
        "source_class": 112,
        "forced_faces": 124,
        "W": 157,
        "L": 51,
        "gap": 8
      },
      {
        "index": 77,
        "source_class": 113,
        "forced_faces": 119,
        "W": 319,
        "L": 104,
        "gap": 14
      },
      {
        "index": 78,
        "source_class": 114,
        "forced_faces": 118,
        "W": 158,
        "L": 52,
        "gap": 4
      },
      {
        "index": 79,
        "source_class": 115,
        "forced_faces": 116,
        "W": 316,
        "L": 103,
        "gap": 14
      },
      {
        "index": 80,
        "source_class": 116,
        "forced_faces": 116,
        "W": 304,
        "L": 100,
        "gap": 8
      },
      {
        "index": 81,
        "source_class": 117,
        "forced_faces": 123,
        "W": 159,
        "L": 52,
        "gap": 6
      },
      {
        "index": 82,
        "source_class": 118,
        "forced_faces": 124,
        "W": 162,
        "L": 52,
        "gap": 12
      },
      {
        "index": 83,
        "source_class": 119,
        "forced_faces": 123,
        "W": 160,
        "L": 51,
        "gap": 14
      },
      {
        "index": 84,
        "source_class": 120,
        "forced_faces": 117,
        "W": 162,
        "L": 53,
        "gap": 6
      },
      {
        "index": 85,
        "source_class": 121,
        "forced_faces": 113,
        "W": 161,
        "L": 53,
        "gap": 4
      },
      {
        "index": 86,
        "source_class": 122,
        "forced_faces": 113,
        "W": 2999998,
        "L": 1000001,
        "gap": -10
      },
      {
        "index": 87,
        "source_class": 123,
        "forced_faces": 124,
        "W": 160,
        "L": 52,
        "gap": 8
      },
      {
        "index": 88,
        "source_class": 124,
        "forced_faces": 122,
        "W": 160,
        "L": 52,
        "gap": 8
      },
      {
        "index": 89,
        "source_class": 125,
        "forced_faces": 118,
        "W": 159,
        "L": 52,
        "gap": 6
      },
      {
        "index": 90,
        "source_class": 126,
        "forced_faces": 120,
        "W": 62,
        "L": 20,
        "gap": 4
      },
      {
        "index": 91,
        "source_class": 127,
        "forced_faces": 112,
        "W": 607,
        "L": 202,
        "gap": 2
      },
      {
        "index": 92,
        "source_class": 128,
        "forced_faces": 122,
        "W": 158,
        "L": 51,
        "gap": 10
      },
      {
        "index": 93,
        "source_class": 129,
        "forced_faces": 128,
        "W": 161,
        "L": 53,
        "gap": 4
      },
      {
        "index": 94,
        "source_class": 130,
        "forced_faces": 120,
        "W": 159,
        "L": 52,
        "gap": 6
      },
      {
        "index": 95,
        "source_class": 131,
        "forced_faces": 122,
        "W": 156,
        "L": 51,
        "gap": 6
      },
      {
        "index": 96,
        "source_class": 132,
        "forced_faces": 114,
        "W": 308,
        "L": 101,
        "gap": 10
      },
      {
        "index": 97,
        "source_class": 133,
        "forced_faces": 128,
        "W": 163,
        "L": 53,
        "gap": 8
      },
      {
        "index": 98,
        "source_class": 134,
        "forced_faces": 115,
        "W": 158,
        "L": 51,
        "gap": 10
      },
      {
        "index": 99,
        "source_class": 135,
        "forced_faces": 120,
        "W": 164,
        "L": 52,
        "gap": 16
      },
      {
        "index": 100,
        "source_class": 136,
        "forced_faces": 118,
        "W": 153,
        "L": 50,
        "gap": 6
      },
      {
        "index": 101,
        "source_class": 137,
        "forced_faces": 127,
        "W": 309,
        "L": 101,
        "gap": 12
      },
      {
        "index": 102,
        "source_class": 138,
        "forced_faces": 120,
        "W": 310,
        "L": 103,
        "gap": 2
      },
      {
        "index": 103,
        "source_class": 139,
        "forced_faces": 120,
        "W": 320,
        "L": 103,
        "gap": 22
      },
      {
        "index": 104,
        "source_class": 143,
        "forced_faces": 138,
        "W": 163,
        "L": 52,
        "gap": 14
      },
      {
        "index": 105,
        "source_class": 144,
        "forced_faces": 129,
        "W": 2999999,
        "L": 1000002,
        "gap": -14
      },
      {
        "index": 106,
        "source_class": 148,
        "forced_faces": 128,
        "W": 158,
        "L": 51,
        "gap": 10
      },
      {
        "index": 107,
        "source_class": 152,
        "forced_faces": 132,
        "W": 64,
        "L": 21,
        "gap": 2
      },
      {
        "index": 108,
        "source_class": 153,
        "forced_faces": 128,
        "W": 155,
        "L": 51,
        "gap": 4
      },
      {
        "index": 109,
        "source_class": 154,
        "forced_faces": 124,
        "W": 159,
        "L": 52,
        "gap": 6
      },
      {
        "index": 110,
        "source_class": 155,
        "forced_faces": 124,
        "W": 162,
        "L": 52,
        "gap": 12
      },
      {
        "index": 111,
        "source_class": 186,
        "forced_faces": 136,
        "W": 159,
        "L": 51,
        "gap": 12
      },
      {
        "index": 112,
        "source_class": 189,
        "forced_faces": 126,
        "W": 155,
        "L": 50,
        "gap": 10
      },
      {
        "index": 113,
        "source_class": 190,
        "forced_faces": 126,
        "W": 160,
        "L": 52,
        "gap": 8
      },
      {
        "index": 114,
        "source_class": 214,
        "forced_faces": 144,
        "W": 159,
        "L": 52,
        "gap": 6
      }
    ]
  },
  "all_terminal_checks_passed": true,
  "seconds": 13.891946400000052,
  "scope": "Terminal certificates only; exhaustive classification and ambient topology are separate premises.",
  "input_sha256": {
    "data\\critical115.json": "0af780a8952dd7494079078e91050b96a5aca37cca5689f8a4b2fbeabee2ba2d",
    "data\\e_antipodal.json": "3d32df508af626dbfd900b542e93c30153b623829932e35f2f61db99786ef336",
    "data\\e_cover.json": "72299ceaf46da457dfdfe3774fe8ea2c7db31c8ef28bd6907940fcb55dffafe7",
    "data\\e_edge.json": "6e65d430d37dc929d646474c13e08d69185cf663c1dcbc0850afbbb52e8ce647",
    "data\\e_identification.json": "6abed16a5e3e42290596f85d137a161926b5667cfb426b2bb6f1632dfeaa6251",
    "data\\e_seven.json": "3def9f9fe6c1c6a488d27bfbb3efe5ca4840a4dac3b7bb291fc54ca27523f0eb",
    "data\\trace_105.json": "a397d3cda631705e4a861fe1dbd6a4935eb3c13171d7bdfc867a046c49216356",
    "data\\trace_16.json": "b1b6a990bd01cdd76108d01770f7a7a292058f3ebf983fb96853a4f99acbc7de",
    "data\\trace_18.json": "1a0894f4b3790117fb8717370d6a554c4347af13b2852bb620c49fe3c711b502",
    "data\\trace_3.json": "a011ffafaee0f150db639d81461861d98363bab158c11408794c3fcbfb068f70",
    "data\\trace_39.json": "423355bd5e925fad3e0119433e7ee5dc03558140ec0e7921f0249d6421e938d5",
    "data\\trace_42.json": "92d87d72db1451e84ab89b18f7c1eed6b0b34001886d3283ab94bd5785385f0d",
    "data\\trace_53.json": "cfe513da314b1a7087efa88f846a82aa03df6bf14a6a95ad75460bb57e822cac",
    "data\\trace_54.json": "23292bc7c62e7beaeb1209fc3188b143fa3c74e46d2bc8096ea8e8ce9a47d9c0",
    "data\\trace_59.json": "7e1bc80ff4969f6453936b5d4bd8a4152a6e64ea6783caf99981972522fee7ca",
    "data\\trace_67.json": "40314496c1b9796d25c50ccb3daa0e9fe30f87d66e834db570efdd1c08c9c449",
    "data\\trace_86.json": "8a4a526948f2f6f4f870173cdd1ab69945263b0b5ca3afab29ed75a9007a936e",
    "data\\weights_0.json": "4ff59a26ea77296a4258f5e6c117e3f63dbd0797c9a25420b37ff4adbe42008d",
    "data\\weights_1.json": "ae747e197f101184cb54d8693057c7023feadb87e9e99a64b6fe272ef1fae737",
    "data\\weights_10.json": "faf514c144f7ac66295485ebca3118913973a1b23418972c5fe91841b7e6234c",
    "data\\weights_100.json": "001167c1ab21c660cbe555c16dbeefa5cc16ed59b208b09283c296fd5ed8aac8",
    "data\\weights_101.json": "c37bf205b59b669d5a2f612d26ee6d1175600e34bc203b3f316bf0f05a93f3c4",
    "data\\weights_102.json": "a1ec5619753aa5da2ec50b524dbf5d7071a33a9f5e6291c750ea587925ac5427",
    "data\\weights_103.json": "3a441df1d437a6c33e52671308b4552cc082c4f166cca8a8d05af7717afd04de",
    "data\\weights_104.json": "8b6adeed13f5cd18846d6fcac0d21378c9f73151fac3cee5d1e8bb7ba1771569",
    "data\\weights_105.json": "e64d1adbb5cf55c6c9c481e064b930f1f7ad30325b44b66ab1199ba0a0f737fe",
    "data\\weights_106.json": "ac7e99d0e5ab0996e9d5b46015b21772b538ce48b8d218e5913c164d67c2ec07",
    "data\\weights_107.json": "c879e9dd139e19f308d5a89409c7c3827ae587e53a857fac6eceb8d4a219745e",
    "data\\weights_108.json": "c18ddf59a78537a82fa28308be5c2c6abfadf6e0ab82ab360e9a6969d70f8b15",
    "data\\weights_109.json": "9701f238ada77f0c9f0dab00e5b1e791d00c07edfc0340e04b6b14578410c5d1",
    "data\\weights_11.json": "acc9bc321bc4de651b9473d139dc39d7959bb2f1e54cbc655959bece12846ed1",
    "data\\weights_110.json": "7244972fcf4251ef5b78226e6dba9c8d4300241c8be1e705f6626ed70d8f08f7",
    "data\\weights_111.json": "e2d6404537d03b9ae6c5376e629364c6687f4f0153acabe93f29446ca6edd258",
    "data\\weights_112.json": "2dd634ddf17356a57944d12b0aba9a34938f45b632c387e2fdb029c6ddd17cdd",
    "data\\weights_113.json": "761281bc3537369603848395ca32732210099daeac02ebccf483209516ac342d",
    "data\\weights_114.json": "dd8f87a5b9e1af36394a06d32a39f6c4084bf15606c187d09f0bc47d6f35d181",
    "data\\weights_12.json": "b9478dc8163f877eb0bdf9de10376390dae55b971767f7f07c5f022bd86e126e",
    "data\\weights_13.json": "51ee5a56cd27a52feecfcc3524f9b4ba3c338087b87a38d59d4ce7b58daddd1f",
    "data\\weights_14.json": "0755acadf9c480c41ae06f67e030e1744a4e82e2714d890c3e177ab22c5658ae",
    "data\\weights_15.json": "01432161a807e83d83e138f27a6ec2dba35461295f5c8468ebbd07e92ccc07b6",
    "data\\weights_16.json": "2fb0ecb48319d908247169f777e207e5738bc19c151dc82f718085a8485546e5",
    "data\\weights_17.json": "a210456cb0b4123db140e04d0ed81cfafac97179127441abcaea230915ba06d6",
    "data\\weights_18.json": "231676c7446d537cf181325e97d1f1bcfa8c74d26fffe316172ab40efff4d849",
    "data\\weights_19.json": "6252803930cc53ee756aa35677c8eefd1cf6b46a4359f264f9f77de3e59c3728",
    "data\\weights_2.json": "af21a27890eb1f151dd7d4467077ee4cd260e9ab4145df31cde8d97cd19f3a46",
    "data\\weights_20.json": "fae4a5d395fc59cfff43200bd0c7ede1283bc678ad8fad77e4d9315d6d73385c",
    "data\\weights_21.json": "81f41966510897efe8d687ebb1fd47b8b34196604bdace5b77ddce998abc71cf",
    "data\\weights_22.json": "8de21a14fd83fcc8a71b755d5eb3719a1e3a58d671e62b4f8851f0337d0836ae",
    "data\\weights_23.json": "9e835981777e641a0f065b0cd184ca853136497cb4f430d75063afc3459320ba",
    "data\\weights_24.json": "0bbce29bd7cf10492d7784cd81f65fe08848a3d26deaa467575a6952385fa1c9",
    "data\\weights_25.json": "a91f2f9e114afff0233e7a20e44daa4a1f4abd95056d5ac6e894ad2727ce52c3",
    "data\\weights_26.json": "d3241f9167db5b6e1877de8c9cb700517133101a73237e89cb1d129958167d67",
    "data\\weights_27.json": "bcc26b7a7ddca18d9dbfc056c263e6c483dc87dcde3b2c841bdaff1c5b11769c",
    "data\\weights_28.json": "8bc66b8dbb4ca74fe86ed331cb69bdbca8bd19bf5cf80095de47e11ccd9b86a1",
    "data\\weights_29.json": "63793e927148930f97296ae78dfa218f02c82e95257aa2a6762bfcb894dce02e",
    "data\\weights_3.json": "ac6f811038cae8b434f8106d20c13f6a538f75a6d1a64f2ddafb1925dc627193",
    "data\\weights_30.json": "6748b5d0484a9ab3edd1ba4a56d08e2872551bb8a18ae95a1d622a34af63ecb7",
    "data\\weights_31.json": "51c0227800b131486a6e8927fa7b001d24bbc17ff5ffa05aba6b8c7920231a6d",
    "data\\weights_32.json": "eb268e09f37a09830a60f9e2d5623209b6e98f67b954d95487f7c6838972b211",
    "data\\weights_33.json": "10bed7be78e34a8e60b99a77a5b2e21c55d413059660c66519151438abb921d0",
    "data\\weights_34.json": "9a6ba1a0cfb11becbef13a9d49e408ee8fd14a48d310d449a188f1b218ca9d0a",
    "data\\weights_35.json": "e154cb73befcc5be4e40cd895866a82d53ead8b00f66714cb0e43fb773487427",
    "data\\weights_36.json": "8b2ec0f6c39b956f0c5a16bd0396ff9018be3de3e6839d0d133ad821368b1a93",
    "data\\weights_37.json": "2ea524ac97be8e61e39502e6bb07349ec9c5ccb5ba2b9e913c9553d56d41a9d9",
    "data\\weights_38.json": "774cde0d9d887bdd05e26ba4417a0326ce59baf8838751420aa9517cb2f9c629",
    "data\\weights_39.json": "45be954990e2f9b48e1681c937424d0e5b77ddf683e8eee3967940395349a074",
    "data\\weights_4.json": "0f9b855245dc904718724a79549cfc076b72ef96dfe81dc5ec9ee12a8be26dc4",
    "data\\weights_40.json": "16c0454f512068f22e48d0eb80e03db057021e6b37871f402cc80192c37c83e5",
    "data\\weights_41.json": "c6399129b26b41c5740f87e0249412f67222b41e9e8f0b8758e7c908724df0b4",
    "data\\weights_42.json": "c87316934b9bbb9b633edb45b44bf0e57ac937da4472d135c00fc2e139a56d85",
    "data\\weights_43.json": "9ffac7d241fb220f57bdc50f75687de8e37da6c5d4791a9c62e12cba8f196bab",
    "data\\weights_44.json": "eb19ba5385a157465da474fbee38bff56af56732077f3ec109f8361be228d4c2",
    "data\\weights_45.json": "152d394623a1b8d7a578f7488940847ce6a311693a3f1dc61669c517b5714429",
    "data\\weights_46.json": "75f5e8e31a17cbaf137c692af7d070ad9101f9a26eb44ccafe1acb3741de2722",
    "data\\weights_47.json": "64e365159bdf0d819a6fc2ebe53eff1e9541791adc7d91fb3b0d0099c77c9ab0",
    "data\\weights_48.json": "99631182ed4375976e53d7dc6debb6bc06f293746a908c10e4357606b7165ff8",
    "data\\weights_49.json": "4bbb76beab94e2e643a781230cf54932b306fec2a436b36cf40f94aa7df15f61",
    "data\\weights_5.json": "bde7bae8819fc978329339bb93392b06cd78b5c4b9bfa5cb6d778bf1506f39a4",
    "data\\weights_50.json": "7aa4cbe7d169fd435e3f4251d3c3a22cedf42b1b04121d1b2bbeed5840d452e1",
    "data\\weights_51.json": "5ebc8f171367ad92df28beb9d5240137f669df2f52be0b082b98e95b4fa7043a",
    "data\\weights_52.json": "53fd8fce940e18db0b0a8bbfdf3bfd8e5661a1aab861a10d29d422fd846d8c3e",
    "data\\weights_53.json": "042bb515ddce539888c8af33b09d89413c891e83ac11c99e707b9e7bc593928e",
    "data\\weights_54.json": "fc108c4c1e34e8f007aa9a0d4a104bf56f5f1caab38cbfed4d98b316bb5f5741",
    "data\\weights_55.json": "332386e37fe75c81121bf112fd6012dc4c590352237f4adc0bd379261daa26ca",
    "data\\weights_56.json": "fcee00e49a3540cbe3534f7dfe959eae112652af6b186916793068ddad7993d4",
    "data\\weights_57.json": "0cfc22c885f1ed037982bf3249be8ac0ac3bc9492e1a93fa59239fef7ad0d2ad",
    "data\\weights_58.json": "d49874829932a011dd72da5b54cdd3b1817e8ed8fd8835362df4eafc8fc87bad",
    "data\\weights_59.json": "e29ce8e95f0b7b3bb2599c7af68e87aabb0087cdb8961d068703c8c56c2ca683",
    "data\\weights_6.json": "c3dde701e47456b6e7182781f6d3818f6d9f8c3ab69ce436b3c81acb6c8b41c3",
    "data\\weights_60.json": "509520833e56104c4fd8259e296ce4837b1fcb64194ee848a08699a5f0a2f278",
    "data\\weights_61.json": "9529b35dbe481961d6b3f5d166e23dd993fb984aeb59b65f4b17e8a246179ab9",
    "data\\weights_62.json": "1ec6b4f84a2d2e7f03c9994ea2652c9cf30ee12262176224f3696fdfb1b55cd1",
    "data\\weights_63.json": "d7a9cb125bf02d5f9a63c158f1be1b795779e3ef74cce07e11b9f1cb60453bd2",
    "data\\weights_64.json": "e4c58b5be9810c94e15d1ee0bb1d8576f89ec9a1d41ad191ca269e6b0bca7d76",
    "data\\weights_65.json": "066fcf0af02a42acd02ddb10e2b54ab7bbc8117a4454475bc67f231073e788b0",
    "data\\weights_66.json": "dcf655f6560749800fd337d512641a663e109483162815c3509718e2220e5560",
    "data\\weights_67.json": "8b015b894c4695e3db199ebacb3df8b8aa36efe11279841d372ed7d780ce6e26",
    "data\\weights_68.json": "28640e548dc57842ea8b058bfa0e7b7d1756f8815b6756a2e3164a260753c9af",
    "data\\weights_69.json": "4f534178f5bf64995ad54d84c6125ff666ce8d9cccc4808ba70fe20d026f6c9e",
    "data\\weights_7.json": "4d818d828299a16d9c0039be5109f9a573431ac24775b33d51a47523f0393aed",
    "data\\weights_70.json": "23fd5f59f5ca5c2af610522dac660df25b02ecf5eae6efabe840bdf16f0c0ee4",
    "data\\weights_71.json": "c002767384d160cc25661a8b1c48377021a9c038b4538a8cc59857617a9a6998",
    "data\\weights_72.json": "f0bb7a7c3de411c0f1a1b034b10bd1d70eb43cb67df1a53194c01c6bdac7b081",
    "data\\weights_73.json": "4c228d89cdbc8e9dd419cfd0d665d0d9f035de3b439d986a68cd08632acf9419",
    "data\\weights_74.json": "7f619aa2cc6d989efb0f92afac2ea5e123e05fd7eac21acc5b69bfc4f888e1ab",
    "data\\weights_75.json": "4cbdb727f851e00132753e7d314a787d46f9490b7a8f16dccd1c7cc0d05de6d4",
    "data\\weights_76.json": "9116445ed06dba3d6248a5968f72bb65fe40267009fe0de89b13d0a8ef663c02",
    "data\\weights_77.json": "a222c912705efa17cb1d176aab9d9b38ce67234671ee50a8757dc776b64d52ff",
    "data\\weights_78.json": "a2a8def2c7122f442be5e4ce91e28ddad42ca47e629872f53327d0c406e1d5e9",
    "data\\weights_79.json": "e290361bc72da7bd1c8190a9bccee37590f7b551fcf8793756fa0d39df9a81ce",
    "data\\weights_8.json": "20bd0ab523f8105f87b1228c88f0c5d752a93ca74f8e06b8b815a471bde4c6ab",
    "data\\weights_80.json": "27b885245d776ea979a4c4b1da6bae2053a3f6d5a14157f2eae53d205124db6c",
    "data\\weights_81.json": "fad7fdd2a45a0a8a6022885f498100bd333a53958d61dfc375f6cbf870588bf5",
    "data\\weights_82.json": "593284b7ab11c6c45b441cbfd406d6cccc6b1b3f0b509e20a8501c726a096d45",
    "data\\weights_83.json": "ad52c188cb4713ae4da7935874a848594fec21ead2db96b5d760feb9f6e7e84e",
    "data\\weights_84.json": "8cfae548dfdbdd78ec96ddcfe8dfb2556ed57aa175464075e282e8f93ec53389",
    "data\\weights_85.json": "d5341bc2cc92eb17beda089330264c86363e99d21115f3822ffbbe30f847fde0",
    "data\\weights_86.json": "d9a6a36c7249538c5d6b011961d76d1588e5ff1665b366fb496d935143aec7de",
    "data\\weights_87.json": "f62d691055747b123227fdb8801cdc66ed9aa96ac04e62ddfec3b5484fe9efbe",
    "data\\weights_88.json": "c15e76cde4a347a284631b6aae6af9cd6941c7799fc57614cc8d6d7c4c9dcf6b",
    "data\\weights_89.json": "8c986790ad964d3583ae0b6e3b31f2fe79ea931772fdeadf512fea400bc05783",
    "data\\weights_9.json": "06b25060a2aec4101f1b1fb2a30132928a50c93c8fc6acefa39dee7191a833e0",
    "data\\weights_90.json": "75f8d02d9c2838207642f09ddd55677a2691695e34a39c7da73590a41f6a8d36",
    "data\\weights_91.json": "a136a918444a008151aeaf5566b034ee48d91f2cb1c04ef2f9d8fb35ba5bb490",
    "data\\weights_92.json": "571f48e4095d8c0b5c06364267e88f49740fbeb22e9af78be24116aceef192fd",
    "data\\weights_93.json": "faa19aad18ff25cc670f5f22c870c43ceaa19025b9f4997259e55ce3b63fd68d",
    "data\\weights_94.json": "c388ced83293e583e74ba852d05d10c76dbc26b9bda823410fa837561b9a4eb0",
    "data\\weights_95.json": "648866e010c4e0528ce29a8e8c27f5e1e0f017bff8aa6278398abf45a53a0cac",
    "data\\weights_96.json": "3cd85ce8b90044edfb803c8c2375fb9aa711bcab6d27dd2eff98cd9e1a586b0f",
    "data\\weights_97.json": "b0c17e364f0fd81dcf6f2b4a1765512bbd7689f813b335f243984fe5d167dd9d",
    "data\\weights_98.json": "cf64225b8aacd803b863dca9bcc9ece4a852a8c2a59562c8ff698ef1a77973a0",
    "data\\weights_99.json": "c0aeffaed0528a83a546e434dedacc6a38a9212d5566267e3ef8c8300825adac"
  }
}


==> anc/terminal/verify.py <==
"""Run with Python 3.11+ (standard library only), without -O.

This verifies terminal finite certificates. It does NOT verify the exhaustive
11/12/16/17-vertex classification or the ambient topological reduction.
"""
from pathlib import Path
from itertools import combinations
import hashlib, json, runpy, sys, time
from verify_common import exact_loads, gf2_rank, signing

HERE=Path(__file__).resolve().parent
DATA=HERE/'data'
RESULTS=HERE/'results'
RESIDUAL=[3,16,18,39,42,53,54,59,67,86,105]

def check_e():
    model=json.loads((DATA/'e_identification.json').read_text())
    mask=int(model['core_mask'],16)
    neg=[e for i,e in enumerate(combinations(range(16),2)) if mask>>i&1]
    edge, balanced=signing(16,neg)
    faces={k:[f for f in combinations(range(16),k) if balanced(f)] for k in range(1,7)}
    assert [len(faces[k]) for k in range(1,7)]==[16,120,330,375,150,0]
    facets=faces[5]
    for k in range(1,5):
        assert {s for f in facets for s in combinations(f,k)}==set(faces[k])
    ix4={f:i for i,f in enumerate(faces[4])}
    d4=[sum(1<<ix4[s] for s in combinations(f,4)) for f in facets]
    assert len(facets)-gf2_rank(d4)==1
    ix2={f:i for i,f in enumerate(faces[2])}
    d2=[sum(1<<ix2[s] for s in combinations(f,2)) for f in faces[3]]
    assert 120-15-gf2_rank(d2)==1
    assert sum(all(edge(u,v) for u,v in zip(f,f[1:])) for f in facets)%2==1
    ridges={r:[i for i,f in enumerate(facets) if set(r)<=set(f)] for r in faces[4]}
    assert all(len(v)==2 for v in ridges.values())
    adj=[set() for _ in facets]
    for a,b in ridges.values(): adj[a].add(b);adj[b].add(a)
    count=0
    for f in [()]+[s for k in range(1,6) for s in faces[k]]:
        target={i for i,g in enumerate(facets) if set(f)<=set(g)}
        start=min(target);seen={start};todo=[start]
        while todo:
            for j in (adj[todo.pop()]&target)-seen:
                seen.add(j);todo.append(j)
        assert seen==target
        count+=1
    assert count==992
    lift=[]
    for f in facets:
        p=[edge(f[0],v) for v in f]
        lift.extend(tuple(sorted(2*v+(s^b) for v,b in zip(f,p))) for s in (0,1))
    cover=json.loads((DATA/'e_cover.json').read_text())
    lm=model['lift_map'];assert sorted(lm)==list(range(32))
    assert all(lm[i^1]==cover['antipodes'][lm[i]] for i in range(32))
    assert {tuple(sorted(lm[v] for v in f)) for f in lift}==set(map(tuple,cover['facets']))
    rows=[]
    for f in facets:
        rows.append((sum(1<<v for v in f),sum(edge(f[0],v)<<v for v in f),1))
    loads=exact_loads(16,rows)
    assert max(loads)==48 and len(loads)==65536
    return dict(f_vector=[16,120,330,375,150],lifted_facets=300,
                maximum_load=48,transversals=65536,face_links=992,cycle_dimension=1)

def check_weights():
    entries=json.loads((DATA/'critical115.json').read_text())
    assert sorted(e['critical_index'] for e in entries)==list(range(115))
    records=[]
    for e in sorted(entries,key=lambda e:e['critical_index']):
        i=e['critical_index']
        d=json.loads((DATA/f'weights_{i}.json').read_text())
        assert d['critical_index']==i and d['class']==e['class']
        assert set(map(tuple,e['negative_edges']))==set(map(tuple,d['negative_edges']))
        edge,balanced=signing(17,e['negative_edges'])
        faces={k:[f for f in combinations(range(17),k) if balanced(f)] for k in (4,5,6)}
        ix={k:{f:j for j,f in enumerate(faces[k])} for k in (4,5)}
        d4=[sum(1<<ix[4][s] for s in combinations(f,4)) for f in faces[5]]
        d5=[sum(1<<ix[5][s] for s in combinations(f,5)) for f in faces[6]]
        assert len(faces[5])-gf2_rank(d4)-gf2_rank(d5)==1
        cycle=set(map(tuple,e['positive4cycle']))
        assert len(cycle)==len(e['positive4cycle']) and cycle<=set(faces[5])
        boundary=cup=0
        for f in cycle:
            boundary ^= d4[ix[5][f]]
            cup ^= int(all(edge(u,v) for u,v in zip(f,f[1:])))
        assert boundary==0 and cup==1
        cofacets={s for f in faces[6] for s in combinations(f,5)}
        forced=cycle-cofacets
        assert set(map(tuple,d['rigid_faces']))==forced
        assert len(d['rigid_faces'])==len(forced)==len(d['weights'])
        rows=[(sum(1<<v for v in f),sum(edge(f[0],v)<<v for v in f),w)
              for f,w in zip(d['rigid_faces'],d['weights'])]
        loads=exact_loads(17,rows)
        W=sum(d['weights']);L=max(loads);gap=2*W-6*L
        assert (W,L,gap)==(d['weight_sum'],d['maximum_transversal_load'],d['integer_gap'])
        assert sum(loads)==8192*W
        records.append(dict(index=i,source_class=e['class'],forced_faces=len(forced),W=W,L=L,gap=gap))
        if (i+1)%20==0: print(f'Verified {i+1}/115 terminal classes',flush=True)
    assert [r['index'] for r in records if r['gap']<=0]==RESIDUAL
    return dict(classes=115,strict_classes=104,residual_classes=11,
                columns_scanned=115*(1<<17),records=records)

def main():
    if not __debug__: raise SystemExit('Do not run this verifier with Python -O.')
    RESULTS.mkdir(exist_ok=True)
    start=time.perf_counter()
    summary={'e_structure':check_e(),'weights':check_weights()}
    for script in ['verify_e_cover.py','verify_e_antipodal.py','verify_traces.py']:
        print('Running '+script,flush=True)
        runpy.run_path(str(HERE/script),run_name='__main__')
    summary.update(all_terminal_checks_passed=True,seconds=time.perf_counter()-start,
        scope='Terminal certificates only; exhaustive classification and ambient topology are separate premises.',
        input_sha256={str(p.relative_to(HERE)):hashlib.sha256(p.read_bytes()).hexdigest()
            for p in sorted(DATA.iterdir()) if p.is_file()})
    (RESULTS/'verification.json').write_text(json.dumps(summary,indent=2)+'\n',encoding='utf-8')
    print(json.dumps({k:v for k,v in summary.items() if k not in ('weights','input_sha256')},indent=2))

if __name__=='__main__': main()


==> anc/terminal/verify_common.py <==
"""Elementary exact arithmetic used by the portable terminal verifiers."""
from itertools import combinations

def gf2_rank(vectors):
    basis={}
    for v in vectors:
        while v:
            k=v.bit_length()-1
            if k not in basis:
                basis[k]=v
                break
            v ^= basis[k]
    return len(basis)

def exact_loads(n, rows):
    """For each mask/potential/weight, enumerate both lifts and all free bits."""
    loads=[0]*(1<<n)
    for mask, pattern, weight in rows:
        assert type(weight) is int and weight>=0
        assert 0<mask<(1<<n) and pattern&mask==pattern
        if not weight: continue
        free=((1<<n)-1)^mask
        sub=free
        while True:
            loads[sub|pattern] += weight
            loads[sub|(pattern^mask)] += weight
            if not sub: break
            sub=(sub-1)&free
    return loads

def signing(n, negative_edges):
    edges={tuple(e) for e in negative_edges}
    assert len(edges)==len(negative_edges)
    assert all(0<=u<v<n for u,v in edges)
    def edge(u,v):
        return int((min(u,v),max(u,v)) in edges)
    def balanced(f):
        return all(edge(f[0],u)^edge(f[0],v)^edge(u,v)==0
                   for u,v in combinations(f[1:],2))
    return edge, balanced


==> anc/terminal/verify_e_antipodal.py <==
"""Solver-free independent verification: no eight-cover contains an antipodal pair."""
from pathlib import Path
from itertools import combinations,permutations
from fractions import Fraction
from math import lcm
import json,time,hashlib
HERE=Path(__file__).resolve().parent;ROOT=HERE
def run():
 start=time.time()
 bp=HERE/'data/e_cover.json'
 cp=HERE/'data/e_antipodal.json'
 d=json.loads(bp.read_text());cert=json.loads(cp.read_text())
 fs=list(map(tuple,d['facets']));F=set(fs)
 anti=d['antipodes'];reps=d['transversal_representatives']
 assert len(fs)==len(F)==300 and len(reps)==16
 assert all(anti[anti[v]]==v and anti[v]!=v for v in range(32))
 assert {tuple(sorted(anti[v] for v in f)) for f in fs}==F
 assert set(reps)|{anti[r] for r in reps}==set(range(32))
 pi={v:i for i,r in enumerate(reps) for v in (r,anti[r])}
 masks=[];values=[]
 for f in fs:
  masks.append(sum(1<<pi[v] for v in f))
  values.append(sum(1<<pi[v] for v in f if v!=reps[pi[v]]))
 covers=[0]*65536
 for i,(m,v) in enumerate(zip(masks,values)):
  s=65535^m;rest=s
  while True:
   covers[v|s]|=1<<i
   if not s:break
   s=(s-1)&rest
 assert max(x.bit_count() for x in covers)==48
 ts=list(combinations(range(6),3));tid={t:12+i for i,t in enumerate(ts)}
 actions=[]
 for p in permutations(range(6)):
  g=list(p)+[v+6 for v in p]+[tid[tuple(sorted(p[v] for v in t))] for t in ts]
  assert {tuple(sorted(g[v] for v in f)) for f in fs}==F
  assert all(g[anti[v]]==anti[g[v]] for v in range(32))
  perm=[pi[g[r]] for r in reps]
  flip=sum(1<<pi[g[r]] for r in reps if g[r]!=reps[pi[g[r]]])
  actions.append((perm,flip))
 def act(T,a):
  p,f=a;ans=f
  for i in range(16):
   if T>>i&1:ans^=1<<p[i]
  return min(ans,ans^65535)
 seen=set();rows=[];ALL=(1<<300)-1;strict=0;simple=0;equals=0
 for case in cert['cases']:
  T=case['anchor'];orbit={act(T,a) for a in actions}
  assert orbit==set(case['orbit']) and not(seen&orbit);seen|=orbit
  rem=ALL^(covers[T]|covers[T^65535])
  if 'simple_capacity_bound' in case:
   assert rem.bit_count()>288
   simple+=1;rows.append({'anchor':T,'orbit_size':len(orbit),'mode':'capacity','uncovered':rem.bit_count()});continue
  facetlist=[f for orb in case['facet_orbits'] for f in orb]
  assert len(facetlist)==len(set(facetlist))
  assert set(facetlist)=={f for f in range(300) if rem>>f&1}
  w=list(map(Fraction,case['weights']));scale=lcm(*(x.denominator for x in w))
  wf=[0]*300
  for orb,weight in zip(case['facet_orbits'],w):
   for f in orb:wf[f]=int(weight*scale)
  assert min(wf)>=0
  loads=[0]*65536
  for f,weight in enumerate(wf):
   if not weight:continue
   s=65535^masks[f];rest=s
   while True:
    loads[values[f]|s]+=weight
    if not s:break
    s=(s-1)&rest
  assert max(loads)<=scale and sum(wf)>=6*scale
  result={'anchor':T,'orbit_size':len(orbit),'mode':'rational dual','scale':scale,
          'weight_numerator':sum(wf),'max_load_numerator':max(loads),'transversals_checked':65536}
  if sum(wf)>6*scale:
   strict+=1;rows.append(result);continue
  equals+=1
  tight=[o for o in range(65536) if loads[o]==scale]
  cols=[covers[o]&rem for o in tight]
  pos=sum(1<<f for f,w in enumerate(wf) if w)
  pm=[m&pos for m in cols]
  assert all(pm)
  options={f:[j for j,m in enumerate(pm) if m>>f&1] for f in range(300) if pos>>f&1}
  nodes=0;leaves=0;found=[]
  def dfs(used,covered,left,path):
   nonlocal nodes,leaves
   nodes+=1
   missing=pos&~used
   if not missing:
    leaves+=1
    if covered==rem:
     found.append([tight[j] for j in path])
     return True
    return False
   if left==0:return False
   if (rem&~covered).bit_count()>48*left:return False
   branches=[];bits=missing
   while bits:
    b=bits&-bits;bits-=b;f=b.bit_length()-1
    allowed=[j for j in options[f] if not(pm[j]&used)]
    if not allowed:return False
    branches.append(allowed)
   for j in min(branches,key=len):
    if dfs(used|pm[j],covered|cols[j],left-1,path+[j]):return True
   return False
  ok=dfs(0,0,6,[])
  result.update(tight_columns=len(tight),nodes=nodes,exact_partition_leaves=leaves,
                six_cover_exists=ok,explicit_covers=found)
  print(result,flush=True)
  assert not ok,('explicit counterexample to proposed inequality',T,found)
  rows.append(result)
 assert seen==set(range(32768))
 assert len(rows)==cert['pair_orbits']==156
 # An independently checked nine-cover supplies the matching upper bound.
 upper=[1230,64305,2450,6196,7623,16554,21475,23725,28057]
 assert len(set(upper))==9 and upper[0]^upper[1]==65535
 union=0
 for T in upper:union|=covers[T]
 assert union==ALL
 out={'status':'all exact checks passed','result':'No eight-transversal facet cover contains an antipodal pair',
      'minimum_cover_containing_antipodal_pair':9,'explicit_nine_cover':upper,
      'pair_orbits':156,'unordered_pairs_checked':32768,'simple_capacity_cases':simple,
      'strict_dual_cases':strict,'equality_cases':equals,'cases':rows,'seconds':time.time()-start,
      'input_sha256':{str(p.relative_to(ROOT)):hashlib.sha256(p.read_bytes()).hexdigest() for p in (bp,cp)}}
 (HERE/'results/e_antipodal.json').write_text(json.dumps(out,indent=2))
 print({k:v for k,v in out.items() if k not in ('cases','input_sha256')})
if __name__=='__main__':run()



==> anc/terminal/verify_e_cover.py <==
"""Independent integer-only checks for 7-cover and edge-remnant bounds.

No SciPy, LP solver, floating point, or discovery code is imported.
The weights are externally supplied proof witnesses and checked on ALL
65536 antipodal transversals. All 120 base edges are explicitly covered by
verified automorphisms. This portable copy writes only in results/.
"""
from pathlib import Path
from itertools import combinations,permutations
from collections import Counter
from fractions import Fraction
from math import lcm
import json,hashlib,time
HERE=Path(__file__).resolve().parent
ROOT=HERE
def main():
 start=time.time()
 paths=[HERE/'data/e_cover.json',
        HERE/'data/e_seven.json',
        HERE/'data/e_edge.json']
 d,c7,ce=[json.loads(p.read_text()) for p in paths]
 fs=list(map(tuple,d['facets']));F=set(fs);fi={f:i for i,f in enumerate(fs)}
 anti=d['antipodes'];reps=d['transversal_representatives']
 assert len(fs)==len(F)==300 and len(reps)==16
 assert set(reps)|{anti[v] for v in reps}==set(range(32))
 assert all(anti[anti[v]]==v and anti[v]!=v for v in range(32))
 pi={v:i for i,r in enumerate(reps) for v in (r,anti[r])}
 rmask=[];rval=[]
 for f in fs:
  assert len({pi[v] for v in f})==5
  rmask.append(sum(1<<pi[v] for v in f))
  rval.append(sum(1<<pi[v] for v in f if v!=reps[pi[v]]))
 # Direct bitset enumeration uses each facet's 2^11 compatible extensions.
 covers=[0]*65536
 for i,(mask,val) in enumerate(zip(rmask,rval)):
  rest=65535^mask;s=rest
  while True:
   covers[val|s]|=1<<i
   if s==0:break
   s=(s-1)&rest
 assert max(x.bit_count() for x in covers)==48
 ridges=Counter(r for f in fs for r in combinations(f,4))
 assert set(ridges.values())=={2}
 ts=list(combinations(range(6),3));tid={t:12+i for i,t in enumerate(ts)}
 gs=[]
 for p in permutations(range(6)):
  g=list(p)+[v+6 for v in p]+[tid[tuple(sorted(p[v] for v in t))] for t in ts]
  gs += [g,[anti[v] for v in g]]
 for g in gs:
  assert sorted(g)==list(range(32))
  assert all(g[anti[v]]==anti[g[v]] for v in range(32))
  assert {tuple(sorted(g[v] for v in f)) for f in fs}==F
 qgs=[tuple(pi[g[r]] for r in reps) for g in gs]
 edgeres=[];edge_seen=set()
 for c in ce['cases']:
  e=tuple(c['edge']);orbit={tuple(sorted(g[v] for v in e)) for g in qgs}
  assert orbit==set(map(tuple,c['edge_orbit']))
  assert not(edge_seen&orbit);edge_seen|=orbit
  live={i for i,f in enumerate(fs) if not set(e)<={pi[v] for v in f}}
  orbs=c['facet_orbits'];flat=[i for orb in orbs for i in orb]
  assert len(flat)==len(set(flat)) and set(flat)==live
  weights=list(map(Fraction,c['weights']));den=lcm(*(x.denominator for x in weights))
  wf=[0]*300
  for orb,w in zip(orbs,weights):
   for i in orb:wf[i]=int(w*den)
  assert all(w>=0 for w in wf)
  # Independently accumulate integral loads from compatible extensions.
  loads=[0]*65536
  for i,w in enumerate(wf):
   if w:
    rest=65535^rmask[i];s=rest
    while True:
     loads[rval[i]|s]+=w
     if not s:break
     s=(s-1)&rest
  assert max(loads)<=den
  total=Fraction(sum(wf),den)
  assert str(total)==c['exact_dual'] and total>6
  edgeres.append({'edge':e,'orbit_size':len(orbit),'retained_facets':len(live),
                  'integer_scale':den,'total_weight_numerator':sum(wf),
                  'maximum_transversal_load_numerator':max(loads),'bound':str(total),
                  'transversals_checked':65536})
 assert edge_seen==set(combinations(range(16),2))
 # Seven-cover theorem: a 7-cover has one column with >=ceil(300/7)=43 faces.
 high={o for o,m in enumerate(covers) if m.bit_count()>=43}
 assert len(high)==32
 highseen=set();seven=[]
 ALL=(1<<300)-1
 for c in c7['cases']:
  first=c['first'];fv=[anti[r] if first>>i&1 else r for i,r in enumerate(reps)]
  orb={sum(1<<pi[g[v]] for v in fv if g[v]!=reps[pi[g[v]]]) for g in gs}
  assert orb<=high;highseen|=orb
  uncovered=ALL^covers[first];U={i for i in range(300) if uncovered>>i&1}
  flat=[i for o in c['facet_orbits'] for i in o]
  assert len(flat)==len(set(flat)) and set(flat)==U
  weights=list(map(Fraction,c['weights']));den=lcm(*(x.denominator for x in weights))
  wf=[0]*300
  for o,w in zip(c['facet_orbits'],weights):
   for i in o:wf[i]=int(w*den)
  assert min(wf)>=0 and sum(wf)==6*den
  # Every one of six residual columns must have at least |U|-5*48 faces.
  eligible=[o for o,m in enumerate(covers) if (m&uncovered).bit_count()>=len(U)-240]
  tight=[]
  for o in eligible:
   m=covers[o]&uncovered;load=sum(wf[i] for i in U if m>>i&1)
   assert load<=den
   if load==den:tight.append(o)
  assert set(tight)==set(c['tight_orientations'])
  pos=sum(1<<i for i,w in enumerate(wf) if w)
  rows=[covers[o]&uncovered for o in tight]
  positive=[r&pos for r in rows]
  # Equality in the dual bound forces exact partition of all positive rows.
  # Recursive exhaustive Algorithm X, with an extra requirement on zero rows.
  nodes=0;leaves=0
  def solve(remaining,covered,available,depth):
   nonlocal nodes,leaves
   nodes+=1
   if not remaining:
    leaves+=1
    return depth==6 and covered==uncovered
   if depth==6:return False
   cells=[];bits=remaining
   while bits:
    b=bits&-bits;bits-=b
    choices=[j for j in available if positive[j]&b]
    if not choices:return False
    cells.append(choices)
   for j in min(cells,key=len):
    nxt=[k for k in available if not(positive[j]&positive[k])]
    if solve(remaining^positive[j],covered|rows[j],nxt,depth+1):return True
   return False
  assert not solve(pos,0,list(range(len(rows))),0)
  seven.append({'first':first,'high_orbit_size':len(orb),'eligible':len(eligible),
                 'tight':len(tight),'nodes':nodes,'exact_partition_leaves':leaves,
                 'six_completion':False})
 assert highseen==high
 upper=d['cover_orientations'];assert len(upper)==8
 union=0
 for o in upper:union|=covers[o]
 assert union==ALL
 out={'status':'all independent exact checks passed',
      'method':'integer proof replay, all 65536 transversals, verified automorphisms; no solver',
      'edge_remnant_bounds':edgeres,'seven_cover_exclusion':seven,
      'cover_number':8,'eight_cover':upper,'seconds':time.time()-start,
      'inputs':{str(p.relative_to(ROOT)):hashlib.sha256(p.read_bytes()).hexdigest() for p in paths}}
 (HERE/'results/e_cover.json').write_text(json.dumps(out,indent=2))
 print(json.dumps(out,indent=2))
if __name__=='__main__':main()



==> anc/terminal/verify_traces.py <==
"""Read-only reconstruction and proof-tree replay, not a new cover search.

Rebuilds the small finite column universes exactly, then consumes every stored
branch. No discovery/old verifier code is imported. Old files are never edited.
"""
from pathlib import Path
from itertools import combinations
import sys,json,hashlib,time
HERE=Path(__file__).resolve().parent
from verify_common import exact_loads
sha=lambda p:hashlib.sha256(p.read_bytes()).hexdigest()
indices=[3,16,18,39,42,53,54,59,67,86,105]

def replay(index):
 start=time.perf_counter()
 src=HERE/f'data/weights_{index}.json'
 tracefile=HERE/f'data/trace_{index}.json'
 d=json.loads(src.read_text());proof=json.loads(tracefile.read_text())
 assert d['critical_index']==proof['critical_index']==index
 assert proof['source_sha256']==sha(src)
 negative=set(map(tuple,d['negative_edges']))
 def edge(u,v):return int(tuple(sorted((u,v))) in negative)
 def balanced(face):return all(edge(u,v)^edge(u,w)^edge(v,w)==0 for u,v,w in combinations(face,3))
 def face_pattern(face):return sum(edge(face[0],v)<<v for v in face)
 catalog={k:[(f,sum(1<<v for v in f),face_pattern(f))
             for f in combinations(range(17),k) if balanced(f)] for k in [5,6]}
 faces5={f:(m,p) for f,m,p in catalog[5]}
 required={}; load_rows=[]
 def lifted(face,t):return sum(1<<(2*v+((t>>v)&1)) for v in face)
 for f,w in zip(d['rigid_faces'],d['weights']):
  f=tuple(f);m,p=faces5[f]
  assert type(w) is int and w>=0
  load_rows.append((m,p,w))
  required[lifted(f,p)]=w;required[lifted(f,p^m)]=w
 loads=exact_loads(17,load_rows)
 W=sum(d['weights']);L=max(loads);D=6*L-2*W
 assert (W,L,D)==(proof['weight_sum'],proof['maximum_load'],proof['deficit_budget'])
 assert 2*W>5*L and D>=0
 near=[t for t in range(1<<17) if loads[t]>=L-D]
 candidates=[t for t in near if all((t&m)!=p and (t&m)!=(p^m) for f,m,p in catalog[6])]
 assert candidates==proof['candidates'] and len(set(candidates))==len(candidates)
 deficit={t:L-int(loads[t]) for t in candidates}
 assert [deficit[t] for t in candidates]==proof['candidate_deficits']
 assert all(loads[t]>0 for t in candidates)
 five={};covered={}
 for t in candidates:
  five[t]={lifted(f,t) for f,m,p in catalog[5] if t&m in (p,p^m)}
  covered[t]=five[t]&required.keys()
  assert covered[t] and sum(required[f] for f in covered[t])==int(loads[t])
 inverse={f:{t for t in candidates if f in covered[t]} for f in required}
 nodes=proof['full_branch_trace'];cursor=0;witnesses=0;leaves=0;branches=0
 def witness_ok(w,chosen,t):
  nonlocal witnesses
  cols=w['outside_columns'];mask=w['common_core_face_mask'];k=w['outside_count']
  f=[v for v in range(17) if mask>>v&1]
  assert 3<=k<=6 and len(cols)==len(set(cols))==k and cols[-1]==t
  assert set(cols[:-1])<=set(chosen) and len(f)+k==7 and mask>>17==0
  assert balanced(f)
  p=face_pattern(f);assert t&mask in (p,p^mask)
  assert all((u&mask)==(t&mask) for u in cols)
  witnesses+=1
 def visit(chosen,remaining,available,spent):
  nonlocal cursor,leaves,branches
  assert cursor<len(nodes)
  node=nodes[cursor];cursor+=1
  assert node['node']==cursor and node['chosen']==list(chosen)
  assert node['remaining_lifts']==len(remaining) and node['spent_deficit']==spent
  slots=6-len(chosen)
  if 'reject' in node:
   leaves+=1;reason=node['reject']
   assert 'branches' not in node and not node.get('solution',False)
   if reason=='six_columns_incomplete':assert slots==0 and remaining
   elif reason=='deficit_budget':assert spent>D
   elif reason=='insufficient_distinct_candidates':
    assert len({t for t in available if deficit[t]<=D-spent})<slots
   elif reason=='uncoverable_lift':
    f=node['pivot_lift_mask'];assert f in remaining
    assert not (inverse[f]&{t for t in available if deficit[t]<=D-spent})
   else:raise AssertionError(reason)
   return
  assert slots>0 and remaining and spent<=D and not node.get('solution',False)
  available={t for t in available if deficit[t]<=D-spent}
  pivot=node['pivot_lift_mask'];assert pivot in remaining
  assert set(node['branches'])==inverse[pivot]&available
  assert len(node['branches'])==len(set(node['branches']))
  rejected={w['outside_columns'][-1]:w for w in node.get('higher_rejections',[])}
  assert len(rejected)==len(node.get('higher_rejections',[])) and rejected.keys()<=set(node['branches'])
  for t in node['branches']:
   branches+=1
   assert covered[t]<=remaining
   if t in rejected:witness_ok(rejected[t],chosen,t)
   else:
    keep={u for u in available if five[t].isdisjoint(five[u])}
    assert t not in keep
    visit((*chosen,t),remaining-covered[t],keep,spent+deficit[t])
 visit((),set(required),set(candidates),0)
 assert cursor==len(nodes)==proof['independent_nodes']
 return dict(critical_index=index,source_class=d['class'],source_sha256=sha(src),trace_sha256=sha(tracefile),
   all_columns=1<<17,candidates=len(candidates),weight_sum=W,maximum_load=L,deficit_budget=D,
   nodes_consumed=cursor,branches_replayed=branches,leaves_reproved=leaves,
   explicit_higher_no7_witnesses=witnesses,all_checks_passed=True,seconds=time.perf_counter()-start)

if __name__=='__main__':
 results=[]
 for i in indices:
  results.append(replay(i));print(json.dumps(results[-1]),flush=True)
 (HERE/'results/no7_trace_replay.json').write_text(json.dumps(dict(
   verifier_sha256=sha(Path(__file__)),results=results,all_eleven_completed=len(results)==11,
   nodes=sum(r['nodes_consumed'] for r in results),
   scope='Independent bounded proof-tree replay. Rebuilds all candidate sets; verifies every saved branch and leaf. Does not re-enumerate 17-point signings or prove ambient RP5 hypotheses.'),indent=2)+'\n')

